Neural networks for first order HJB equations and application to front propagation with obstacle terms

We consider a deterministic optimal control problem with a maximum running cost functional, in a finite horizon context, and propose deep neural network approximations for Bellman's dynamic programming principle, corresponding also to some first-order Hamilton-Jacobi-Bellman equations. This work follows the lines of Hur\'e et al. (SIAM J. Numer. Anal., vol. 59 (1), 2021, pp. 525-557) where algorithms are proposed in a stochastic context. However, we need to develop a completely new approach in order to deal with the propagation of errors in the deterministic setting, where no diffusion is present in the dynamics. Our analysis gives precise error estimates in an average norm. The study is then illustrated on several academic numerical examples related to front propagations models in the presence of obstacle constraints, showing the relevance of the approach for average dimensions (e.g. from $2$ to $8$), even for non-smooth value functions.

==> latex_table_formatter.py <==
#######################################################################################
# Latex table formatter
#######################################################################################

import numpy as np
from os import system
from sys import argv
from importlib import import_module

funcname = "latex_table_formatter"
warn = "[%s] WARNING : " % (funcname)

####################################################################
# Récupération des infos du format file

args = argv[1:]
if (len(args)==0):
    print(warn + "Please provide a format_file. Abort")
    exit (1)
elif (len(args)==1):
    format_file_name = args[0].replace(".py","")
else:
    print ("Too many arguments : ", args, ". Was expected a format file only.")
    exit (1)

try:
    fmt = import_module(format_file_name)
except Exception as e:
    print(warn + "error opening format file '%s' : " % (format_file_name), e, ". Abort")
    exit (1)
####################################################################

####################################################################
# Vérification que le format file est bien conforme

# list of variables (just to check existence and type)
variables = [] # syntax : name, is_mandatory, default, type
variables.append (["sources", True, [], list])
variables.append (["columns", True, [], list])
variables.append (["caption", False, "", str])
variables.append (["label", False, "", str])
variables.append (["vertical_lines_inside_blocks", False, True, bool])
variables.append (["double_hlines", False, [], bool])
variables.append (["save_as_compilable_tex", False, False, bool])
variables.append (["save_as_includable_tex", False, True, bool])
variables.append (["generate_pdf", False, False, bool])
variables.append (["print_in_terminal", False, False, bool])
variables.append (["output_filename", False, "ltf_output", str])
variables.append (["verbose", False, False, bool])

for variable, is_mandatory, default, thetype in variables:
    try:
        thevar = getattr (fmt,variable)
    except Exception as e:
        if (is_mandatory):
            print(warn + variable + " is mandatory. Abort")
            exit(1)
        else:
            print("[%s] %s not found in format file : setting default " % (funcname, variable), default)
            setattr(fmt,variable,default)
        if thetype==bool: 
            try:  
               setattr(fmt,bool(thevar))
            except Exception as e:
                print(warn + "could not cast %s '" % variable, thevar, "' as bool (", e, "). Abort")
                exit(1)
        elif (type(thevar) is not thetype):
            print(warn + variable + " is not of type ", thetype, " : ", thevar, ". Abort")
            exit(1)

# columns check
def columns_format_check (col, is_ok):
    if (np.mod(len(col),2) != 0):
        is_ok = False
        print(warn + "uneven number of elements in a level of columns")
    else:
        for ic, c in enumerate(col[1::2]):
            if ((type(col[2*ic]) is not str) or (not ((type(c) is list) or (type(c) is dict)))):
                is_ok = False
                print(warn + "bad type in columns. Use strings for name and dicts/lists of columns for datas")
            if (is_ok and (type(c) is list)):
                is_ok = columns_format_check (c, is_ok)
    return is_ok

if (not columns_format_check (fmt.columns, True)):
    print(warn + "'columns' is not well formatted. Abort")
    exit (1)
if (len(fmt.columns)==0):
    print(warn + "empty 'columns'.")

# sources check
sourcesvars = [] # syntax : name, type
sourcesvars.append(["filepath", str])
sourcesvars.append(["rows", list])
sourcesvars.append(["cols", list])
sourcesvars.append(["sep", str])

try:
    for source in fmt.sources:
        for ivar, sourcevar in enumerate(sourcesvars):
            variable, thetype = sourcevar
            if (type(source[ivar]) is not thetype):
                print(warn + "sources contains invalid %s '" % variable, source[ivar], "'. Abort")
                exit(1)
except Exception as e:
    print(warn + "error while checking sources : ", e, ". Abort")
    exit(1)
####################################################################

if (fmt.verbose): 
    print("Welcome in %s." % funcname)
    print("You may need to \\usepackage{multirow} if funny 2* appear in the head.")

####################################################################
# Extraction des infos pratiques du format file
def recur_count (columns, ncols, nrows, current_row):
    for c in columns[1::2]:
        if type(c) is dict:
            ncols += 1
            nrows = np.max([nrows, current_row])              
        elif type(c) is list:
            [ncols, nrows, current_row] = recur_count (c, ncols, nrows, current_row+1)
        else: 
            print(warn + "error in extracting infos from column. Please check format.")
    return [ncols, nrows, current_row-1]

[ncols, nrows, current_row] = recur_count (fmt.columns, 0, 1, 1)

lines_head = [[] for _ in range(nrows)]
rows_dict = []

def recur_lines (columns, lines_head, rows_dict, current_row, level_width, nrows):
    for ic, c in enumerate(columns[1::2]):
        if type(c) is dict:
            # remplissage jusqu'au plancher de l'en-tête
            lines_head[current_row].append([columns[2*ic], nrows-current_row, 1])
            for irow in range(nrows-current_row-1):
                lines_head[current_row+1+irow].append([]) # laisser du blanc
            rows_dict.append (c)
            if (current_row > 0):
                level_width[-2] += 1 # ajouter la largeur de cette colonne à celle du dessus

        else: # si (comme ?) le boulot de vérification a bien été fait, type(c)=list ici
            [lines_head, rows_dict, current_row, level_width] = recur_lines (c, lines_head, rows_dict, current_row+1, level_width+[0], nrows)
            lines_head[current_row].append ([columns[2*ic], 1, level_width[-1]])
            if (current_row > 0):
                level_width[-2] += level_width[-1] # ajouter la largeur de cette colonne à celle du dessus
                level_width[-1] = 0 # passer à la colonne suivante
            else:
                level_width = [0] # passer à la colonne principale suivante : remise à 0
    return [lines_head, rows_dict, current_row-1, level_width[:-1]]

[lines_head, rows_dict, current_row, level_width] = recur_lines (fmt.columns, lines_head, rows_dict, 0, [0], nrows)
####################################################################

####################################################################
# Récupération des données
def indices_to_list (indices, varname, minn, maxx):
    """ minn included, maxx excluded """
    res = []
    for i in indices:
        if type(i) is tuple:
            [res.append(e) for e in np.arange(i[0],i[1]+1)]
        elif type(i) is int:
            res.append(i)
        elif type(i) is str:
            ii = (":"+i+":").split(":")
            try:
                ii[0] = minn   if (ii[0]=='') else int(ii[0])
                ii[1] = maxx-1 if (ii[1]=='') else int(ii[1])
            except Exception as e:
                print(warn + varname + " contains invalid element ", i, " (", e, "). Abort")
                exit(1)
            [res.append(e) for e in np.arange(ii[0],ii[1]+1)]
    res = [minn+np.mod(n-minn,maxx-minn) for n in res]
    return res

list_data_rows = [] # list of all the lines 
for filepath,rows,cols,sep,comment in fmt.sources:
    if (fmt.verbose):
        print("[%s] Reading from %s" % (funcname, filepath))
    real_row_counter = 0
    with open(filepath, "r") as datafile:
        rawlines = [rawline for rawline in datafile.readlines () if (len(rawline)>0 and rawline!=[""] and rawline[0]!=comment)]
        rawlines = [[numstr.replace("\n","") for numstr in rawline.split(sep)] for rawline in rawlines]
        rows = indices_to_list (rows, "rows", 0, len(rawlines))
        rawlines = [rawlines[irow] for irow in rows]
        for rawline in rawlines: 
            linecols = indices_to_list (cols, "cols", 0, len(rawline)) 
            rawline = [rawline[icol] for icol in linecols]
            line = []
            for f in rawline:
                try: # brutal, but very efficient
                    line.append(float(f))
                except:
                    line.append(f)
            list_data_rows.append(line)

lendatas = len(list_data_rows)

if fmt.verbose:
    print("list_data_rows : ", list_data_rows)
####################################################################

####################################################################
########## Coeur du script : construction de la table latex

output = "\\begin{table}[H]\n"
output += "\t\\centering\n"
colspec = [d["alignement"] for d in rows_dict]
if fmt.vertical_lines_inside_blocks:
    colspec = "|"+"|".join(colspec)+"|"
else:
    index = 0
    for cell in lines_head[0]:
        index += cell[2]
        colspec.insert(index, "|")
        index += 1 # shift due to |
    colspec = "|" + "".join(colspec)
output += "\t\\begin{tabular}{"+colspec+"} \\hline\n"

########## placement de l'en-tête
for iline, line in enumerate(lines_head):
    output += "\t"
    # si pas la première ligne : remplissage des lignes brisées (\cline)

    if (iline > 0):
        coldep = 1
        cline_open = False
        for iele, ele in enumerate(line):
            if (len(ele)>0): # pas vide
                if (cline_open):
                    colarr += ele[2] # continuation d'une cline ouverte : somme des largeurs
                else:
                    cline_open = True # ouverture d'une cline
                    colarr = coldep + 1
            else: # ele vide
                if (cline_open):
                    cline_open = False # fermeture d'une cline
                    output += "\\cline{%d-%d} " % (coldep, colarr-1)
                    coldep = colarr+1
                else:
                    coldep += 1 # recherche d'une future cline
        # fermeture d'une éventuelle cline laissée ouverte
        if (cline_open):
            output += "\\cline{%d-%d} " % (coldep, colarr-1)

    # remplissage des noms
    for ic, c in enumerate(line): # soit [], donc remplissage, soit [nom, lignes, colonnes]
        if (len(c)>1): 
            if (c[2] > 1): # multicolonnes
                if (ic==0):
                    output += "\\multicolumn{%d}{|c|}{%s} " % (c[2], c[0])
                else:
                    output += "\\multicolumn{%d}{c|}{%s} " % (c[2], c[0])
            elif (c[1] > 1): # multilignes
                output += "\\multirow{%s}*{%s} " % (c[1], c[0])
            else: # single output
                output += c[0] + " "
        if (ic < len(line)-1):
            output += "& "
        else:
            output += "\\\\ \n"
output += "\t\\hline \\hline \n" 

########## placement des données
for irow, therow in enumerate(list_data_rows):
    output += "\t"
    for id, d in enumerate (rows_dict):
        if (d["source"]=="file"):
            if (d["datacol"] >= len(therow)):
                print(warn + "asked for column %d but only %d in table. Abort" % (d["datacol"], len(therow)))
                exit(1)
            thevalue = therow[d["datacol"]]
        elif (d["source"]=="custom"):
            try:
                thevalue = d["data"][irow]
            except Exception as e:
                print("[%s] Error printing col %d of row %d (" % (funcname,id,irow), e, ". Abort")
                exit(1)
        else:
            print("[%s] Unknown source '%s'. Abort" % (funcname, d["source"]))
            exit(1)
        try:
            output += d["format"] % thevalue
        except Exception as e:
            print(warn + "format error (", e, "). Expected was %s, received " \
                % (d["format"]), thevalue, " of type", type(thevalue))

        if (id < ncols-1):
            output += " & "
        else:
            output += " \\\\ \\hline " + ("\\hline" if irow in fmt.double_hlines else "") + "\n"

########## end of table
output += "\t\\end{tabular}\n"
if (len(fmt.caption)>0):
    output += "\t\\caption{" + fmt.caption + "\n"
    # + "}\n"
if (len(fmt.label)>0):
    output += "\t\\label{" + fmt.label + "}\n"
if (len(fmt.caption)>0):
    output += "\t}\n" # pour la bonne prise en compte du label, il doit etre inclu dans le caption (dont know why...)
output += "\\end{table}\n"
####################################################################

####################################################################
# Outputs

if (fmt.save_as_compilable_tex or fmt.generate_pdf):
    cmpfname = fmt.output_filename + ("" if ".tex" in fmt.output_filename else ".tex")
    cmpfname = cmpfname[:-len(".tex")] + "_cmp.tex" # horrible, je sais
    with open(cmpfname, "w") as thefile:
        thefile.write ("\\documentclass{article}\n")
        thefile.write ("\\usepackage[landscape]{geometry}\n")
        thefile.write ("\\usepackage{multirow}\n")
        thefile.write ("\\usepackage{float}\n")
        thefile.write ("\\begin{document}\n")
        thefile.write ("\\thispagestyle{empty}\n")
        thefile.write (output)
        thefile.write ("\\end{document}\n")

if fmt.save_as_includable_tex:
    fname = fmt.output_filename + ("" if ".tex" in fmt.output_filename else ".tex")
    with open(fname, "w") as thefile:
        thefile.write (output)
    print("Creating file ", fname)

if fmt.print_in_terminal:
    print("\n")
    print(output)
    print("\n")

if fmt.generate_pdf:
    system ("pdflatex " + cmpfname)
    system ("rm %s.aux %s.log" % (cmpfname[:-4], cmpfname[:-4]))

if fmt.verbose:
    print("Bye")

#######################################################################################
#                                                                                 Fin #
#######################################################################################



==> ltf_format_adv.py <==
##################################################################################
# format file associated to latex_table_formatter
# keep a generic version of this file for later use
# Documentation at the end. 
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format, alignement="c", source="file", data=[]):
    """
    Inputs : 
        * datacol : integer in 0,1,... what is the number of the column in relative order.
        * format  : format string, for instance "%.3f". 
        * alignement : string in ["l", "c", "r"]
        * source : "file" or "custom"
        * data : if source == custom, what to put in the table (ugly)
    """
    col = {"datacol" : datacol, "format" : format, "alignement" : alignement, "source" : source, "data" : data}
    return col

#########################
# source files parameters
#########################

sep="\t"
comment="#"

# % 3D # \renewcommand{\ldir}{\VOIDBIS{num2b/2022-06-14-11h24-save-adv-SL2-D03-N05-NEXT05-010-NEXTV10-020-O20-B1000-RHO4}}
# % 4D # \renewcommand{\ldir}{\VOIDBIS{num2b/2022-06-15-02h15-save-adv-SL2-D04-N05-NEXT05-010-NEXTV20-040-o20-B2000-eps1e3}}
# % 6D # \renewcommand{\ldir}{\VOIDBIS{num2b/2022-06-15-02h20-save-adv-SL2-D06-N05-NEXT05-010-NEXTV40-080-o20-B3000-eps1e3}}
# % 6D # \renewcommand{\ldir}{\VOIDBIS{num2b/2022-06-15-02h32-save-adv-SL3-D06-N05-NEXT05-010-o20-B3000}} # SL-control
# folders = [\
#     "2022-06-14-11h24-save-adv-SL2-D03-N05-NEXT05-010-NEXTV10-020-O20-B1000-RHO4",\
#     "2022-06-14-02h42-save-adv-SL3-D03-N05-NEXT05-005-O20-B1000-RHO4",\
#     "2022-06-15-02h15-save-adv-SL2-D04-N05-NEXT05-010-NEXTV20-040-o20-B2000-eps1e3",\
#     "2022-06-15-02h31-save-adv-SL3-D04-N05-NEXT05-010-o20-B2000",\
#     "2022-06-15-02h20-save-adv-SL2-D06-N05-NEXT05-010-NEXTV40-080-o20-B3000-eps1e3",\
#     "2022-06-15-02h32-save-adv-SL3-D06-N05-NEXT05-010-o20-B3000"
# ] # this is a local variable only
# cols = [0,1,2,3,4,5,8,9,10,11] # this is a local variable only

folders = [\
    "SL2SEMI_D6",\
    "SL2FULL_D6",\
    "SL3_D6",
] # this is a local variable only
cols = [0,1,2,3,4,5,9,10,11,12,6,8] # this is a local variable only

sources = [] # syntax : [filepath, rows, cols, sep, comment]
root = "numadv/"
for folder in folders:
    sources.append([root+folder+"/ltf_data.txt", [-1], cols, sep, comment])

#########################
# Table parameters
#########################

columns = [
    "Scheme", tablecolumn (42, "%10s", source="custom", data=["SL", "H", "L"]),
    "Parameters", [
        #"Scheme", tablecolumn (42, "%10s", source="custom", data=["\\SLTWO", "\\SLTWOH", "\\SLTHREE"]),
        "$d$", tablecolumn (0, "%d"),   # number relative to "cols"
        "$N$", tablecolumn (1, "%2d"),
        "lay.",  tablecolumn (4, "%2d"),
        "neur.", tablecolumn (5, "%3d"),
        "$M$",  tablecolumn (10, "%2d"),
        "S.G. it.", tablecolumn (11, "%3d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (6, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (7, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (8, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (9, "%7.2e"),
    ],
    #"CPU time", [
    #	"optim.", tablecolumn(2, "%8.2f", alignement="r"),
    #	"batch.", tablecolumn(3, "%7.2f", alignement="r"),
    #],
    #"CPU time", tablecolumn(2, "%8.2f", alignement="c"),
    #"CPU time", 
    "$\\begin{matrix}\\text{CPU} \\\\ \\text{time} \\end{matrix}$",
    tablecolumn(42, "%s", source="custom", data=["6h41", "8h31", "4h59"]),
]

caption     = "(Example \\arabic{subsection}) Advection with obstacle, comparison of schemes" # Optional (ignore the warning if commented)
label       = "tab:exadv-errors"      # Optional (ignore the warning if commented)
vertical_lines_inside_blocks = False # !! weird in recursive headings
double_hlines = [] # numbering starts at 0

#########################
# output parameters 
#########################

save_as_compilable_tex = False
save_as_includable_tex = True
generate_pdf = False
print_in_terminal = False
output_filename = "ltf_output_exadv"
verbose = False

##################################################################################
#                                                                            End #
##################################################################################

"""                        DOCUMENTATION

########################## sources syntax ##########################

Indicates where to look for data. List of raw data files and a few parameters.

* filepath : anything that can fit in open(filepath,"r").

* rows : one of the following
  - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting 
        from a and skipping last b rows (a,b in 0,1,...)
  - [a,b,...,o] : list of elements e, with e being
        either a number n : pick the corresponding row
        or a tuple (a,b)  : pick rows between a and b, both included (can be 
        reversed, like (5,3), or equal, like (42,42))

* cols : same specs as rows. The order generated is a "relative" ordering of    
    columns, THAT WILL BE USED TO NUMBER COLUMNS IN THE TABLE. 
    (If cols=":" everywhere, the order of the files is kept.)

* sep : column separator of the datafile.

* comment : lines that begins by this will be discarded 
    AND NOT COUNTED IN THE NUMBERING.

########################## columns syntax ##########################

columns = [
    "column name 1", tablecolumn (relative n°, "format"),
    "column name 2", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        "subcolumn name b" : tablecolumn (relative n°, "format"),
    ],
    "column name 3", tablecolumn (relative n°, "format"),
    ...
    "column name n", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        ...
        "subcolumn name z" : tablecolumn (relative n°, "format"),
    ],
]

A column is, by default, the concatenation of all data read in files.
The user can eventually add a column with "custom" and plug forgotten data, 
by calling tablecolumn(randomNumber, format, "custom", [row1, row2, ..., rowN])

The relative order of columns defined by cols is used here.
For instance, if file A contains variables a,b in columns 2 and 28,
and file B contains variables a,b in columns 1 and 0 respectively,
sources = [["path_to_A", rowsA, [2,28], sepA],
           ["path_to_B", rowsB, [1, 0], sepB]]
and the relative ordering is {a,b}, the relative number of a is 0
and of b is 1. 

"""


==> ltf_format_eik.py <==
##################################################################################
# format file associated to latex_table_formatter
# keep a generic version of this file for later use
# Documentation at the end. 
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format, alignement="c", source="file", data=[]):
    """
    Inputs : 
        * datacol : integer in 0,1,... what is the number of the column in relative order.
        * format  : format string, for instance "%.3f". 
        * alignement : string in ["l", "c", "r"]
        * source : "file" or "custom"
        * data : if source == custom, what to put in the table (ugly)
    """
    col = {"datacol" : datacol, "format" : format, "alignement" : alignement, "source" : source, "data" : data}
    return col


#########################
# source files parameters
#########################

sep="\t"
comment="#"

#folders = [\
#    "2022-06-05-eik-SL3-D02-N02-NEXT05-025-O1-B1000-RHO0",\
#    "2022-06-05-eik-SL3-D02-N04-NEXT10-050-O1-B2000-RHO0",\
#    "2022-06-05-eik-SL3-D02-N08-NEXT20-100-O1-B4000-RHO0",\
#    "2022-06-05-eik-SL3-D05-N02-NEXT05-025-O1-B1000-RHO0",\
#    "2022-06-05-eik-SL3-D05-N04-NEXT10-050-O1-B2000-RHO0",\
#    "2022-06-05-eik-SL3-D05-N08-NEXT20-100-O1-B4000-RHO0",\
#    "2022-06-05-eik-SL3-D08-N02-NEXT05-025-O1-B1000-RHO0",\
#    "2022-06-05-eik-SL3-D08-N04-NEXT10-050-O1-B2000-RHO0",\
#    "2022-06-05-eik-SL3-D08-N08-NEXT20-100-O1-B4000-RHO0",\
#    "2022-06-05-eik-SL3-D11-N02-NEXT05-025-O1-B1000-RHO0",\
#    "2022-06-05-eik-SL3-D11-N04-NEXT10-050-O1-B2000-RHO0",\
#    "2022-06-05-eik-SL3-D11-N08-NEXT20-100-O1-B4000-RHO0",\
#] # this is a local variable only
#cols = [0,1,2,3,4,5,8,9,10,11] # this is a local variable only

folders = [\
    "2022-06-21-19h59-save-eik-SL3-D06-N04-NEXT100-100-o01-B1000",\
    "2022-06-23-17h02-save-eik-SL3-D07-N04-NEXT2000-2000-o01-B1000",\
    "2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000",\
] # this is a local variable only

cols = [0,1,2,3,4,5,9,10,11,12,8,6] # this is a local variable only

sources = [] # syntax : [filepath, rows, cols, sep, comment]
root = "numeik/"
for folder in folders:
    sources.append([root+folder+"/ltf_data.txt", [-1], cols, sep, comment])

#########################
# Table parameters
#########################

columns = [
    "Scheme", tablecolumn (42, "%10s", source="custom",\
          data=["L", "L", "L"]),
    "Parameters", [
        "$d$", tablecolumn (0, "%d"),
        "$N$", tablecolumn(1, "%2d"),
        "layers", tablecolumn (4, "%d"),
        "neurons", tablecolumn (5, "%3d"),
        "$M$", tablecolumn (11, "%5d"),
        "S.G it.", tablecolumn (10, "%5d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (6, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (7, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (8, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (9, "%7.2e"),
    ],
    #"CPU time", [
    #	"optim.", tablecolumn(2, "%8.2f", alignement="r"),
    #	"batch", tablecolumn( 3, "%7.2f", alignement="r"),
    #],
   #"Time", 
   #"CPU time", 
   "$\\begin{matrix}\\text{CPU} \\\\ \\text{time} \\end{matrix}$",
   # tablecolumn(2, "%8.2f", alignement="r"),
   tablecolumn(2, "%5s", source="custom", data=["1h26", "3h55", "10h31"], alignement="c"),
]

#caption     = "Errors for example \\arabic{subsection}" # Optional (ignore the warning if commented)
caption     = "(Example \\arabic{subsection}) $L$-scheme, dimensions $d=6,7,8$" # Optional (ignore the warning if commented)
label       = "tab:exeik-errors"      # Optional (ignore the warning if commented)
vertical_lines_inside_blocks = False # !! weird in recursive headings
double_hlines = [] # numbering starts at 0

#########################
# output parameters 
#########################

save_as_compilable_tex = False
save_as_includable_tex = True
generate_pdf = False
print_in_terminal = False
output_filename = "ltf_output_exeik"
verbose = False

##################################################################################
#                                                                            End #
##################################################################################

"""                        DOCUMENTATION

########################## sources syntax ##########################

Indicates where to look for data. List of raw data files and a few parameters.

* filepath : anything that can fit in open(filepath,"r").

* rows : one of the following
  - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting 
        from a and skipping last b rows (a,b in 0,1,...)
  - [a,b,...,o] : list of elements e, with e being
        either a number n : pick the corresponding row
        or a tuple (a,b)  : pick rows between a and b, both included (can be 
        reversed, like (5,3), or equal, like (42,42))

* cols : same specs as rows. The order generated is a "relative" ordering of    
    columns, THAT WILL BE USED TO NUMBER COLUMNS IN THE TABLE. 
    (If cols=":" everywhere, the order of the files is kept.)

* sep : column separator of the datafile.

* comment : lines that begins by this will be discarded 
    AND NOT COUNTED IN THE NUMBERING.

########################## columns syntax ##########################

columns = [
    "column name 1", tablecolumn (relative n°, "format"),
    "column name 2", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        "subcolumn name b" : tablecolumn (relative n°, "format"),
    ],
    "column name 3", tablecolumn (relative n°, "format"),
    ...
    "column name n", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        ...
        "subcolumn name z" : tablecolumn (relative n°, "format"),
    ],
]

A column is, by default, the concatenation of all data read in files.
The user can eventually add a column with "custom" and plug forgotten data, 
by calling tablecolumn(randomNumber, format, "custom", [row1, row2, ..., rowN])

The relative order of columns defined by cols is used here.
For instance, if file A contains variables a,b in columns 2 and 28,
and file B contains variables a,b in columns 1 and 0 respectively,
sources = [["path_to_A", rowsA, [2,28], sepA],
           ["path_to_B", rowsB, [1, 0], sepB]]
and the relative ordering is {a,b}, the relative number of a is 0
and of b is 1. 

"""


==> ltf_format_eikc.py <==
##################################################################################
# format file associated to latex_table_formatter
# keep a generic version of this file for later use
# Documentation at the end. 
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format, alignement="c", source="file", data=[]):
    """
    Inputs : 
        * datacol : integer in 0,1,... what is the number of the column in relative order.
        * format  : format string, for instance "%.3f". 
        * alignement : string in ["l", "c", "r"]
        * source : "file" or "custom"
        * data : if source == custom, what to put in the table (ugly)
    """
    col = {"datacol" : datacol, "format" : format, "alignement" : alignement, "source" : source, "data" : data}
    return col

#########################
# source files parameters
#########################

sep="\t"
comment="#"

cols = [0,1,2,3,4,5,9,10,11,12,8,6]
d = "/ltf_data.txt"

#folders = [\
#    # dim 2
#    "2022-06-10-16h44-save-driveMyDriveeikodc-SL3-D02-N08-NEXT10-010-O20-B4000-RHO0",\
#    "2022-06-10-18h25-save-driveMyDriveeikodc-SL3-D02-N12-NEXT10-010-O20-B4000-RHO0",\
#    "2022-06-10-20h04-save-eikodc-SL3-D02-N12-NEXT40-040-O20-B4000-RHO0",\
#    # dim 4
#    "2022-06-10-18h43-save-eikodc-SL3-D04-N08-NEXT10-010-O20-B4000-RHO0",\
#    "2022-06-10-16h39-save-eikodc-SL3-D04-N12-NEXT10-010-O20-B4000-RHO0",\
#    "2022-06-10-19h15-save-eikodc-SL3-D04-N12-NEXT40-040-O20-B4000-RHO0",\
#    # dim 6
#    "2022-06-10-09h11-save-eikodc-SL3-D06-N08-NEXT10-010-O20-B4000-RHO0",\
#    "2022-06-10-11h45-save-eikodc-SL3-D06-N12-NEXT10-010-O20-B4000-RHO0",\
#    "2022-06-11-08h21-save-eikodc-SL3-D06-N12-NEXT40-040-O20-B4000-RHO0",\
#    # if dim 8
#    # "2022-06-11-07h49-save-driveMyDriveeikodc-SL3-D08-N08-NEXT10-010-O20-B8000-RHO0",\
#]
folders = [\
    "EIKOD2500EXT",\
    "EIKOD41000EXT",\
    "EIKOD64000EXT",\
]
root = "numeikc/"
# syntax : [filepath, rows, cols, sep, comment]
sources = [[root+folder+d,[-1],cols,sep,comment] for folder in folders]

#########################
# Table parameters
#########################

columns = [
    "Scheme", tablecolumn (42, "%s", source="custom",
    #data=["\\SLTHREE", "\\SLTHREE", "\\SLTHREE"]),
    data=["L", "L", "L"]),
    "Parameters", [
        "$d$", tablecolumn (0, "%d"),
        "$N$", tablecolumn(1, "%2d"),
        "lay.", tablecolumn (4, "%d"),
        "neur.", tablecolumn (5, "%3d"),
        "$M$", tablecolumn (11, "%5d"),
        "S.G it.", tablecolumn (10, "%5d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (6, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (7, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (8, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (9, "%7.2e"),
    ],
    #"CPU time", [
    #	"optim.", tablecolumn(2, "%8.2f", alignement="r"),
    #	"batch", tablecolumn( 3, "%7.2f", alignement="r"),
    #],
    #"CPU time", tablecolumn(2, "%8.2f", alignement="r"),
    "Time", tablecolumn(2, "%s", source="custom", \
    data=["3h09", "6h51", "35h07"]),
]

caption     = "Errors for example \\arabic{subsection}" # Optional (ignore the warning if commented)
label       = "tab:exeikc-errors"      # Optional (ignore the warning if commented)
vertical_lines_inside_blocks = False # !! weird in recursive headings
double_hlines = [] # numbering starts at 0

#########################
# output parameters 
#########################

save_as_compilable_tex = False
save_as_includable_tex = True
generate_pdf = False
print_in_terminal = False
output_filename = "ltf_output_exeikc"
verbose = False

##################################################################################
#                                                                            End #
##################################################################################

"""                        DOCUMENTATION

########################## sources syntax ##########################

Indicates where to look for data. List of raw data files and a few parameters.

* filepath : anything that can fit in open(filepath,"r").

* rows : one of the following
  - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting 
        from a and skipping last b rows (a,b in 0,1,...)
  - [a,b,...,o] : list of elements e, with e being
        either a number n : pick the corresponding row
        or a tuple (a,b)  : pick rows between a and b, both included (can be 
        reversed, like (5,3), or equal, like (42,42))

* cols : same specs as rows. The order generated is a "relative" ordering of    
    columns, THAT WILL BE USED TO NUMBER COLUMNS IN THE TABLE. 
    (If cols=":" everywhere, the order of the files is kept.)

* sep : column separator of the datafile.

* comment : lines that begins by this will be discarded 
    AND NOT COUNTED IN THE NUMBERING.

########################## columns syntax ##########################

columns = [
    "column name 1", tablecolumn (relative n°, "format"),
    "column name 2", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        "subcolumn name b" : tablecolumn (relative n°, "format"),
    ],
    "column name 3", tablecolumn (relative n°, "format"),
    ...
    "column name n", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        ...
        "subcolumn name z" : tablecolumn (relative n°, "format"),
    ],
]

A column is, by default, the concatenation of all data read in files.
The user can eventually add a column with "custom" and plug forgotten data, 
by calling tablecolumn(randomNumber, format, "custom", [row1, row2, ..., rowN])

The relative order of columns defined by cols is used here.
For instance, if file A contains variables a,b in columns 2 and 28,
and file B contains variables a,b in columns 1 and 0 respectively,
sources = [["path_to_A", rowsA, [2,28], sepA],
           ["path_to_B", rowsB, [1, 0], sepB]]
and the relative ordering is {a,b}, the relative number of a is 0
and of b is 1. 

"""


==> ltf_format_eikccomp.py <==
##################################################################################
# format file associated to latex_table_formatter
# keep a generic version of this file for later use
# Documentation at the end. 
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format, alignement="c", source="file", data=[]):
    """
    Inputs : 
        * datacol : integer in 0,1,... what is the number of the column in relative order.
        * format  : format string, for instance "%.3f". 
        * alignement : string in ["l", "c", "r"]
        * source : "file" or "custom"
        * data : if source == custom, what to put in the table (ugly)
    """
    col = {"datacol" : datacol, "format" : format, "alignement" : alignement, "source" : source, "data" : data}
    return col

#########################
# source files parameters
#########################

sep="\t"
comment="#"

cols = [0,1,2,3,4,5,9,10,11,12,8]
d = "/ltf_data.txt"

folders = [\
    "2022-06-11-16h38-save-eikodc-SL2-D02-N08-NEXT10-010-O20-B4000-RHO0",\
    "2022-06-10-15h54-save-driveMyDriveeikodc-SL3-D02-N08-NEXT05-005-O20-B4000-RHO0",\
    #
    "2022-06-11-18h51-save-eikodc-SL2-D02-N12-NEXT10-010-O20-B4000-RHO0",\
    "2022-06-10-18h25-save-driveMyDriveeikodc-SL3-D02-N12-NEXT10-010-O20-B4000-RHO0",\
    # "2022-06-11-17h07-save-eikodc-SL2-D02-N20-NEXT15-015-O20-B4000-RHO0",\
]
# syntax : [filepath, rows, cols, sep, comment]
sources = [[folder+d,[-1],cols,sep,comment] for folder in folders]

#########################
# Table parameters
#########################

columns = [
    "Parameters", [
    	"Scheme", tablecolumn(42, "%s", source="custom", data=["SL", "L", "SL", "L"], alignement="l"),
        "$N$", tablecolumn(1, "%2d"),
        "layers", tablecolumn (4, "%d"),
        "neurons", tablecolumn (5, "%3d"),
        "steps c.", tablecolumn (10, "%5d"),
        "steps v.", tablecolumn (10, "%5d", source="custom", data=[2000, 0, 4000, 0]),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (6, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (7, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (8, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (9, "%7.2e"),
    ],
    # "CPU time", tablecolumn(2, "%8.2f", alignement="r"),
]


caption     = "Comparison between schemes for example \\arabic{subsection}.  Gradient steps are splitted between the optimization of control networks (c) and value networks (v)." # Optional (ignore the warning if commented)
label       = "tab:exeikccomp-errors"      # Optional (ignore the warning if commented)
vertical_lines_inside_blocks = False # !! weird in recursive headings
double_hlines = [1] # numbering starts at 0

#########################
# output parameters 
#########################

save_as_compilable_tex = False
save_as_includable_tex = True
generate_pdf = False
print_in_terminal = False
output_filename = "ltf_output_exeikccomp"
verbose = False

##################################################################################
#                                                                            End #
##################################################################################

"""                        DOCUMENTATION

########################## sources syntax ##########################

Indicates where to look for data. List of raw data files and a few parameters.

* filepath : anything that can fit in open(filepath,"r").

* rows : one of the following
  - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting 
        from a and skipping last b rows (a,b in 0,1,...)
  - [a,b,...,o] : list of elements e, with e being
        either a number n : pick the corresponding row
        or a tuple (a,b)  : pick rows between a and b, both included (can be 
        reversed, like (5,3), or equal, like (42,42))

* cols : same specs as rows. The order generated is a "relative" ordering of    
    columns, THAT WILL BE USED TO NUMBER COLUMNS IN THE TABLE. 
    (If cols=":" everywhere, the order of the files is kept.)

* sep : column separator of the datafile.

* comment : lines that begins by this will be discarded 
    AND NOT COUNTED IN THE NUMBERING.

########################## columns syntax ##########################

columns = [
    "column name 1", tablecolumn (relative n°, "format"),
    "column name 2", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        "subcolumn name b" : tablecolumn (relative n°, "format"),
    ],
    "column name 3", tablecolumn (relative n°, "format"),
    ...
    "column name n", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        ...
        "subcolumn name z" : tablecolumn (relative n°, "format"),
    ],
]

A column is, by default, the concatenation of all data read in files.
The user can eventually add a column with "custom" and plug forgotten data, 
by calling tablecolumn(randomNumber, format, "custom", [row1, row2, ..., rowN])

The relative order of columns defined by cols is used here.
For instance, if file A contains variables a,b in columns 2 and 28,
and file B contains variables a,b in columns 1 and 0 respectively,
sources = [["path_to_A", rowsA, [2,28], sepA],
           ["path_to_B", rowsB, [1, 0], sepB]]
and the relative ordering is {a,b}, the relative number of a is 0
and of b is 1. 

"""


==> ltf_format_eiknc.py <==
##################################################################################
# format file associated to latex_table_formatter
# keep a generic version of this file for later use
# Documentation at the end. 
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format, alignement="c", source="file", data=[]):
    """
    Inputs : 
        * datacol : integer in 0,1,... what is the number of the column in relative order.
        * format  : format string, for instance "%.3f". 
        * alignement : string in ["l", "c", "r"]
        * source : "file" or "custom"
        * data : if source == custom, what to put in the table (ugly)
    """
    col = {"datacol" : datacol, "format" : format, "alignement" : alignement, "source" : source, "data" : data}
    return col

#########################
# source files parameters
#########################

sep="\t"
comment="#"

cols_7juin = [0,1,2,3,4,5,8,9,10,11,6,7]
cols_8juin = [0,1,2,3,4,5,9,10,11,12,6,8]

sources = [] # syntax : [filepath, rows, cols, sep, comment]
d = "/ltf_data.txt"

#sources.append(["eikod_D2_5" +d, [-1], cols_7juin, sep, comment])
#sources.append(["eikod_D2_10"+d, [-1], cols_7juin, sep, comment])
#sources.append(["eikod_D3_1" +d, [-1], cols_8juin, sep, comment])
#sources.append(["eikod_D3_2" +d, [-1], cols_8juin, sep, comment])
#sources.append(["eikod_D5_4" +d, [-1], cols_7juin, sep, comment])
#sources.append(["eikod_D5_2" +d, [-1], cols_7juin, sep, comment])
#sources.append(["eikod_D7_1" +d, [-1], cols_8juin, sep, comment])
#sources.append(["eikod_D7_2" +d, [-1], cols_8juin, sep, comment])
root = "numeiknc/"
sources.append([root+"EIKNCD2NEXT500" +d, [-1], cols_8juin, sep, comment])
sources.append([root+"EIKNCD4NEXT1000"+d, [-1], cols_8juin, sep, comment])
sources.append([root+"EIKNCD6NEXT4000"+d, [-1], cols_8juin, sep, comment])
# sep 2022
sources.append([root+"EIKNCD8NEXT6000"+d, [-1], cols_8juin, sep, comment])

#########################
# Table parameters
#########################

columns = [
    "Scheme", tablecolumn (42, "%s", source="custom",
    #data=["\\SLTHREE", "\\SLTHREE", "\\SLTHREE"]),
    data=["L", "L", "L","L"]),
    "Parameters", [ # non-slides version only
        "$d$", tablecolumn (0, "%d"),
        "$N$", tablecolumn(1, "%2d"),
        "lay.", tablecolumn (4, "%d"),
        "neur.", tablecolumn (5, "%3d"),
        "$M$", tablecolumn (10, "%3d"),
        "S.G. it.", tablecolumn (11, "%3d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (6, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (7, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (8, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (9, "%7.2e"),
    ],
#    "CPU time", [
#    	"optim.", tablecolumn(2, "%8.2f", alignement="r"),
#    	"batch", tablecolumn( 3, "%7.2f", alignement="r"),
#    ],
    #"CPU time", tablecolumn(2, "%8.2f", alignement="r"),
    #"CPU time", 
    "$\\begin{matrix}\\text{CPU} \\\\ \\text{time} \\end{matrix}$",
    tablecolumn(2, "%s", source="custom", \
    data=["3h02", "8h13", "35h20","45h27"]),
]

#caption     = "(Example \\arabic{subsection}) Error table, $L$-scheme, dimensions $d=2,4,6,8$. \\fbox{ENCOURS RECALCUL pour $d=6,8$}"  # Optional (ignore the warning if commented)
caption     = "(Example 4) $L$-scheme, dimensions $d=2,4,6,8$"  # Optional (ignore the warning if commented)
label       = "tab:exeiknc-errors"      # Optional (ignore the warning if commented)
vertical_lines_inside_blocks = False # !! weird in recursive headings
double_hlines = [] # numbering starts at 0

#########################
# output parameters 
#########################

save_as_compilable_tex = False
save_as_includable_tex = True
generate_pdf = False
print_in_terminal = False
output_filename = "ltf_output_exeiknc"
verbose = False

##################################################################################
#                                                                            End #
##################################################################################

"""                        DOCUMENTATION

########################## sources syntax ##########################

Indicates where to look for data. List of raw data files and a few parameters.

* filepath : anything that can fit in open(filepath,"r").

* rows : one of the following
  - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting 
        from a and skipping last b rows (a,b in 0,1,...)
  - [a,b,...,o] : list of elements e, with e being
        either a number n : pick the corresponding row
        or a tuple (a,b)  : pick rows between a and b, both included (can be 
        reversed, like (5,3), or equal, like (42,42))

* cols : same specs as rows. The order generated is a "relative" ordering of    
    columns, THAT WILL BE USED TO NUMBER COLUMNS IN THE TABLE. 
    (If cols=":" everywhere, the order of the files is kept.)

* sep : column separator of the datafile.

* comment : lines that begins by this will be discarded 
    AND NOT COUNTED IN THE NUMBERING.

########################## columns syntax ##########################

columns = [
    "column name 1", tablecolumn (relative n°, "format"),
    "column name 2", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        "subcolumn name b" : tablecolumn (relative n°, "format"),
    ],
    "column name 3", tablecolumn (relative n°, "format"),
    ...
    "column name n", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        ...
        "subcolumn name z" : tablecolumn (relative n°, "format"),
    ],
]

A column is, by default, the concatenation of all data read in files.
The user can eventually add a column with "custom" and plug forgotten data, 
by calling tablecolumn(randomNumber, format, "custom", [row1, row2, ..., rowN])

The relative order of columns defined by cols is used here.
For instance, if file A contains variables a,b in columns 2 and 28,
and file B contains variables a,b in columns 1 and 0 respectively,
sources = [["path_to_A", rowsA, [2,28], sepA],
           ["path_to_B", rowsB, [1, 0], sepB]]
and the relative ordering is {a,b}, the relative number of a is 0
and of b is 1. 

"""


==> ltf_format_eiknccomp.py <==
##################################################################################
# format file associated to latex_table_formatter
# keep a generic version of this file for later use
# Documentation at the end. 
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format, alignement="c", source="file", data=[]):
    """
    Inputs : 
        * datacol : integer in 0,1,... what is the number of the column in relative order.
        * format  : format string, for instance "%.3f". 
        * alignement : string in ["l", "c", "r"]
        * source : "file" or "custom"
        * data : if source == custom, what to put in the table (ugly)
    """
    col = {"datacol" : datacol, "format" : format, "alignement" : alignement, "source" : source, "data" : data}
    return col

#########################
# source files parameters
#########################

sep="\t"
comment="#"
cols = [0,1,2,3,4,5,9,10,11,12,6,8]

root = "numeiknc/EIKO_COMP_D4/"
folders = [
    "EIKO4DNIT8SL2SEMI",\
    "EIKO4DNIT8SL2FULL",\
    "EIKO4DNIT8SL3",\
    # 
    "EIKO4DNIT16SL2SEMI",\
    "EIKO4DNIT16SL2FULL",\
    "EIKO4DNIT16SL3",\
]
d = "/ltf_data.txt"
# syntax : [filepath, rows, cols, sep, comment]
sources=[[root+folder+d, [-1], cols, sep, comment] for folder in folders]

#########################
# Table parameters
#########################

columns = [
    "Scheme", tablecolumn (42, "%s", source="custom",
    #data=["\\SLTWO", "\\SLTWOH", "\\SLTHREE", "\\SLTWO", "\\SLTWOH", "\\SLTHREE"]),
    data=["SL", "H", "L", "SL", "H", "L"]),
    "Parameters", [
        "$d$", tablecolumn (0, "%d"),
        "$N$", tablecolumn(1, "%2d"),
        "lay.", tablecolumn (4, "%d"),
        "neur.", tablecolumn (5, "%3d"),
        "$M$", tablecolumn (10, "%3d"),
        "S.G. it.", tablecolumn (11, "%3d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (6, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (7, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (8, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (9, "%7.2e"),
    ],
#    "CPU time", [
#    	"optim.", tablecolumn(2, "%8.2f", alignement="r"),
#    	"batch", tablecolumn( 3, "%7.2f", alignement="r"),
#    ],
    #"CPU time", tablecolumn(2, "%8.2f", alignement="r"),
    #"CPU time", 
    "$\\begin{matrix}\\text{CPU} \\\\ \\text{time} \\end{matrix}$",
    tablecolumn(2, "%s", source="custom", \
    data=["6h14", "11h26", "8h16", "12h29", "34h26", "28h08"]),
]

#caption     = "(Example \\arabic{subsection}) comparison between schemes" # Optional (ignore the warning if commented)
caption     = "(Example 4) comparison between schemes" # Optional (ignore the warning if commented)
label       = "tab:exeiknccomp-errors"      # Optional (ignore the warning if commented)
vertical_lines_inside_blocks = False # !! weird in recursive headings
double_hlines = [2] # numbering starts at 0

#########################
# output parameters 
#########################

save_as_compilable_tex = False
save_as_includable_tex = True
generate_pdf = False
print_in_terminal = False
output_filename = "ltf_output_exeiknccomp"
verbose = False

##################################################################################
#                                                                            End #
##################################################################################

"""                        DOCUMENTATION

########################## sources syntax ##########################

Indicates where to look for data. List of raw data files and a few parameters.

* filepath : anything that can fit in open(filepath,"r").

* rows : one of the following
  - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting 
        from a and skipping last b rows (a,b in 0,1,...)
  - [a,b,...,o] : list of elements e, with e being
        either a number n : pick the corresponding row
        or a tuple (a,b)  : pick rows between a and b, both included (can be 
        reversed, like (5,3), or equal, like (42,42))

* cols : same specs as rows. The order generated is a "relative" ordering of    
    columns, THAT WILL BE USED TO NUMBER COLUMNS IN THE TABLE. 
    (If cols=":" everywhere, the order of the files is kept.)

* sep : column separator of the datafile.

* comment : lines that begins by this will be discarded 
    AND NOT COUNTED IN THE NUMBERING.

########################## columns syntax ##########################

columns = [
    "column name 1", tablecolumn (relative n°, "format"),
    "column name 2", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        "subcolumn name b" : tablecolumn (relative n°, "format"),
    ],
    "column name 3", tablecolumn (relative n°, "format"),
    ...
    "column name n", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        ...
        "subcolumn name z" : tablecolumn (relative n°, "format"),
    ],
]

A column is, by default, the concatenation of all data read in files.
The user can eventually add a column with "custom" and plug forgotten data, 
by calling tablecolumn(randomNumber, format, "custom", [row1, row2, ..., rowN])

The relative order of columns defined by cols is used here.
For instance, if file A contains variables a,b in columns 2 and 28,
and file B contains variables a,b in columns 1 and 0 respectively,
sources = [["path_to_A", rowsA, [2,28], sepA],
           ["path_to_B", rowsB, [1, 0], sepB]]
and the relative ordering is {a,b}, the relative number of a is 0
and of b is 1. 

"""


==> ltf_format_rot.py <==
##################################################################################
# format file associated to latex_table_formatter
# keep a generic version of this file for later use
# Documentation at the end. 
##################################################################################

# BOKA: please use
# python3 latex_table_formatter.py ltf_format_rot.py 

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format, alignement="c", source="file", data=[]):
    """
    Inputs : 
        * datacol : integer in 0,1,... what is the number of the column in relative order.
        * format  : format string, for instance "%.3f". 
        * alignement : string in ["l", "c", "r"]
        * source : "file" or "custom"
        * data : if source == custom, what to put in the table (ugly)
    """
    col = {"datacol" : datacol, "format" : format, "alignement" : alignement, "source" : source, "data" : data}
    return col

#########################
# source files parameters
#########################

sep="\t"
comment="#"
colsBefore06_06 = [0,1,2,3,4,5,8,9,10,11,6,7] # this is a local variable only
colsAfter06_06  = [0,1,2,3,4,5,9,10,11,12,6,8]

root="numrot/"
# folders = [
#   "2022-06-10-19h05-save-2dext-SL2-D02-N05-NEXT05-005-O20-B2000-RHO4",\ # !!! cols after 
#   "2022-06-02-extension2D-SL3-D2-N5-NEXT05-O10-B4000-RHO0",\ # !!! cols before
#   "2022-06-02-extension2D-SL3-D2-N5-NEXT05-O20-B4000-RHO0",\ # !!! cols before 
# ]

folders = [
  #"SL2sO10",\
  "SL2sO2-1",\
  "SL2sO20",\
  #"SL2fO10",\
  "SL2fO2-1",\
  "SL2fO20",\
  #"SL3O10",\
  "SL3O2-1",\
  "SL3O20",\
]


# syntax : [filepath, rows, cols, sep, comment]    
sources = [[root+folder+"/ltf_data.txt",[-1],colsAfter06_06,sep,comment] for folder in folders]

#########################
# Table parameters
#########################

columns = [
    #"Approximation", [
    # "Scheme", tablecolumn (42, "%10s", source="custom",\
    #    # data=["\\SLTWO", "\\SLTWO", "\\SLTWOH", "\\SLTWOH", "\\SLTHREE", "\\SLTHREE"]),
    #      data=["SL", "SL", "H", "H", "L", "L"]),
    #    #"$F_{\dt}$", tablecolumn (42, "%4s", source="custom", data=["Euler", "Heun", "Euler", "Heun", "Euler", "Heun"]),
    #   "$p$", tablecolumn (42, "%4s", source="custom", data=[1,5,1,5,1,5]),
    #],
    #"Scheme", ["", tablecolumn (42, "%10s", source="custom", 
    #     data=["SL ($p=1$)", "SL ($p=5$)", 
    #           "H ($p=1$)",  "H  ($p=5$)",
    #           "L ($p=1$)",  "L  ($p=5$)"]), 
    #],
    "Scheme", tablecolumn (42, "%10s", source="custom", 
         data=["SL ($p=1$)", "SL ($p=5$)", 
               "H ($p=1$)",  "H  ($p=5$)",
               "L ($p=1$)",  "L  ($p=5$)"]), 
    
    "Parameters", [
        #"$d$", tablecolumn(0, "%2d"),
        "$N$", tablecolumn(1, "%2d"),
        "lay.",  tablecolumn (4, "%2d"),
        "neur.", tablecolumn (5, "%3d"),
	"$M$", tablecolumn(10, "%2d"),
	"S.G. it.", tablecolumn(11, "%2d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (6, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (7, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (8, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (9, "%7.2e"),
    ],
    #"CPU time", [ "(s.)", tablecolumn( 2, "%8.2f", alignement="r"),],
    "$\\begin{matrix}\\text{CPU time} \\\\\\text{(s.)}\\end{matrix}$", tablecolumn( 2, "%8.2f", alignement="r"),
#    "CPU time", 
#    [
#    	"optim.", tablecolumn(2, "%8.2f", alignement="r"),
#    	"batch", tablecolumn( 3, "%7.2f", alignement="r"),
#    ],
]

caption     = "(Example \\arabic{subsection}) Comparison of schemes" # Optional (ignore the warning if commented)
label       = "tab:exrot-errors"      # Optional (ignore the warning if commented)
vertical_lines_inside_blocks = False # !! weird in recursive headings
double_hlines = [1,3] # numbering starts at 0

#########################
# output parameters 
#########################

save_as_compilable_tex = False
save_as_includable_tex = True
generate_pdf = False
print_in_terminal = False
output_filename = "ltf_output_exrot"
verbose = False

##################################################################################
#                                                                            End #
##################################################################################

"""                        DOCUMENTATION

########################## sources syntax ##########################

Indicates where to look for data. List of raw data files and a few parameters.

* filepath : anything that can fit in open(filepath,"r").

* rows : one of the following
  - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting 
        from a and skipping last b rows (a,b in 0,1,...)
  - [a,b,...,o] : list of elements e, with e being
        either a number n : pick the corresponding row
        or a tuple (a,b)  : pick rows between a and b, both included (can be 
        reversed, like (5,3), or equal, like (42,42))

* cols : same specs as rows. The order generated is a "relative" ordering of    
    columns, THAT WILL BE USED TO NUMBER COLUMNS IN THE TABLE. 
    (If cols=":" everywhere, the order of the files is kept.)

* sep : column separator of the datafile.

* comment : lines that begins by this will be discarded 
    AND NOT COUNTED IN THE NUMBERING.

########################## columns syntax ##########################

columns = [
    "column name 1", tablecolumn (relative n°, "format"),
    "column name 2", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        "subcolumn name b" : tablecolumn (relative n°, "format"),
    ],
    "column name 3", tablecolumn (relative n°, "format"),
    ...
    "column name n", [
        "subcolumn name a" : tablecolumn (relative n°, "format"),
        ...
        "subcolumn name z" : tablecolumn (relative n°, "format"),
    ],
]

A column is, by default, the concatenation of all data read in files.
The user can eventually add a column with "custom" and plug forgotten data, 
by calling tablecolumn(randomNumber, format, "custom", [row1, row2, ..., rowN])

The relative order of columns defined by cols is used here.
For instance, if file A contains variables a,b in columns 2 and 28,
and file B contains variables a,b in columns 1 and 0 respectively,
sources = [["path_to_A", rowsA, [2,28], sepA],
           ["path_to_B", rowsB, [1, 0], sepB]]
and the relative ordering is {a,b}, the relative number of a is 0
and of b is 1. 

"""


==> numadv/SL2FULL_D6/code/SolverHJB_SL2.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import oneStepCall, recurCall, evaluateLast, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from error import error_and_plots

def solver_SL2 (Data, genControl, genValue):
    funcname="solver_SL2 (order:%i)" % (Data.order)

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    # t       = Data.t0 + istep * Data.dt # physical time
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 
    
    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSizeVal)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in Data.stepsToDo: # starts at 1 or after
        t = Data.list_tk[istep]
        dt = tf.convert_to_tensor(Data.list_tk[istep] - Data.list_tk[istep-1], dtype=tf.float32)
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f (dt=%3.3f)\n" % (funcname, istep, Data.Nit, t, Data.T, dt))

        #--------------- Training functions

        if (istep==1): # first step : we evaluate phi
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, Data.phi, theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)
        else:
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, listOfNetValue[-1], theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)

        if (Data.SL2ValLag=="full"):
            @tf.function # declaration needed here since listOfNetControl changes
            def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): # dt unused, for compat.
                funcname = 'optimizeValue'
                target = recurCall (Data, x, listOfNetControl, tag=1)
                # target = tf.minimum (target, Data.eps0)
                return Data.riskFunc (target, theNetValue(x))

        elif (Data.SL2ValLag=="semi"):
            if (istep==1): # based on the initial condition
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.phi(characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.phi, listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))
            else: # based on the previous projection 
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.listOfNetValue[-1](characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.listOfNetValue[-1], listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))

        else:
            print("[%s] SL2ValLag '%s' not implemented. Abort" % (funcname, Data.SL2ValLag))
            exit(1)

        #--------------- Training : first control, then value

        for (optimized, gen, optimize, listOfNet, listOfOtherNet, Next, batchSize) in zip(\
            ["control", "value"], \
            [genControl, genValue],\
            [optimizeControl, optimizeValue],\
            [Data.listOfNetControl, Data.listOfNetValue],\
            [Data.listOfNetValue, Data.listOfNetControl],\
            [Data.Next, Data.Next_value],\
            [Data.batchSize, Data.batchSizeVal]):

            print("-------------------------------------------- Optimizing %s" % (optimized))

            optVal = 1e6
            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                if (istep==1): # brand new network
                    theNet = gen.create()
                    factor = Data.nbIterFactor
                    MH_phi = Data.phi
                else: # transfer previous weights 
                    theNet = gen.create(initWeight=listOfNet[-1].get_weights())
                    factor = 1
                    MH_phi = Data.listOfNetValue[-1]

                for iout in range(Next*factor): # outer loop 
                    start_time = time.time()
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,batchSize)
                            toOpt = optimize(Data, XX_train, theNet, listOfOtherNet, dt)
                        gradients = tape.gradient(toOpt, theNet.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNet.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime

                    print("%s optim %d/%d, iout %3d/%3d, time/tcpu %6.2f/%7.2f, Opt %11.8f" \
                        #% (optimized,iOpt,Data.nbOpt,iout,Data.Next,rtime,tcpu,toOpt.numpy()))
                        % (optimized,iOpt,Data.nbOpt,iout,Next*factor,rtime,tcpu,toOpt.numpy()))
                # end for iout (outer loop)
                if (toOpt < optVal):
                    optVal = toOpt
                    theNetOpt = theNet
            # end for nbOpt

            listOfNet.append(theNetOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving %s %d .." % (funcname, optimized, istep))
                theNetOpt.save (Data.saverep+"/%sNets/%s%d" % (optimized, optimized, istep))
                print("[%s] .. Done" % (funcname))

        [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, batchSize)
        MH_tcpu += MH_time
        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,evaluateLast)



==> numadv/SL2FULL_D6/code/SolverHJB_SL3.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import recurCall, evaluateLast, evaluateLast_fromControl, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3 (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            t = Data.list_tk[istep]
            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    XX_eval = tf.random.uniform([Data.batchSizeOpt,Data.dim],minval=Data.Xmin,maxval=Data.Xmax) 
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (Data.batchSizeOpt != Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))




#---------------------------------------------------------------
#- EXPLORATION OF POINTS (here to avoid circular import)
#---------------------------------------------------------------

def explore_MH (Data):
    funcname="explore_MH"

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep       = 0             # iteration step
    t           = Data.t0       # physical time
    tcpu        = 0.0           # computation time
    MH_tcpu     = 0.0           # computation time for MH
    XX_train    = []

    # if (Data.MH_POINTS):
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    #     MH_start_time = time.time()
    #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, Data.phi, \
    #         Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
    #     tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
    #         % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    #     print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
    #         [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)
    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    #     MH_tcpu += time.time() - MH_start_time

    MH_start_time = 0.0
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time
    error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, Data.phi)

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        # t = Data.t0 + istep * Data.dt
        t = Data.list_tk[istep]
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f\n" % (funcname, istep, Data.Nit, t, Data.T))

        MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t, x), dtype=tf.float32) # definition of the density

        if (Data.MH_POINTS):
            #------------------------------
            #- OB print & modify batchSize
            #------------------------------
            if (Data.MH_USE_OLD_PTS):
                print("[%s] MH init points : use old pts" % funcname)
            else:
                Data.batchSize=int(Data.batchSize*Data.batchSizeFactor)
                print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,Data.batchSize))

            for iout in range(Data.Next * (Data.nbIterFactor if istep==1 else 1)): # outer loop 
                print("iout = ", iout)
                for epoch in range(Data.num_epoch): # inner loop
                    XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                    # if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                    #     [XX_train,MH_it,_,_,_] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                    #             oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
                    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                    #     if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                    #         print("[%s] Metropolis iterations reached %5d." \
                    #             % (funcname, Data.MH_ShNiter))
                # end for epoch (inner loop)
            # end for iout (outer loop)

            # if (istep < Data.Nit):
            #     Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init + t * Data.MH_stop_ratio_end) / Data.T
            #     # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            #         MH_phi, Data.MH_Niter, oldpoints=XX_train[:Data.batchSize,:], \
            #         start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
            #     tf.print("[%s] MH update %2d/%2d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            #         % (funcname, istep, Data.Nit, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
            #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 

        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,MH_phi)

==> numadv/SL2FULL_D6/code/data_2Dsquare4.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare4 [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 1.5    # terminal time
eps0        = 100
eps1        = 1e10
get_Xmin = lambda dim : -3.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  3.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 1  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "square4" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25

A1   = np.array([[  1.,  1. ]])
A2   = np.array([[ -1.,  1. ]])
A3   = np.array([[  1., -1. ]])
A4   = np.array([[ -1., -1. ]])

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))
    

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    def __init__(self,dim):
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=2
    return aDim

class DynFunc :

    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction

        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]

        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]

        return tf.stack([y0,y1], axis=-1)


#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        #x=x-self.A0
        t=0
        #- centrage en A1:
        #y1=x[:,1]-self.A1[1];
        #res1= tf.maximum(tf.abs(x1+y1), tf.abs(x1-y1) - (r0+t))
        x1=x-A1; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A2; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        #res2= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.minimum(res1,res2);
        x1=x-A3; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A4; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        res= tf.minimum(res,tf.minimum(res1,res2));
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)

    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #nr=np.maximum(np.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
    x1=x-A1; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A2; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr1,nr2)
    x1=x-A3; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A4; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr,np.minimum(nr1,nr2))

    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V

    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  distances = np.zeros((x.shape[0],4))
  for iA,AA in enumerate([A1, A2, A3, A4]):
    distances[:,iA] = np.linalg.norm(x - AA, axis=1)
  mindist = np.min(distances, axis=1)

  for iA,AA in enumerate([A1, A2, A3, A4]):
    loc = (np.abs(distances[:,iA]-mindist)<1e-8)
    diagd = x[:,0]+x[:,1]-(AA[0,0]+AA[0,1]); diagm = x[:,0]-x[:,1]-(AA[0,0]-AA[0,1])
    res[loc & (diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
    res[loc & (diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
    res[loc & (diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
    res[loc & (diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numadv/SL2FULL_D6/code/data_2dextension.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = "expend with rotation +/- 1"

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.25+0.125+0.025 # terminal time
eps0        = 0.2 # 1e3
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  20   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   4   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2dext" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   =   0 # True # False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.1 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.1 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.1  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
# MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.6] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])
        self.coef = 1.0 

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, self.coef * (r1-tf.norm(x-self.B0,axis=1,keepdims=True)))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

def aDim_func(dim):
    return 1

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        b=2*a[:,0]-1 # b=2*a-1
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        #self.name = "PhiFunc"
        #self.A0 = A0
        #self.r0 = r0
        #self.eps0= eps0
        #self.fObst = fObst 
        #self.fObst = g_obstacle(dim)
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1,keepdims=True)-r0, y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th=thbase
    th0=-2*pi*t
    tht= 2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0

    #- gestion de la partie de propagation vers le bas: idem avec x[:,1] = - x[:,1]

    #- OBSTACLE CIRCULAIRE: boulle centree en B de rayon r1
    if (OBSTACLE==1):

        #- point X: angle th

        thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
        th0b=thB+0.0 
        thtb=thB+2*pi*t
        thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
        thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
        #- (Rotation de B) = Calcul de yp, projection de X 
        #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

        #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
        RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
        xpb=np.zeros(x.shape)
        xpb[:,0]=np.cos(thpb)*RAYONB 
        xpb[:,1]=np.sin(thpb)*RAYONB 
        nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
        #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
        #resg= np.maximum(-eps1, r1-nr)
        V=np.maximum(V,r1-nr)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]

    else:
        #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  1 : move anticlockwise
  1/2 : don't move
  0 : move clockwise
  """
  th  = np.arctan2(x[:,1],x[:,0])
  res = np.array(1/2 + 1/2 * (th >= 2*np.pi*t) - 1/2 * (th <= -2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1, :] = 1/2
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_2drot.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'rotation 2d'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.5 # terminal time
eps0        = 0.2
eps1        = 1e10
get_Xmin = lambda dim : -2.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  2.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
# SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2Drotation" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.4

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    # old class  fObstacle:
    def __init__(self,dim):
        #self.name = "ObstFunc"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
        #   print("Shape ostRes : ", tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True)).shape)
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=1
def aDim_func(dim):
    aDim=1
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x): 
        b=a[:,0]
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1, keepdims=True)-r0, y)

#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*pi, thbase)
    th0=0.0 
    tht=2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0


    #- OBSTACLE CIRCULAIRE: boule centree en B de rayon r1
    if (OBSTACLE==1):

      #- point X: angle th

      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      th0b=thB+0.0 
      thtb=thB+2*pi*t
      thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
      #- (Rotation de B) = Calcul de yp, projection de X 
      #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

      #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
      #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
      #resg= np.maximum(-eps1, r1-nr)
      V=np.maximum(V,r1-nr)
      V=np.maximum(np.minimum(V,eps0),-eps1)
      return V[:,0]

    else:
      #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V[:,0]

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  """
  thbase=np.arctan2(x[:,1],x[:,0])
  th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*np.pi, thbase)
  res = np.array(1.0 * (th >= 2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1,:] = 0.0
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numadv/SL2FULL_D6/code/data_2dsquare.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0   # initial time
T           = 1.0   # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squa2" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   0   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.25

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]
        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]
        return tf.stack([y0,y1], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)
        self.A0   = np.array([[ 0., 0. ]]) # donnée centrée [old way]

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        x=x-self.A0
        t=0
        res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)
    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    nr=np.maximum(np.abs(x[:,0]-x[:,1]),np.abs(x[:,0]+x[:,1]))
    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)

    return V

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  # # version où les contrôles sont les directions diagonales
  # res[np.all(x<0,axis=1),:]   = np.array([0,1/2])
  # res[np.all(x>=0,axis=1),:]  = np.array([1,1/2])
  # res[(x[:,0]<0) & (x[:,1]>=0),:] = np.array([1/2,0])
  # res[(x[:,0]>=0) & (x[:,1]<0),:] = np.array([1/2,1])

  # version où les contrôles sont les directions parallèles aux axes
  diagd = x[:,0]+x[:,1]; diagm = x[:,0]-x[:,1]
  res[(diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
  res[(diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
  res[(diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
  res[(diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_advection.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 200   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_advection_SL2full.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 2000   # Number of epochs in outer loop 
Next_value  = 2000   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 1000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
  y_plan=np.ones((1,dim))

  #x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  #y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_advection_SL2semi.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
# SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 2000   # Number of epochs in outer loop 
Next_value  = 2000   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 1000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
  y_plan=np.ones((1,dim))

  #x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  #y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_advection_SL3.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 2000   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 1000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
  y_plan=np.ones((1,dim))

  #x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  #y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_eikonale.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale 2-trous'

#- Mathematical problem data
dim         = 6
t0          = 0.00 # initial time
T           = 2.00 # terminal time
eps0        = 1e2
eps1        = 1e10
xxmin       = -5.0
xxmax       =  5.0
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag  ="full" # when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   4
order       =   1   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   2   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance  dans le cas de  nbOpt > 1  # OB/AP ENCOURS : ancienne variable batchSizeValLast 

batchSizeVal= 10000*f # pour evaluation d'erreur sur la projection de value  (batchSize associée a la valeur pour SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eik"    # = eikonal : name for folder, figures and error file
loadrep  = saverep  # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0 # drift weight
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.30 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.80 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  1.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.0 # at every iteration in time, batchSize *= batchSizeFactor
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

MH_Nobs = 100 # 2000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.8 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# ######################################################
# # OB: MODIFS LOCALES POUR TESTS [overwritting previous data]
# ######################################################
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# MH_sc_freq  = 20  # ever ~ MH iterations, we test for stopping criteria
# #MH_tau      = 0.1 # time step
# #MH_drift_ww = 1.0 # drift weight
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#-------------------------------
#- overwritting previous data [for tests]
#-------------------------------
# dim=2
# FF = 1
# Nit  = 2*FF 
# Next = 5*FF
# order       = 1     # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
# nbIterFactor= 5     # first time, we do nbIterFactor * Next (*num_epoch) iterations,  instead of Next (*num_epoch) 
# #batchSize=500+int((dim-2)/3)*500 # dim=2,5,8,11: (dim-2)/3=0,1,2,3 => b=500,1000,1500,2000
# batchSize= 1000*FF  # initial batchSize
# # batchSizeFactor= (2**(dim))**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor
# batchSizeFactor= (4.0)**(1.0/(Nit)) # at every iteration in time, batchSize *= batchSizeFactor
# MH_Rho         = 0      # 0:1;   4:1/(1+max(V,level_max)); 
# MH_USE_OLD_PTS = True # at each time step, do we start from old or not
# 
# 
# if (dim==11):
#     # little modif to attempt to improve the first iteration in particular 
#     MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
#     MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
# 
# 
# if (batchSizeFactor>2.0 and MH_POINTS):
#     print('batchSizeFactor=%6.2f >2 !' % (batchSizeFactor))
#     print('  ==> changing to factor = 2 to avoid later pbs. with MH')
#     batchSizeFactor=2


#-------------------------------------------
#- PRE TESTING in order to fit parameters
#-------------------------------------------
# dim=    2 
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    8
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    11 
# batchSize=400 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted






# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    if (DYN_TYPE in ["np1IRdecomp", "np101decomp"]):
      aDim=dim+1 # modif Averil : test de décomposition en direction / norme
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # old class gFunc

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c
   

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.A0= np.zeros(dim).reshape(-1,dim); self.A0[0,0]=-1.0
        self.B0= np.zeros(dim).reshape(-1,dim); self.B0[0,0]= 1.0   
        print('[%s]' % self.name, 'A0:=', self.A0)
        print('[%s]' % self.name, 'B0:=', self.B0)

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        res1=tf.norm(x -self.A0, axis=1)-r0;
        res2=tf.norm(x -self.B0, axis=1)-r0;
        resmin = tf.minimum(res1,res2) 

        # # tentative de régularisation du min : c'est manifestement pas le problème
        # alpha = 3.0 # alpha greater = min is harder
        # llambda = tf.exp(alpha * res1) / (tf.exp(alpha * res1) + tf.exp(alpha * res2))
        # resmin = res1 * (1 - llambda) + res2 * llambda # modif Averil

        # return tf.minimum(resmin, eps0)
        return resmin
        # return x[:,0]
        #return tf.maximum( tf.minimum(tf.minimum(res1,res2), eps0), y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    A0= np.zeros(dim).reshape(-1,dim); A0[0,0]=-1.0
    B0= np.zeros(dim).reshape(-1,dim); B0[0,0]= 1.0  

    #tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
    nr1=tf.norm(x-A0,axis=1); 
    nr2=tf.norm(x-B0,axis=1); 
    nr=tf.minimum(nr1,nr2)

    c=1.0;
    V=tf.maximum(nr-r0-c*t,-r0) 
    res=tf.maximum(V,-eps1)
    return res.numpy()

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if centers are in (+-1, 0, 0, .. 0)
  For this example, independent of t
  """

  dim = x.shape[1] 
  A0 =  np.eye(1,dim); norm_to_A0 = np.linalg.norm(x - A0,axis=1)
  B0 = -np.eye(1,dim); norm_to_B0 = np.linalg.norm(x - B0,axis=1)

  res = np.zeros(x.shape)
  nnzero = ((norm_to_A0 > 1e-8) & (norm_to_B0 > 1e-8))
  locA0 = (norm_to_A0 <= norm_to_B0) & nnzero # arbitrairement choisi
  locB0 = (norm_to_A0 >  norm_to_B0) & nnzero

  TsurN = T/N
  norm_to_A0[norm_to_A0 <= TsurN] = TsurN # le contrôle devient l'identité sur la boule unité
  norm_to_B0[norm_to_B0 <= TsurN] = TsurN # de rayon T/N
  res[locB0, :] = ((x[locB0,:]) - B0) / norm_to_B0[locB0].reshape(-1,1)
  res[locA0, :] = ((x[locA0,:]) - A0) / norm_to_A0[locA0].reshape(-1,1)

  if (DYN_TYPE == "np1IRdecomp"):
    # prendre la boule paramétrée par deux types de contrôle (activation = None)
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
    res = np.concatenate ([res, np.arctanh(norm)], axis=1)

  elif (DYN_TYPE == "np101decomp"):
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
    res = np.concatenate ([res, norm], axis=1)

  elif (DYN_TYPE == "n01sphere"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "n01clip"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRclip"):
    # prendre la boule par troncature (activation = None)
    res = res # rien à faire 

  elif (DYN_TYPE == "n01prop"):
    # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
    norme2res = np.linalg.norm(res, 2, axis=1, keepdims=True)
    normeIres = np.linalg.norm(res, np.inf, axis=1, keepdims=True)
    mask = (norme2res>1e-8).flatten ()
    res[mask,:] *= (norme2res[mask] / normeIres[mask])
    
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRtransf"):
    # ramener tout l'espace sur la boule unité (activation = None)
    res = res / (1 + 1e-6 - np.linalg.norm (res, ord=2, axis=1, keepdims=True)) # régularisation au cas où

  else:
    print("DYN TYPE ", DYN_TYPE, " inconnu")

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_eikonale_obstacle.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'

#- Mathematical problem data
dim         = 2
t0          =  0.00 # initial time
T           =  7.00 # terminal time
eps0        = 1.0   # 1e10
eps1        = 1e10
# get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
# get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)
xxmin1  = -5.0
xxmax1  =  5.0
xxmin   = -5.0
xxmax   =  5.0
get_Xmin = lambda dim : np.array([[xxmin1]+[xxmin]*(dim-1)]) # shape (1,dim)
get_Xmax = lambda dim : np.array([[xxmax1]+[xxmax]*(dim-1)]) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5     # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eiko" # eikonal+obstacle # name for folder, figures and error file
loadrep  = saverep # by default
LATEX    = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.01 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.01 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.08 # end of the linear interpolation of stop_ratio
MH_level_min= -0.5 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 2.0**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs =  0 # 500  # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################
c_coeff             =  1.0 # vitesse du nageur
alpha_min           = -3.0 # valeur minimale de la condition initiale (|x-O|+alpha_min)
coeff_extension     =  1.0 # redresse la face nord de l'obstacle. + grand = obstacle plus pentu
coeff_eloignement   =  1.0 # redresse les faces éclairées de l'obstacle. + grad = plus pentu
g_max               =  1.5 # valeur maximale de l'obstacle => à changer pour changer la taille
g_center_norm       =  2.0 # éloignement de l'obstacle (relatif à l'origine)
origin_displacement =  0.0 # origin located at (~,0,..,0)^t

memoire = False # if True, then add one control to have 0/1 dynamic


######################################################
# OB: MODIFS LOCALES POUR NO-GRAPH
######################################################
# SAVE_GRAPHS = 0 # do we save graphs

# # Execution control
# COMPUTE=1       # 1/0 or True/False
# 
# if COMPUTE: 
#   #- mode classique de calcul / sans sauvegarde des graphes
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = True # do we train the networks
#   POSTT = False # do we execute the post-treatment code
#   SAVE_NETS = True # do we save nets
#   SAVE_GRAPHS = 0 # do we save graphs  <==
#   SHOW_GRAPHS = False # do we show graphs
# 
# else:
#   #- mode post-traitement, graphes, pas de calcul :
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = 0 # do we train the networks  <==
#   POSTT = 1 # do we execute the post-treatment code <==
#   SAVE_NETS   = 0 # do we save nets
#   SAVE_GRAPHS = 1 # do we save graphs   <==
#   SHOW_GRAPHS = 0 # do we show graphs


######################################################
# OB: DEB MODIFS LOCALES POUR TESTS
######################################################
# EXPLORE_MH = True

MH_POINTS   = False  ## True # do we use MH at all
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # first value
MH_stop_ratio_init = 1.00 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end of the linear interpolation of stop_ratio
MH_tau      = 0.1 # time step
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria

dim=2
FF =1;
batchSize=FF*1000  # 1000
T   =  6        # 8 
Nit =  4*FF     # number of time steps (same as "N" parameter)
Next=  5        # 
batchSizeFactor = (4.0)**(1.0/Nit) # at every iteration in time, batchSize *= batchSizeFactor
MH_Rho          = 4     # 0:1;   4:1/(1+max(V,level_max)); 
MH_USE_OLD_PTS  = 1     # at each time step, do we start from old or not
MH_tau      = 0.3 # time step
MH_drift_ww = 1.0 
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  1.0 # OB: 0.5 -> 1.0
#nbIterFactor=   1  # first time, we do nbIterFactor * num_epoch * Next iterations.
#levels = [-1.0, -0.5, 0.0, 0.5, 1.0]                      # which levels to plot 
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#- POINT SUPPLEMENTAIRES FIXES POUR OBSTACLE
FF=0;
MH_Nobs = FF* 1000 # adding a number of points in the region {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_level     = -0.20 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio=  0.80 # choice of density for the obstacle points (critere arret ratio > threshold)
MH_obs_tau       = 0.4 # obstacle-specific tau
MH_obs_drift_ww  = 3.0 # obstacle-specific drift weight

#- OB modif
MH_obs_level     = 0.50 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio= 0.50 # choice of density for the obstacle points (critere arret ratio > threshold)


# DNN parameters
#Nlay        =   3   # Number of layers
#Nneur       =  60   # Number of neurons per layer

#-----------------------------------
#- 2iemes modif pour calcul Xavier
#-----------------------------------

######################################################
# OB: FIN MODIFS LOCALES POUR TESTS
######################################################

memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.eye (dim,1)
    #DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)


def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

def g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm):
    return np.minimum (g_max - coeff_extension * (dotprods - g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods - g_center_norm)))

def get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return PP + (g_max - alpha) * (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def get_extendedgg (dotprods, normxPerpD, g_max, g_center_norm, coeff_extension, coeff_eloignement):
    return g_max + g_center_norm * normxPerpD / (normxPerpD / coeff_extension - dotprods * (1.0/coeff_eloignement+1.0/coeff_extension))

def get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return - (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def phi_0 (x, ORIGIN, alpha_min):
    return np.norm(x - ORIGIN,axis=1,keepdims=True) + alpha_min

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        #self.g_max = g_max
        #self.g_min = g_min
        #self.coeff_eloignement = coeff_eloignement
        #self.coeff_extension = coeff_extension
        #self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.reduce_sum((x-tfORIGIN) * tf.transpose(tfDIR),axis=1,keepdims=True)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (g_max - coeff_extension * (dotprods-g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods-g_center_norm)))
                return tf.maximum (-eps1, gg)
            else:
                dotprods = np.dot(x - self.ORIGIN, self.DIR)
                xPerpD = get_xPerpD (x, self.ORIGIN, self.DIR)
                normxPerpD = np.linalg.norm (xPerpD, axis=1, keepdims=True)
                gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
                return np.maximum (-eps1, gg)
        else:
            return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    #aDim=dim
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        #self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        #self.b_norm = b_norm
        #self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3) *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c * c_coeff

        # OB tentative adaptation from AP: data_eikonale_obstacle_drift.
        # deuxième étape : drift proprement dit
        #if tf.is_tensor (x):
        #    DIR = get_DIR (x.shape[1],"tf",c.dtype)
        #    res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        #else:
        #    DIR = self.DIR
        #    res = self.c_coeff * c + self.b_norm * DIR.T

        #return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN.numpy())
        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + alpha_min
            res = tf.maximum(value, lbound)
        else:
            value = np.linalg.norm(x -self.ORIGIN, axis=1, keepdims=True) + alpha_min
            res =  np.maximum(value, lbound)

        return res

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

def norme (x):
    return np.linalg.norm(x,axis=1,keepdims=True)

def dua (xx, yy): # produit scalaire
    return np.sum(xx * yy, axis=1, keepdims=True)

def newton_alpha (xx, xPerpD, normxPerpD, t, init, ORIGIN, DIR, PP, generic_dir, \
    c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min):
    
    # initialisation 
    ecart = 1.0; normef = 1.0
    Nit_max = 10; it=0; tol = 1e-10; 
    alpha = init * 1.0        # objet de calcul principal
    alpha_new = init * 1.0    # objet de calcul secondaire

    m = (alpha==alpha) # computation mask

    # independant de alpha
    da_projxx = get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        # print("itération ", it)
        alpha = alpha_new * 1.0

        proj_xx = get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir)
        TA_xi_proj = 1.0/c_coeff * (norme(proj_xx - ORIGIN) - (alpha - alpha_min))
        TA_proj_xx = 1.0/c_coeff * norme (xx - proj_xx)

        grad_TA_xi_proj = 1.0/c_coeff * (proj_xx - ORIGIN) / norme(proj_xx - ORIGIN)
        grad_TA_proj_xx = 1.0/c_coeff * (xx - proj_xx) / (norme (xx - proj_xx) + 1e-6)

        TA_xi_xx = TA_xi_proj + TA_proj_xx
        da_TA_xi_xx = dua (grad_TA_xi_proj, da_projxx) - 1.0/c_coeff - dua (grad_TA_proj_xx, da_projxx) 
        # print("shapes : ", TA_xi_xx.shape, ", ", da_TA_xi_xx.shape)

        m &= (np.abs(da_TA_xi_xx) > 1e-6)
        alpha_new[m] = alpha[m] - (TA_xi_xx[m] - t) / da_TA_xi_xx[m]
        m &= (np.abs(TA_xi_xx - t) >= tol)
        ecart   = np.max (np.abs(alpha - alpha_new))
        normef  = np.max (np.abs(TA_xi_xx - t))

        # print("Itération %d / %d : norme %e, écart %e" % (it, Nit_max, normef, ecart))

        it += 1

    # print("%d/%d iterations for Newton" % (it-1, Nit_max))
    return alpha_new

######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    """
    Inputs : \n
    \t* t time, double \n
    \t* x list of points, type np.zeros((nn_user*nn_user,dim)) \n
    Outputs : \n
    \t* list of values, type np.zeros((nn_user*nn_user,1))
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    # après rude bataille, solution contre les nan : 
    # construire une direction orthogonale à DIR pour les projections des points 
    # tels que normxPerpD ~= 0.
    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        V[useful] = alpha

    return np.maximum (V, gg)

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def safeNormalization (xx, axis):
    norm = np.linalg.norm(xx, axis=axis, keepdims=True)
    return xx / np.where(norm <= 1e-8, 1.0, norm)

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control given by nabla V / |nabla V|
    Ok we do Newton computation twice, but more flexible
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul
    ctrl = safeNormalization (xx - ORIGIN, axis=1)

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        proj_xx = get_projxx (xPerpD[useful,:], normxPerpD[useful], g_max, coeff_extension, coeff_eloignement, \
            PP, DIR, alpha, generic_dir[useful,:])
        ctrl[useful] = safeNormalization (xx[useful,:] - proj_xx,axis=1)

    TsurN = T/N

    if (DYN_TYPE == "np1IRdecomp"):
        # prendre la boule paramétrée par deux types de contrôle (activation = None)
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
        ctrl = np.concatenate ([ctrl, np.arctanh(norm)], axis=1)

    elif (DYN_TYPE == "np101decomp"):
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
        ctrl = np.concatenate ([ctrl, norm], axis=1)

    elif (DYN_TYPE == "n01sphere"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "n01clip"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRclip"):
        # prendre la boule par troncature (activation = None)
        ctrl = ctrl # rien à faire 

    elif (DYN_TYPE == "n01prop"):
        # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
        norme2res = np.linalg.norm(ctrl, 2, axis=1, keepdims=True)
        normeIres = np.linalg.norm(ctrl, np.inf, axis=1, keepdims=True)
        mask = (norme2res>1e-8).flatten ()
        ctrl[mask,:] *= (norme2res[mask] / normeIres[mask])
        
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRtransf"):
        # ramener tout l'espace sur la boule unité (activation = None)
        ctrl = ctrl / (1 + 1e-6 - np.linalg.norm (ctrl, ord=2, axis=1, keepdims=True)) # régularisation au cas où

    else:
        print("DYN TYPE ", DYN_TYPE, " inconnu")
    return ctrl * c_coeff

######################################################
# End of dedicated functions
######################################################


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_eikonale_obstacle_drift.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 6
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =4000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_eikonale_obstacle_drift_D2.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 2
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        = 500   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_eikonale_obstacle_drift_D4.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 4
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =1000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_eikonale_obstacle_drift_D6.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 6
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =4000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/data_squareNd.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'extensions of p-balls located on +-(0,..,0,1,0,..,0)'

#- Mathematical problem data
dim         = 4
t0          = 0.0   # initial time
T           = 1.2   # terminal time
eps0        = 100   # 100
eps1        = 1e10
xxmin       = -5.0 # -2.5
xxmax       =  5.0 #  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =  20   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=2
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squan" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   1   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =   5 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.05 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0
MH_stop_ratio_start = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_init = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.2  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  2.0
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 0
MH_frozenpc = 40.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = (2.0)**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.1]; cut_end = [0.75, 0.9] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# DYNTYPE = "nIRsphere" # direct projection on the sphere by renorm
DYNTYPE = "nIRball" # projection on the L1 ball by clipping

spherenorm = 1 # losanges
# spherenorm = 1.5 # aaaaaaaaaaaaa
# spherenorm = 2 # cercles
# spherenorm = 3 # even more aaa
# spherenorm = np.inf # the one for the example (AP supposes) : squares 
  
output_activation = (tf.nn.sigmoid if "01" in DYNTYPE else None)
EXAMPLE_TAG = DYNTYPE+"ord"+str(spherenorm)

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50 # radius of the spheres
r1   = 0.25 # no obstacle here 
r2   = 2.0  # distance 0 - centers

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))


#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYNTYPE=="nIRsphere"):
            res = a / (tf.norm(a,ord=spherenorm,axis=1,keepdims=True)+1e-6)
        elif (DYNTYPE=="nIRball"):
            norm = tf.norm(a,ord=spherenorm,axis=1,keepdims=True)
            res = tf.where (norm > 1, a / norm, a)
        else:
            print("[%s] Error : DYNTYPE '%s' not implemented. Abort" % (self.name, DYNTYPE))
            exit (1)
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        dim = x.shape[1]
        centers = r2 * tf.eye (dim,dim)
        res = 1e6 * tf.ones((x.shape[0],1))

        # OB modif for test (SL2 do not capture anything...)
        for idim in range(dim):
        #for idim in [0]: 
            res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
            res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

        res = tf.maximum (res - r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]
    centers = r2 * tf.eye (dim,dim)
    res = 1e6 * tf.ones((x.shape[0],1))
    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
        res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

    res = tf.maximum (tf.maximum(res - r0 - t, -r0), -eps1)

    # pas d'obstacle ici
    return res

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control
    For this example, independent of t
    """
    funcname = "ctrlAnal"

    if (tf.is_tensor(x)): # no item assignment in tf 
        xx = x.numpy ()
    else:
        xx = x

    dim = xx.shape[1]
    centers = r2 * np.eye (dim,dim)
    sol = 1e6 * np.ones((xx.shape[0],1))
    res = 0.0 * xx

    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        for thesign in [1.0, -1.0]:
            thedist = np.linalg.norm (xx - thesign * centers[idim,:],ord=2,axis=1,keepdims=True) # distance.
            mask = (thedist < sol).flatten()
            sol[mask] = thedist[mask]
            if (DYNTYPE in ["nIRsphere", "nIRball"]):
                xxloc = xx[mask,:] - thesign * centers[idim,:]
                res[mask,:] = xxloc / (np.linalg.norm (xxloc,ord=spherenorm,axis=1,keepdims=True)+1e-6)
            else:
                print("[%s] Error : DYNTYPE %s not implemented. Abort" % (funcname, DYNTYPE))
                exit(1)
    
    # res = res / (np.linalg.norm (res,ord=2,axis=1,keepdims=True) + 1e-6)

    if (tf.is_tensor(x)):
        res = tf.convert_to_tensor (res)

    return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; # x_plan[0,1]= 1.0
  # y_plan=np.zeros((1,dim)); y_plan[0,0]=1.0; # y_plan[0,1]=-1.0
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; # y_plan[0,1]=-1.0
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2FULL_D6/code/error.py <==
# error and plot related functions
import numpy as np

import numpy.linalg as lng
from mpl_toolkits.axes_grid1 import make_axes_locatable # modif Averil
import matplotlib.pyplot as plt
from   datetime import datetime
import tensorflow as tf

plt.rcParams.update({'font.size': 6})
plt.rcParams['font.family'] = 'monospace' 

###########################################################################################
def schemeLegend (Data):
    # DENOMINATION DU SCHEMA POUR LES LEGENDES
    #"SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    
    legendWithP = False # add "(p=...)" to the end of the name. The "-scheme" is removed for space
    
    funcname='-schemeLegend'
    if Data.scheme=='SL3':
        Scheme="L"
        #print("cas SL3, Scheme:=", Scheme)
    elif Data.scheme=='SL2':
        if Data.SL2ValLag=="semi":
            Scheme="SL"
        elif Data.SL2ValLag=="full":
            Scheme="H"
        else:
            print('[%s] This SL2ValLag (%s) not programmed !' % (funcname, Data.SL2ValLag));
            exit(1)
        #print("cas SL2, Scheme:=", Scheme)
    else:
        print('[%s] This Scheme (%s) not programmed !' % (funcname, Data.scheme));
        exit(1)

    if (legendWithP):
        # interm_step: number of Heun iterations if order=10 or order=20
        Scheme+=' (p=%i)' % (Data.interm_step if (Data.order==20) else 1)
    else:
        Scheme += "-scheme"
    #print("Scheme:=", Scheme)
    return Scheme
# end schemeLegend
###########################################################################################

###########################################################################################
def plot_error_2D (Data, uu_err, istep, t):
    """ uu_err supposée carrée """
    funcname='plot_error_2D'

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    fig, ax = plt.subplots ()
    vmin=0.0; vmax=0.3; cmap="jet"
    ax.imshow (uu_err, cmap=cmap, vmin=vmin, vmax=vmax, origin='lower', extent=[Xmin,Xmax,Ymin,Ymax], interpolation='spline16') 

    cbar = fig.colorbar(plt.cm.ScalarMappable(cmap=cmap), ax=ax, shrink=1.0, ticks=np.linspace(0.0,1.0,5))
    cbar.ax.set_yticklabels(["%.2f" % vv for vv in np.linspace(vmin,vmax,5)])
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)
    
    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_error2D'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      fig.savefig(Data.saverep+"/"+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_2D
###########################################################################################

###########################################################################################
def plot_level (Data, uu_pred, uu_ex, istep, t, XX_train=[], Infos=""):
    """ uu_[pred/ex] supposée carrée """
    funcname='{utils} plot_level'

    workfig, workax = plt.subplots ()
    showfig, showax = plt.subplots ()
    showfs = 16 ; workfs = 8 # font size 
    plot_sol = True; plot_apx = True

    plot_points_work = (len(XX_train)>0)
    plot_points_show = (plot_points_work and Data.BATCHPTS_ON_SHOW)

    if (plot_points_work or plot_points_show):
        [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
        # projection des points sur le plan de coupe (xx_graph, yygraph)
        proj_x = tf.reduce_sum (x_plan * XX_train, axis=1, keepdims=True)
        proj_y = tf.reduce_sum (y_plan * XX_train, axis=1, keepdims=True)
        close_enough = (tf.norm(proj_x * x_plan + proj_y * y_plan - XX_train,axis=1,keepdims=True) \
        #                <= Data.MH_Slicewidth)
                        <= Data.MH_Slicewidth * (Data.Xmax[0,0] - Data.Xmin[0,0])) # normalisation arbitraire
        n_close_enough = np.sum (1*(close_enough[:,0].numpy()))
        proj_x = tf.reshape(tf.boolean_mask (proj_x, close_enough), (-1,1))
        proj_y = tf.reshape(tf.boolean_mask (proj_y, close_enough), (-1,1))

    if (plot_points_work):
        workax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points
        #Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize, Data.MH_Slicewidth)
        sPourCent="%5.2f" % (int((n_close_enough/(Data.batchSize+Data.MH_Nobs))*100))
        Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize+Data.MH_Nobs, sPourCent, Data.MH_Slicewidth)

    if (plot_points_show):
        showax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    # for (fig, ax, fs) in zip([workfig, showfig], [workax, showax], [workfs, showfs]):
    for (fig, ax) in zip([workfig, showfig], [workax, showax]):
        handles = []; labels = []
        if (plot_sol):
            h1,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_ex  , colors='k', levels=Data.levels, linewidths=2, \
                linestyles="solid").legend_elements() # exacte 
        if (plot_apx):
            h2,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_pred, colors='r', levels=Data.levels, linewidths=2, \
                linestyles="dashed").legend_elements() # numerique, valeurs <0 en pointillés
        if (plot_sol and plot_apx):
            handles.append (h1[0]); handles.append(h2[0]); labels.append("Exact"); 
            # labels.append("Scheme") # AP
            labels.append(schemeLegend(Data)) # OB

        if Data.OBSTACLE:
            gg = Data.obstFunc (Data.XX_test)
            if (tf.is_tensor(gg)):
                gg = gg.numpy()
            gg = gg.reshape(Data.nn_user,Data.nn_user)
            h3,_ = ax.contour (Data.xxgraph, Data.yygraph, gg, levels=Data.levels, linewidths=2, \
                linestyles="dashed", colors="g", alpha=0.8).legend_elements()
            handles.append(h3[0]); labels.append("Obstacle")

        ax.axis('square')
        ax.grid()
        ax.set_xlim(Xmin,Xmax)
        ax.set_ylim(Ymin,Ymax)

    #- working titles & infos
    workfig.suptitle('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=workfs)
    if (len(Infos) > 0):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.95*(Ymax-Ymin), Infos,ha="left",va="top",fontsize=workfs)
    if (plot_points_work):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.05*(Ymax-Ymin), Infos_loc,ha="left",va="bottom",fontsize=workfs)
    workax.legend(handles, labels, loc="lower left", fontsize=workfs)

    # show title
    showax.set_title('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=showfs)
    showax.legend(handles, labels, loc="lower left", fontsize=showfs-4)
    if (plot_points_show):
        showax.text(Xmax-0.02*(Xmax-Xmin),Ymin+0.02*(Ymax-Ymin), "#%d" % Data.batchSize, fontsize=showfs-3, ha="right", va="bottom")

    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      for fig, prefix in zip([workfig, showfig], ['work', 'show']):
          fig.savefig(Data.saverep+"/"+prefix+'_'+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+prefix+'_'+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(workfig)
      plt.close(showfig)
# end plot_level 
###########################################################################################

###########################################################################################
def plot_value (Data, uu_pred, istep):
    """ uu_pred considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_pred,alpha=0.8, rstride=1, cstride=1)
    ax.contour     (Data.xxgraph,Data.yygraph,uu_pred,Data.levels,colors="r",linestyles="solid",alpha=1.0)
    if (Data.OBSTACLE): 
        gg = Data.obstFunc (Data.XX_test)
        if (tf.is_tensor(gg)):
            gg=gg.numpy()
        gg=gg.reshape(Data.nn_user,Data.nn_user)
        ax.plot_surface (Data.xxgraph, Data.yygraph, gg, alpha=0.5, edgecolor="k", linewidths=0.05) 

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_NNsurf'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_value
###########################################################################################

###########################################################################################
def plot_error_3D (Data, uu_err, istep, t):
    """ uu_err considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_err,alpha=0.8, rstride=1, cstride=1)
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_error3D'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_3D
###########################################################################################

###########################################################################################
def plot_control (Data, listOfNetControl, istep, t, u_ex, Infos):
    funcname = "plot_control"
    [x_plan, y_plan] = Data.get_plan_directions (Data.dim) # needed for fig 3 & 4

    ### Compute all data
    # get the last control over test grid
    tensorx = tf.convert_to_tensor(Data.XX_test)
    # control_testgrid = listOfNetControl[-1].get(tensorx)
    control_testgrid = listOfNetControl[-1](tensorx)
    ctranal_testgrid = Data.ctrlAnal (t,Data.XX_test,Data.T,Data.Nit)

    Xmin = np.dot(Data.Xmin, x_plan.T); Xmax = np.dot(Data.Xmax, x_plan.T)
    Ymin = np.dot(Data.Xmin, y_plan.T); Ymax = np.dot(Data.Xmax, y_plan.T)

    # Computation of cut points
    llambda = tf.reshape(tf.linspace (tf.constant(0.0,dtype=Data.XX_test.dtype), \
        tf.constant(1.0,dtype=Data.XX_test.dtype),Data.nn_user), (-1,1))
    # first place begin and end of cut in 2D plane, then move them into IR^n space
    cb0 = Xmin + (Xmax - Xmin)*Data.cut_begin[0]
    cb1 = Ymin + (Ymax - Ymin)*Data.cut_begin[1]
    ce0 = Xmin + (Xmax - Xmin)*Data.cut_end[0] 
    ce1 = Ymin + (Ymax - Ymin)*Data.cut_end[1]
    # print("cut_begin : ", cut_begin, ", cut_end : ", cut_end)
    cut_begin_point = tf.convert_to_tensor(cb0*x_plan + cb1*y_plan, dtype=Data.XX_test.dtype)
    cut_end_point = tf.convert_to_tensor(ce0*x_plan + ce1*y_plan, dtype=Data.XX_test.dtype)
    cutpoints = (1.0 - llambda) * cut_begin_point + llambda * cut_end_point

    # control_cut = listOfNetControl[-1].get(cutpoints)
    control_cut = listOfNetControl[-1](cutpoints)
    ctranal_cut = Data.ctrlAnal (t,cutpoints.numpy(),Data.T,Data.Nit)
    if (Data.interestVariable=="dynamic"):
        dyn_cut     = Data.dynFunc(control_cut.numpy(), cutpoints.numpy())
        dynanal_cut = Data.dynFunc(ctranal_cut, cutpoints.numpy()) 

    ### Build figure
    fig, (ax1, ax2) = plt.subplots(1,2,figsize=(15,8))
    fontsize=12

    # experimental : more points = more arrows = less lisibility
    # thus I try to select even more relevant points among the relevant ones
    # based on the assumption that points are on a square grid
    if (True):
        nrlvt = Data.XX_test.shape[0]; width_of_grid = int(np.sqrt(nrlvt)); rrange = np.linspace(0,nrlvt-1,nrlvt)
        margin = int(np.ceil (width_of_grid / 25)) # we keep roughly 25 points
        rlvantPts = ((np.mod(np.mod(rrange, width_of_grid), margin)==0) & \
            (np.mod(np.floor(rrange / width_of_grid), margin)==0))
        # rlvantPts &= ((u_ex < Data.eps0) & (u_ex > - Data.eps1)).flatten () # keep only points under treshold
    else:
        rlvantPts = ((u_ex < Data.eps0) & (u_ex > - Data.eps1)) 

    # first ax
    if (Data.interestVariable=="dynamic"):
        dyn     = Data.dynFunc(control_testgrid.numpy(), tensorx.numpy())
        dynanal = Data.dynFunc(ctranal_testgrid, tensorx.numpy()) # may need .numpy()
        if (tf.is_tensor(dyn)):
            dyn = dyn.numpy()
        if (tf.is_tensor(dynanal)):
            dynanal = dynanal.numpy()
        Qsol = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dynanal[rlvantPts,0], \
            dynanal[rlvantPts,1], color="k", zorder=5)
        Qdyn = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dyn[rlvantPts,0], \
            dyn[rlvantPts,1], color="r", zorder=5)
        ax1.quiverkey(Qsol, 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.quiverkey(Qdyn, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.set_title ("Dynamics (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)

    elif (Data.interestVariable=="control"):
        if (tf.is_tensor(control_testgrid)):
            control_testgrid = control_testgrid.numpy()
        if (tf.is_tensor(ctranal_testgrid)):
            ctranal_testgrid = ctranal_testgrid.numpy()
        if (ctranal_testgrid.shape[1]==1): # 1D control
            divider = make_axes_locatable(ax1); cax1 = divider.append_axes('right', size='5%', pad=0.05)
            hdl = ax1.scatter (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                c=control_testgrid[rlvantPts], marker=".", s=50, zorder=5, label="scheme", cmap="jet")
            ax1.scatter (Data.XX_test[rlvantPts,0],Data.XX_test[rlvantPts,1],c=ctranal_testgrid[rlvantPts],\
                marker="s", alpha=0.2, s=380, zorder=3, label="exact", cmap="Greys")
            ax1.legend(fontsize=fontsize); fig.colorbar (hdl,ax=ax1,cax=cax1)
        elif (ctranal_testgrid.shape[1]==2): # 2D control
            Qexact  = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                ctranal_testgrid[rlvantPts,0], ctranal_testgrid[rlvantPts,1], color="k", zorder=5)
            Qscheme = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                control_testgrid[rlvantPts,0], control_testgrid[rlvantPts,1], color="r", zorder=5)
            ax1.quiverkey(Qexact , 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
            ax1.quiverkey(Qscheme, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
        else:
            print("Control plot error : control dimension %d not implemented" % (control_testgrid.shape[1]))
            ax1.set_title ("Control (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)
    else:
        print("[%s] Error : interestVariable '%s' not implemented" % (funcname, Data.interestVariable))

    # second ax
    if (Data.second_ax_type=="info"):
        for pos in ['left', 'right', 'top', 'bottom']:
            ax2.spines[pos].set_color('none')
        ax2.set_xticks([])
        ax2.set_yticks([])
        ax2.text(0.51,0.5, Infos, ha='left', va='center', fontsize=16, transform=fig.transFigure)

    # First ax  : plot control on 2D test grid 
    elif (Data.second_ax_type=="cut"):
        # ax2.text(0.55,0.8, Infos, ha='left', va='top', fontsize=11, transform=fig.transFigure)
        if (Data.interestVariable=="control"):
            interest_scheme = control_cut
            interest_exact  = ctranal_cut
        else:
            interest_scheme = dyn_cut
            interest_exact  = dynanal_cut
        if (Data.toplot == "magnitude"):
            cutdata_scheme = np.linalg.norm(interest_scheme, axis=1)
            cutdata_exact  = np.linalg.norm(interest_exact, axis=1)
        elif (Data.toplot == "x coord"):
            cutdata_scheme = interest_scheme[:,0]
            cutdata_exact  = interest_exact[:,0]
        elif (Data.toplot == "y coord"):
            cutdata_scheme = interest_scheme[:,1]
            cutdata_exact  = interest_exact[:,1]
        elif (Data.toplot == "value"): # be careful to use only in 1D
            cutdata_scheme = interest_scheme
            cutdata_exact  = interest_exact
        else: 
            print("Control plot error : unknown toplot ", Data.toplot)

        ax1.arrow (cut_begin_point[0,0], cut_begin_point[0,1], \
            cut_end_point[0,0]-cut_begin_point[0,0], cut_end_point[0,1]-cut_begin_point[0,1], color="orange", zorder=1, width=0.03)
        ax2.set_title("Variable : %s\nCut from (%s)\nto (%s)" % (Data.toplot,",".join(["%.1f" % a for a in\
            cut_begin_point[0,:]]), ",".join(["%.1f" % a for a in cut_end_point[0,:]])), fontsize=fontsize)
        ax2.plot(llambda, cutdata_exact , marker="o", color="k", label="exact")
        ax2.plot(llambda, cutdata_scheme, marker="o", color="r", label="scheme")
        ax2.legend(fontsize=fontsize)
        
    else:
        print("Control plot error : unknown second ax type", Data.second_ax_type)

    ax2.grid()
    ax1.axis("equal")

    #--------------------
    #- Sauvegarde 
    #--------------------

    if (Data.SAVE_GRAPHS):
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. Saving figure :", figname)
        plt.savefig(figname, dpi=200) # , bbox_inches='tight'
    else:
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. NOT Saving figure :", figname)

    if (Data.SHOW_GRAPHS):
        plt.show()
    else:
        plt.close(fig)
###########################################################################################

###########################################################################################
def compute_errors (Data, uerr, u_ex, COMPUTE_LOC):
    funcname = "compute_errors"
    ### global errors
    # absolute
    eLI=lng.norm(uerr,np.inf)
    # relative
    eL1rel=lng.norm(uerr,1)/lng.norm(u_ex,1)

    if (COMPUTE_LOC):
        ### local errors
        mask = (np.abs(u_ex) <= Data.err_thresh).flatten()
        if (np.any(mask)):
            uerrloc=uerr[mask]
            uexxloc=u_ex[mask]
            # absolute
            eLIloc=lng.norm(uerrloc,np.inf)
            # relative
            eL1locrel=lng.norm(uerrloc,1)/lng.norm(np.ones(uexxloc.shape),1) # division par la mesure du domaine 
        else:
            print("\n[%s] WARNING : no points in local error zone" % (funcname))
            exit (1) 
        res = [eLI, eL1rel, eLIloc, eL1locrel]
    else:
        res = [eLI, eL1rel]
    return res
###########################################################################################

###########################################################################################
def communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, \
    # eLI_glob, eL1rel_glob, PRINT, SAVE_HMN, SAVE_MCN):
    PRINT, SAVE_HMN, SAVE_MCN):
    """
    Inputs : 
        * Data : instance of a class, contains everything.
        * istep, tcpu : int and float.
        * e[...] : doubles, errors.
        * PRINT : bool, do we print an output in terminal.
        * SAVE_HMN : bool, do we save a human-readable file.
        * SAVE_MCN : bool, do we save a machine-eadable file (meant for ltf).
    """
    # SYNTAX : [variable, format for machine, format for human, name, max size on screen (in char)]
    towrite = [] # !!! don't forget to modify ltf_dnn_errors if you use it 
    # simulation
    towrite.append([Data.dim, "%3i", "%i", "dim", 3])
    towrite.append([Data.Nit, "%3i", "%i", "Nit", 3])
    towrite.append([tcpu,     "%.8f", "%.2f", "tcpu", 8]) 
    towrite.append([MH_tcpu,  "%.8f", "%.2f", "MH_tcpu", 8]) 
    # réseau & entraînement
    towrite.append([Data.Nlay,  "%i", "%i", "lay",  4]) # remodif AP : la taille d'affichage est 
    towrite.append([Data.Nneur, "%i", "%i", "neur", 4]) # la dernière valeur, pas le format 
    towrite.append([Data.batchSize, "%d", "%i", "batchSize", 10]) 
    towrite.append([Data.MH_Nobs,   "%d", "%i", "Nobs", 6]) # number of obstacle points
    #towrite.append([Data.batchSizeFactor, "%6.2f", "bFactor", 8]) # OB
    #towrite.append([Data.Nit*Data.Next*Data.num_epoch, "%d", "%i", "train", 10]) # nombre total de pas de gradients + OB modif
    towrite.append([Data.Next*Data.num_epoch, "%d", "%i", "train/it", 10]) # nombre total de pas de gradients + OB modif: par iteration
    # erreurs
    towrite.append([eLI, "%.8f", "%2.7f", "errLI", 11])
    towrite.append([eL1rel, "%.8f", "%2.6f", "errL1", 11]) # always relative
    towrite.append([eLIloc, "%.8f", "%2.6f", "errLIloc", 11])
    towrite.append([eL1locrel, "%.8f", "%2.6f", "errL1loc", 11])
    towrite.append([Data.err_thresh, "%.8f", "%.3f", "err_tresh", 11])
    towrite.append([Data.MH_POINTS, "%s", "%s", "MH", 4])   # OB modif
    # # variables annexes
    if (len(Data.EXAMPLE_TAG)>0): 
        towrite.append([Data.EXAMPLE_TAG, "%s", "%s", "ex_tag", 12])

    # Construction de lignes lisibles par l'humain - bien-alignées-pas-trop-grandes-avec-.2-chez-*tcpu
    # titles = " ".join ([("%"+"%ds"%tw[3]) % tw[2] for tw in towrite]) + "\n"
    # values = " ".join ([("%"+"%d"%tw[3]+tw[1][-1]) % tw[0] for tw in towrite]) + "\n"
    titles = " ".join ([("%"+"%ds"%tw[4]) % tw[3] for tw in towrite]) + "\n"
    values = " ".join ([("%"+"%ds"%tw[4]) % (tw[2] % tw[0]) for tw in towrite]) + "\n"

    # affichage pour l'humain 
    if (PRINT):
        print(titles + values, end="")

    # affichage dans un fichier pour l'humain
    if (SAVE_HMN):
        human_error_file = open(Data.saverep+"/"+"errors.txt", "a")
        if (istep==0):
            human_error_file.write("-"*len(titles)+"\n")
            human_error_file.write(titles)
            human_error_file.write("-"*len(titles)+"\n")
        human_error_file.write (values)
        human_error_file.close ()

    # ajout d'éléments à enregistrer qui ne vaillent pas la peine d'être affichés
    towrite.append ([Data.eps0, "%.8f", "%2.6f", "Data.eps0", 11])
    towrite.append ([Data.eps1, "%.8f", "%2.6f", "Data.eps1", 11])
    if (Data.MH_POINTS):
        towrite.append ([Data.MH_level_min, "%.8f", "%2.6f", "MH lev min", 11])
        towrite.append ([Data.MH_level_max, "%.8f", "%2.6f", "MH lev max", 11])
        towrite.append ([Data.MH_tau, "%.8f", "%2.6f", "MH tau", 11])
        towrite.append ([Data.MH_Niter, "%d", "%2.6f", "MH Niter", 11])
        towrite.append ([Data.MH_ShNiter, "%d", "%i", "MH Shake Niter", 10])
        towrite.append ([Data.MH_ShFreq, "%d", "%i", "MH Shake freq", 10])
        towrite.append ([Data.MH_drift_ww, "%.8f", "%2.6f", "MH drift weight", 11])
        towrite.append ([Data.MH_drift, "%s", "%s", "MH drift choice", 10])
        towrite.append ([Data.MH_stop_ratio, "%.8f", "%2.6f", "MH stop ratio", 11])
        towrite.append ([Data.MH_Vbis, "%s", "%s", "MH Vbis", 10])
        towrite.append ([Data.MH_sc_choice, "%s", "%s", "MH stop crit", 10])
        towrite.append ([Data.MH_sc_freq, "%d", "%i", "MH stop crit freq", 10])
    # towrite.append([eLI_glob, "%.8f", "%2.7f", "errLIg", 11])
    # towrite.append([eL1rel_glob, "%.8f", "%2.6f", "errL1g", 11]) # always relative

    # affichage pour la machine
    if (SAVE_MCN):
        ltf_file=open(Data.saverep+"/"+"ltf_data.txt", "a")
        for itw, tw in enumerate(towrite):
            ltf_file.write (tw[1] % (tw[0]))
            if (itw < len(towrite)-1):
                ltf_file.write("\t")
            else:
                ltf_file.write("\n")
        ltf_file.close ()
###########################################################################################

###########################################################################################
# def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel, eLI_glob, eL1rel_glob):
def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel):
    Infos  = "SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    Infos += "Example %s - %s (MH=%d)\n" % (Data.NAME, Data.EXAMPLE_TAG, 1*Data.MH_POINTS)
    Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
    if (Data.scheme=="SL2"):
      #Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
       Infos += "[value]   %3d (inner loop), N.v. %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next_value * Data.nbIterFactor, Data.Next_value)

    if (Data.scheme=="SL3"):
        if (Data.optimized=="control"):
            Infos += "Network generator : %s" % (Data.genCName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genCName=="GroupSort") else "\n"
        elif (Data.optimized=="value"):
            Infos += "Network generator : %s" % (Data.genVName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genVName=="GroupSort") else "\n"
    elif (Data.scheme=="SL2"):
        Infos += "Control generator : %s, value generator : %s" % (Data.genCName, Data.genVName)
        Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if ("GroupSort" in [Data.genCName, Data.genVName]) else "\n"
        #Infos += Data.SL2ValLag + " lagrangian for value optimization\n"
        Infos += Data.SL2ValLag + " traj. for value optimization\n"
    Infos += "%d layers of %d neurons, batchSize %d \n" % (Data.Nlay, Data.Nneur, Data.batchSize)
    Infos += "Levels : [" + ", ".join([str(l) for l in Data.levels]) + "]\n"
    if (Data.EXPLORE_MH):
        Infos += "Mode EXPLORE_MH\n"
    else:
        Infos += "istep = %d / %d, t = %.3f / %.3f\n" % (istep, Data.Nit, t, Data.T)
        Infos += "Err LI : glob     %s%.5f, loc    %s%.5f (tresh %.2f)\n" % (r"$\ $",eLI,r"$\ $",eLIloc,Data.err_thresh) 
        Infos += "Err L1 : glob/"+r"$\|u_{ex}\|$"+" %.5f, loc/" % (eL1rel)+r"$\|\Omega\|$"+" %.5f\n" % (eL1locrel) 
        # Infos += "Err glob : LI %10.5f, L1rel %10.5f sur %d points\n" % (eLI_glob, eL1rel_glob, Data.XX_errg.shape[0])
    if (Data.MH_POINTS):
        Infos += "MH_Niter: %d. Every %d epoch, we shake with %d.\n" % (Data.MH_Niter, Data.MH_ShFreq, Data.MH_ShNiter)
        Infos += r"$\tau=$"+" %.3f" % (Data.MH_tau) + ", ratio max %.5f, weight %.2f, levelmin/max [%.2f, %.2f]\n" \
            % (Data.MH_stop_ratio, Data.MH_drift_ww, Data.MH_level_min, Data.MH_level_max)
        Infos += "Drift : %s, VBis : %s\n" % (Data.MH_drift, Data.MH_Vbis)
        Infos += "stop. crit : %s, Rho : %d\n" % (Data.MH_sc_choice, Data.MH_Rho)
    if (Data.MH_Nobs > 0):
        Infos += "%d obstacle points, stop_ratio %.2e with tau %.2e and drift %.2e\n" \
            % (Data.MH_Nobs, Data.MH_obs_stop_ratio, Data.MH_obs_tau, Data.MH_obs_drift_ww)
    if (Data.Nit>0):
        dt = Data.list_tk[1] - Data.list_tk[0]
        if (np.all([(dt==Data.list_tk[i]-Data.list_tk[i-1]) for i in range(2,Data.Nit-1)])):
            Infos += "Maillage uniforme en temps\n"
        else:
            Infos += "list_tk : [" + ",".join(["%.2f" % tt for tt in Data.list_tk]) + "]\n"
    return Infos
###########################################################################################

###########################################################################################
def error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate): 
    funcname = "error_and_plots"
    """
        Computes errors and plots.

        Inputs : 
            * Data : instance of class that contains everything.
            * istep : int, current temporal iteration of the optimization
            * t : real, current physical time
            * tcpu/MH_tcpu : real, current computation time (and same for MH only)
            * XX_train : TF tensor, said MH points
            * evaluate : callable for value function. !! Depends on the scheme.
    """   

    # INITIALISATION

    u_ex      = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0) # plus de treshold *dans* data, mais extérieur
    if ((istep==0) or Data.EXPLORE_MH): # latter : ghost training
        u_pred      = u_ex
    else:
        if (Data.scheme=='SL3'):
            if (Data.optimized=="control"):
                u_pred      = evaluate (Data, Data.listOfNetControl, Data.XX_test) # evaluateLast_fromControl
            elif (Data.optimized=="value"):
                u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast
            else:
                print("[%s] Optimized '%s' not implemented." % (funcname, Data.optimized))
                exit (1)
        else:
            u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast

    u_pred = tf.reshape(u_pred, (u_pred.shape[0],1))
    u_ex = tf.reshape(u_ex, (u_ex.shape[0],1))

    uerr = u_pred - u_ex
    uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))  # numerique mat. carree
    uu_ex   = tf.reshape(u_ex  , (Data.nn_user,Data.nn_user))  # exacte    mat. carree
    uu_err  = tf.abs (uu_pred - uu_ex)

    # CALCULS D'ERREUR 

    [eLI, eL1rel, eLIloc, eL1locrel] = compute_errors (Data, uerr, u_ex, COMPUTE_LOC=True)
    if (Data.TRAIN): # otherwise, adds unnecessary content to error files
        communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, PRINT=1,SAVE_HMN=1,SAVE_MCN=1)
    Infos = get_Infos (Data, istep, Data.T - t, eLI, eL1rel, eLIloc, eL1locrel)

    # FIGURES

    if (Data.SAVE_GRAPHS or Data.SHOW_GRAPHS):
        plot_level (Data, uu_pred, uu_ex, istep, Data.T - t, XX_train, Infos) # 2D
        plot_value (Data, uu_pred, istep) # 3D

        # newbies : visualisation de l'erreur
        plot_error_2D (Data, uu_err, istep, Data.T - t)
        # plot_error_3D (Data, uu_err, istep, Data.T - t)

        # mostly useless
        # if ((istep > 0) and (len(Data.listOfNetControl) > 0)): # otherwise the control is undefined
        #     plot_control (Data, Data.listOfNetControl, istep, Data.T - t, u_ex, Infos)
    else:
        figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
        print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    return 0
###########################################################################################

###########################################################################################
def plot_trackedPoints (Data, listOfNetControl):
    """
    Picks some random points and plots their motion under Data.dynFunc. 
    The list of controls is taken from last to first.
    """
    # trackedPoints = np.array([[2.5, -2.0], [3.5, 2.0], [4.0, 0.0]])
    trackedPoints = np.array([[2.5, -2.0]])

    fig, ax = plt.subplots ()
    cols = plt.get_cmap("plasma")(np.linspace(0.2, 0.8, len(listOfNetControl)+1))
    ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[0], marker="o")

    for icontrol, control in enumerate(listOfNetControl[::-1]):
        control_eval = control (trackedPoints).numpy()
        trackedPoints = Data.dynFunc (control_eval, trackedPoints)
        ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[icontrol+1], marker="o")

    plt.show ()
###########################################################################################


==> numadv/SL2FULL_D6/code/latex_table_formatter.py <==
#######################################################################################
# Latex table formatter
# 
# Input : 
#   - a format file (.py) containing objects (see generic_format.py)
#   - a data file (.txt or readable as)
#   - if wanted : an output file name (if provided, no terminal output)
# 
# The data file contains raw data from simulation
# The format file describes how the table must be constructed from the data
# 
# Output : latex, in form of a terminal output or a compilable .tex file (mutually exclusive in this version)
#
#######################################################################################

import numpy as np
import sys
import importlib
from os import path

verbose = False

####################################################################
# Récupération des infos du format file

args = sys.argv[1:]
if (len(args)<2):
    print("WARNING : Please provide a format_file and a data_file.")
    exit (1)
elif (len(args)==2):
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = "" # if no output is provided, do not print
else:
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = args[2]
    if ("." not in output_file_name):
        output_file_name += ".txt"

try:
    fmt = importlib.import_module(path.realpath(format_file_name))
except Exception as e:
    print("WARNING : error opening format file '%s' (" % (format_file_name), e, "). Abandon")
    exit (1)
####################################################################

if (len(output_file_name) == 0): # otherwise silent
    print("Welcome in latex table formatter.")
    print("Call this script with the following arguments : format_file data_file <output_file>")
    print("You may need to \\usepackage{multirow} if funny 2* appear in the head.")

####################################################################
# Vérification que le format file est bien conforme
try:
    fmt.columns
except:
    print("WARNING : 'columns' not found in format file. Abandon")
    exit (1)

# more format check
def recur_check (col, is_ok):
    if (np.mod(len(col),2) != 0):
        is_ok = False
        print("WARNING : uneven number of elements in a level of columns")
    else:
        for ic, c in enumerate(col[1::2]):
            if ((type(col[2*ic]) is not str) or (not ((type(c) is list) or (type(c) is dict)))):
                is_ok = False
                print("WARNING : bad type in columns. Use strings for name and dicts/lists of columns for datas")
            if (is_ok and (type(c) is list)):
                is_ok = recur_check (c, is_ok)
    return is_ok

is_ok = recur_check (fmt.columns, True)
if (not is_ok):
    print("WARNING : 'columns' is not well formatted. Abandon")
    exit (1)
if (len(fmt.columns)==0):
    print("WARNING : empty 'columns'.")

try:
    fmt.caption
except:
    print("WARNING : 'caption' not found in format file. Add 'caption = \"mycaption\"' to format file if you want one.")
    fmt.caption = ""

try:
    fmt.label
except:
    print("WARNING : 'label' not found in format file. Add 'label = \"mylabel\"' to format file if you want one.")
    fmt.label = ""

try:
    fmt.datarows
except:
    print("WARNING : 'datarows' not found in format file. Taking default datarows=\":\".")
    fmt.datarows = ":"

try:
    fmt.sep
except:
    print("WARNING : 'sep' not found in format file. Taking default sep=\":\". This may cause column discrimination error!")
    fmt.sep = "\t"
####################################################################

####################################################################
# Extraction des infos pratiques du format file
def recur_count (columns, ncols, nrows, current_row):
    for c in columns[1::2]:
        if type(c) is dict:
            ncols += 1
            nrows = np.max([nrows, current_row])              
        elif type(c) is list:
            [ncols, nrows, current_row] = recur_count (c, ncols, nrows, current_row+1)
        else: 
            print("WARNING : error in extracting infos from column. Please check format.")
    return [ncols, nrows, current_row-1]

[ncols, nrows, current_row] = recur_count (fmt.columns, 0, 1, 1)

lines_head = [[] for _ in range(nrows)]
lines_data = []

def recur_lines (columns, lines_head, lines_data, current_row, level_width, nrows):
    for ic, c in enumerate(columns[1::2]):
        if type(c) is dict:
            # remplissage jusqu'au plancher de l'en-tête
            lines_head[current_row].append([columns[2*ic], nrows-current_row, 1])
            for irow in range(nrows-current_row-1):
                lines_head[current_row+1+irow].append([]) # laisser du blanc
            lines_data.append (c)
            if (current_row > 0):
                level_width[-2] += 1 # ajouter la largeur de cette colonne à celle du dessus

        else: # si (comme ?) le boulot de vérification a bien été fait, type(c)=list ici
            [lines_head, lines_data, current_row, level_width] = recur_lines (c, lines_head, lines_data, current_row+1, level_width+[0], nrows)
            lines_head[current_row].append ([columns[2*ic], 1, level_width[-1]])
            if (current_row > 0):
                level_width[-2] += level_width[-1] # ajouter la largeur de cette colonne à celle du dessus
                level_width[-1] = 0 # passer à la colonne suivante
            else:
                level_width = [0] # passer à la colonne principale suivante : remise à 0
    return [lines_head, lines_data, current_row-1, level_width[:-1]]

[lines_head, lines_data, current_row, level_width] = recur_lines (fmt.columns, lines_head, lines_data, 0, [0], nrows)
####################################################################

####################################################################
# Récupération des données
try:
    datafile = open(data_file_name, "r")
except:
    print("WARNING : datafile %s not found. Abandon" % (data_file_name))
    exit (1)
datalines = datafile.readlines ()
datafile.close ()

datalines = [[numstr.replace("\n","") for numstr in line.split(fmt.sep)] for line in datalines]
datas = []
for rawline in datalines:
    line = []
    for f in rawline:
        try: # brutal, but very efficient
            line.append(float(f))
        except:
            line.append(f)
    datas.append(line)

# supprimer les éventuelles lignes vides
datas = [line for line in datas if ((len(line)>0) and (line!=[""]))]
lendatas = len(datas)

if verbose:
    print("datas : ", datas)
####################################################################

####################################################################
########## Coeur du script : construction de la table latex

output = "\\begin{table}\n"
output += "\t\\centering\n"
output += "\t\\begin{tabular}{|" + "c|"*ncols + "} \\hline\n"

########## placement de l'en-tête
for iline, line in enumerate(lines_head):
    output += "\t"
    # si pas la première ligne : remplissage des lignes brisées (\cline)

    if (iline > 0):
        coldep = 1
        cline_open = False
        for iele, ele in enumerate(line):
            if (len(ele)>0): # pas vide
                if (cline_open):
                    colarr += ele[2] # continuation d'une cline ouverte : somme des largeurs
                else:
                    cline_open = True # ouverture d'une cline
                    colarr = coldep + 1
            else: # ele vide
                if (cline_open):
                    cline_open = False # fermeture d'une cline
                    output += "\\cline{%d-%d} " % (coldep, colarr-1)
                    coldep = colarr+1
                else:
                    coldep += 1 # recherche d'une future cline
        # fermeture d'une éventuelle cline laissée ouverte
        if (cline_open):
            output += "\\cline{%d-%d} " % (coldep, colarr-1)

    # remplissage des noms
    for ic, c in enumerate(line): # soit [], donc remplissage, soit [nom, lignes, colonnes]
        if (len(c)>1): 
            if (c[2] > 1): # multicolonnes
                if (ic==0):
                    output += "\\multicolumn{%d}{|c|}{%s} " % (c[2], c[0])
                else:
                    output += "\\multicolumn{%d}{c|}{%s} " % (c[2], c[0])
            elif (c[1] > 1): # multilignes
                output += "\\multirow{%s}*{%s} " % (c[1], c[0])
            else: # single output
                output += c[0] + " "
        if (ic < len(line)-1):
            output += "& "
        else:
            output += "\\\\ \n"
output += "\t\\hline \\hline \n" 

########## placement des données
if (type(fmt.datarows) is str):
    try:
        rows_bounds = fmt.datarows.split(":")
        if (len(rows_bounds) != 2):
            print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
            list_of_rows = range(lendatas)
        else:
            for irb in [0,1]:
                if (rows_bounds[irb]==""):
                    rows_bounds[irb] = 0
                else:
                    try:
                        rows_bounds[irb] = int(rows_bounds[irb])
                    except:
                        print("WARNING : datarow[%d] = unknown thing %s. Taking 0 by default" % (irb, rows_bounds[irb]))
                        rows_bounds[irb] = 0
            list_of_rows = np.arange(rows_bounds[0], lendatas-rows_bounds[1], 1)
            if (len(list_of_rows)==0):
                print("WARNING : empty datarows.")
    except:
        print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
        list_of_rows = range(lendatas)

elif (type(fmt.datarows) is list):
    list_of_rows = []
    for i in fmt.datarows:
        if type(i) is tuple:
            if (np.min(i) < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % np.min(i))
            elif (np.max(i) >= lendatas):
                print("WARNING : datarows ask for line %d. Line numbering starts from 0 : clipping at %d by default" % (np.max(i), lendatas-1))
            dalist = list(np.arange(np.max([0,np.min(i)]), np.min([np.max(i)+1, lendatas])))
            if (i[0] <= i[1]):
                list_of_rows += dalist
            else:
                list_of_rows += dalist[::-1]
                
        elif type(i) is int:
            if (i < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % (i))
            elif (i >= lendatas):
                print("WARNING : datarows ask for line %d : clipping at %d by default (line numbering starts from 0)" % (i, lendatas-1))
            list_of_rows.append(np.max([0,np.min([lendatas-1, i])]))
        else:
            print("WARNING : Unknown element ", i, " in datarows, ignored")
else:
    print("WARNING : unknown datarows type : ", type(fmt.datarows), "Please use list or 'a:b' string.")
    list_of_rows = []

for row in list_of_rows:
    output += "\t"
    for ic, c in enumerate (lines_data):
        if (c["datacol"] >= len(datas[row])):
            print("WARNING : format ask for column %d but datafile only have %d columns. Ignored" % (c["datacol"], len(datas[row])))
        else:
            try:
                output += c["format"] % (datas[row][c["datacol"]])
            except:
                print("WARNING : format error. Expected was %s, received data " % (c["format"]), datas[row][c["datacol"]], " of type", type(datas[row][c["datacol"]]))
        if (ic < ncols-1):
            output += " & "
        else:
            output += " \\\\ \\hline \n"

########## end of table
output += "\t\\end{tabular}\n"
if (len(fmt.caption)>0):
    output += "\t\\caption{" + fmt.caption + "}\n"
if (len(fmt.label)>0):
    output += "\t\\label{" + fmt.label + "}\n"
output += "\\end{table}\n"
####################################################################

if (len(output_file_name)>0): # silent mode
    # in this version, creates a full latex document (that can be compiled)
    output_file = open (output_file_name, "w")
    output_file.write ("\\documentclass{article}\n")
    output_file.write ("\\usepackage[landscape]{geometry}\n")
    output_file.write ("\\usepackage{multirow}\n")
    output_file.write ("\\begin{document}\n")
    output_file.write ("\\thispagestyle{empty}\n")
    output_file.write (output)
    output_file.write ("\\end{document}\n")
    output_file.close ()
else:
    print("\n")
    print(output)
    print("\n")
    print("Bye")
#######################################################################################
#                                                                                 Fin #
#######################################################################################

==> numadv/SL2FULL_D6/code/ltf_dnn_errors.py <==
##################################################################################
# format file 
# keep a generic version of this file for later use
#  
# Syntax : 
# columns = [
#     "column name 1", tablecolumn (n° in datafile, "format"),
#     "column name 2", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         "subcolumn name b" : tablecolumn (n° in datafile, "format"),
#     ],
#     "column name 3", tablecolumn (n° in datafile, "format"),
#     ...
#     "column name n", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         ...
#         "subcolumn name z" : tablecolumn (n° in datafile, "format"),
#     ],
# ]
#
# datarows : one of the following
# - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting from a and skipping last b
# - [a,b,...,o] : list of elements e, with e being
#       either a number n : pick the corresponding row
#       or a tuple (a,b)  : pick rows between a and b, both included (can be reversed, like (5,3), or equal, like (42,42))
# Remarks :
# - line numbering starts from 0.
# - the order in the table will follow the order in datarows.
# - '0:0' is the same as ':'.
#
#   The datafile may contain any number of rows, 
#   as soon as the columns appearing in [columns] exist and share the same data type
#   1 row = 1 set of different datas (meant to be added during an algo run)
#
#   Any code in this file will be executed once, on loading (building datarows for instance)
#
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format):
    """
    Inputs : 
        * datacol   : un entier dans 0, ..., infty, donne le numéro de la colonne de data.txt où sont rangés les données.
        * format    : chaîne de caractère type "%.3f". 
    """
    col = {"datacol" : datacol, "format" : format}
    return col

###################################
# Parameters
###################################

caption     = "Errors" # Optional (ignore the warning if commented)
label       = "fig:errors" # Optional (ignore the warning if commented)

columns = [
    "Simulation", [
        "dim", tablecolumn (0, "%d"),
        "N it", tablecolumn(1, "%d"),
        "tcpu", tablecolumn(2, "%7.2f"),
        "MH tcpu", tablecolumn( 3, "%7.2f"),
        "ex tag",   tablecolumn(15, "%s"),
        "MH pts",   tablecolumn(14, "%s"),
    ],
    "Network", [
        "lay", tablecolumn (4, "%d"),
        "neur", tablecolumn (5, "%d"),
        "N train", tablecolumn (6, "%d"),
        "grad", tablecolumn (8, "%d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (9, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (10, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (11, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (12, "%7.2e"),
    ],
]

#datarows = ":" 
#datarows = [1,4,8,13,19]
datarows = ":" 
#datarows = [4,13,26,43]

# datarows = [1, 22] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [1, 4, 10, 21, 42] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [5, 11, 17, 23, 29] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [1, 3, 5, 7] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [5, 11, 17] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
sep = "\t" # data file separator

##################################################################################
#                                                                            End #
##################################################################################


==> numadv/SL2FULL_D6/code/main.py <==
#!/usr/bin/python
# -*- coding: iso-8859-15 -*-

import tensorflow as tf
import numpy as np
import sys

from os import path 
from os import system
from os import listdir
from os import mkdir 
from importlib import import_module

from theNetworks import FeedForwardGenerator, FeedForwardGenerator01, GroupSort01Generator01

from utils import copycode, get_cmdline_Data, export_cleandat, export_copydat, generate_latex, evaluateLast_fromControl, evaluateLast
from error import plot_trackedPoints, error_and_plots, plot_value, plot_level
from metropolis import metropolis_points

from SolverHJB_SL2 import solver_SL2
from SolverHJB_SL3 import solver_SL3, explore_MH

def main(argv):
    funcname="main"
    
    #---------------------------------------------------------------------------#
    # VARIABLES                                                                  
    #---------------------------------------------------------------------------#

    datafile = [pair for pair in argv if "datafile=" in pair]
    if (len(datafile)>0):
        argv.remove (datafile[0]) # will not be considered as a variable
        datafile = datafile[0][len("datafile="):]
        datafile = datafile.replace(".py","")
    else:
        datafile = "data"
    print("["+funcname+"] "+"-"*29+" Loading data from "+datafile+" "+"-"*29)
    try:
        Data = import_module(datafile) # contains all data values
    except Exception as e:
        print("[%s] Impossible to import '%s' (" % (funcname, datafile), e, "). Abort")
        exit (1)

    # All items (name,default) of this list will be stored as attributes of a class Data
    # filled with default if name=value does not appear in the command line.
    # If [required values] is not empty, default (or value if provided) must be in these.

    variables = [] # syntax : ("name", default_value, [required values])
    booleans = [0,1,True,False]
    
    # Mathematical problem
    variables.append(("dim",  [])) # physical dimension
    variables.append(("Nit",  [])) # Number of iterations in time
    variables.append(("t0",   [])) # physical initial time
    variables.append(("T",    [])) # physical terminal time
    variables.append(("eps0", [])) # upper truncation limit of the value function
    variables.append(("eps1", [])) # lower truncation limit of the value function

    # Scheme parameters 
    variables.append(("scheme", ["SL2", "SL3"])) # SL2 or SL3
    variables.append(("SL2ValLag", ["full", "semi"])) # full or semi-lagrangian for value optimization
    variables.append(("order", [1,2,2.1,10,20])) # order of the scheme
    variables.append(("interm_step", [])) # Number of RK steps
    variables.append(("err_thresh", [])) # local error domain : |V| <= err_thresh 
    variables.append(("err_thresh_global", [])) # global error domain : |V| <= err_thresh_global
    variables.append(("nn_user", [])) # local error domain : |V| <= err_thresh 
    variables.append(("optimized", ["control", "value"])) # For SL3, either "control" or "value"
    variables.append(("OBSTACLE", booleans)) # do we consider the obstacle    
    
    # Neural networks parameters
    variables.append(("Nlay", [])) # Number of layers
    variables.append(("Nneur", [])) # Number of neurons per layer
    variables.append(("Next", [])) # Number of epochs in outer loop 
    variables.append(("Next_value", [])) # Number of epochs in outer loop of SL2 value optim 
    variables.append(("num_epoch", [])) # number of epochs in the inner loop
    variables.append(("nbIterFactor", [])) # factor of the first number of optimization
    variables.append(("nbOpt", [])) # number of different optimizations - we take the best
    variables.append(("initLR", [])) # learning rate
    variables.append(("batchSize", [])) # number of points drawn for control optimization
    variables.append(("batchSizeOpt", [])) # number of points drawn for control optimization / case nbObt>1
    variables.append(("batchSizeFactor", [])) # Factor to increase number of batch points at each time iteration
    variables.append(("batchSizeVal", [])) # number of points drawn for value optimization (SL2)
    variables.append(("seed", [])) # global random seed parameter
    variables.append(("genCName", ["FeedForward","FeedForward01","GroupSort"])) # name of control the neural network generator
    variables.append(("genVName", ["FeedForward","FeedForward01","GroupSort"])) # name of value the neural network generator
    variables.append(("sizeGroup", [])) # for GroupSort generator : size of sorted groups
    
    # Inputs and outputs
    variables.append(("saverep", [])) # folder where outputs will be placed
    variables.append(("loadrep", [])) # folder from where data will be loaded
    variables.append(("LATEX", booleans)) # do we generate a latex table with errors

    # Metropolis-Hastings    
    variables.append(("MH_Vbis", ["id","abs","truncLmax","SqOverTh","distToZone"])) # type of density for Metropolis-Hastings (string)
    variables.append(("MH_Rho", [0,1,2,3,4])) # type of rho function (int)
    variables.append(("MH_Slicewidth", [])) # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
    variables.append(("MH_Niter", [])) # Maximal number of MH iterations at every time step
    variables.append(("MH_ShFreq", [])) # Frequency of MH shaking
    variables.append(("MH_ShNiter", [])) # Number of iterations in MH shaking
    variables.append(("MH_tau", [])) # equivalent of time step
    variables.append(("MH_drift", ["FDgrad_abs_v"])) # choice of the drift weight (string)
    variables.append(("MH_drift_ww", [])) # ponderation of drift 
    variables.append(("MH_stop_ratio_init", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_end", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_start", [])) # stopping ratio, for first step # OB 
    variables.append(("MH_level_min", [])) # lower truncation of the density
    variables.append(("MH_level_max", [])) # upper truncation of the density
    variables.append(("MH_sc_freq", [])) # frequency of stopping criteria test
    variables.append(("MH_sc_choice", ["rOverThresh", "rmOverTresh", "dr:rUnderThresh", "dr:devUnderThresh",\
        "dr:devSqrtUnderThresh"])) # type of stopping criteria (string)   
    variables.append(("MH_frozenpc", [])) # percentage of frozen points (0-100)   
    variables.append(("MH_POINTS", booleans)) # do we use Metropolis-Hastings points
    variables.append(("MH_USE_OLD_PTS", booleans)) # do we propagate the same set of points

    # Execution control
    variables.append(("EXPLORE_MH", booleans)) # do we skip network part to explore MH_Points
    variables.append(("RELOAD", booleans)) # do we load an interrupted optimization
    variables.append(("TRAIN", booleans)) # do we train the networks
    variables.append(("POSTT", booleans)) # do we execute the post-treatment code
    variables.append(("SAVE_NETS", booleans)) # do we save nets
    variables.append(("SAVE_GRAPHS", booleans)) # do we save graphs
    variables.append(("SHOW_GRAPHS", booleans)) # do we show graphs
    variables.append(("BATCHPTS_ON_SHOW", booleans)) # do we plot batchpoints on show graphs

    Data = get_cmdline_Data (Data, variables, argv, datafile, verbose=True) # embedded prints    

    #---------------------------------------------------------------------------#
    # INITIALIZATION                                                            
    #---------------------------------------------------------------------------#

    if (Data.EXPLORE_MH): # protect the user against itself
        Data.TRAIN = False

    if (Data.scheme=="SL2" and Data.MH_POINTS):
        Data.MH_POINTS=False
        print("\n\n[%s] WARNING : SL2 does not have metropolis points. Setting MH_POINTS=False\n" % (funcname))

    if (Data.seed > 0): # set global seed
        tf.random.set_seed(Data.seed)
    
    for rep in [Data.saverep, Data.saverep+"/controlNets", Data.saverep+"/valueNets"]:
        if not path.exists (rep): # create save directory if needed
            mkdir (rep)
    
    Data.layers = [Data.Nneur]*Data.Nlay # list of number of neurons per layer
    Data.aDim = Data.aDim_func(Data.dim) # control space dimension
    Data.list_tk = Data.get_list_tk (Data.t0, Data.T, Data.Nit) # list of physical times
    # Data.dt = (Data.T-Data.t0 if (Data.Nit==0) else (Data.T-Data.t0)/Data.Nit)
    Data.Xmin = Data.get_Xmin(Data.dim) # array of size dim
    Data.Xmax = Data.get_Xmax(Data.dim) # array of size dim


    activation = tf.nn.relu # default inner layers activation function
    
    def get_gen (Data, genName, dim):
        if (genName=="FeedForward01"):
            gen = FeedForwardGenerator01 (np.array(Data.layers), activation, Data.output_activation, dim)
        elif (genName=="FeedForward"):
            gen = FeedForwardGenerator   (np.array(Data.layers), activation)
        elif (genName=="GroupSort"):
            gen = GroupSort01Generator01 (np.array(Data.layers), Data.sizeGroup, Data.output_activation, dim)
        else:
            print("[%s] Error : generator '%s' not implemented. Abort" % (funcname, genName))
            exit (1)
        return gen

    [genControl, genValue] = [get_gen(Data,Data.genCName,Data.aDim), get_gen(Data,Data.genVName,1)]
    
    print("layers     : ", Data.layers)
    print("aDim       : ", Data.aDim, ", dimension espace des controles")
    print("activation : ", activation)
    print("list of tk : ", Data.list_tk)
    if (len(Data.list_tk) != Data.Nit+1):
        print("[%s] Error : Nit=%d but only %d times in list_tk (0 included). Abort" % (funcname, Data.Nit, len(Data.list_tk)))
        exit(1)
    print("Xmin : ", Data.Xmin, ", Xmax : ", Data.Xmax)
    
    #- Nom compilé
    basenamelist = [] # list of str
    basenamelist.append(Data.scheme)
    basenamelist.append("D%d" % Data.dim)
    basenamelist.append("Nit%d" % Data.Nit)
    basenamelist.append("A"+activation.__name__)
    basenamelist.append("Neu%d" % Data.Nneur)
    basenamelist.append("Lay%d" % Data.Nlay)
    basenamelist.append("Next%d" % Data.Next)
    basenamelist.append("Order%d" % Data.order)
    basenamelist.append("Batch%d" % Data.batchSize)
    basenamelist.append("MH%d" % (1*Data.MH_POINTS))
    basenamelist.append("Vbis" + Data.MH_Vbis)
    basenamelist.append("nbOpt%d" % Data.nbOpt)
    basenamelist.append(Data.genCName)
    if (len(Data.EXAMPLE_TAG)>0):
      basenamelist.append (Data.EXAMPLE_TAG)
    Data.baseName = "_".join (basenamelist)
    # redirect output to directory
    # sys.stdout = open(Data.saverep+"/resFile"+Data.baseName+".txt", 'w') # tf.print does not pass 
    print("BaseName", Data.baseName) 

    Data.riskFunc = Data.RiskL2 ()            # risk function for value approximation
    Data.phi      = Data.PhiFunc (Data.dim)   # init. condition function
    Data.dynFunc  = Data.DynFunc (Data.dim)   # approx. dynamic function
    Data.obstFunc = Data.ObstFunc (Data.dim)  # obstacle function
    [Data.XX_test, Data.xxgraph, Data.yygraph] = Data.XtestGridGenerator (Data.dim, Data.nn_user, Data.Xmin, Data.Xmax)

    # # OB DEBUG STOP TEST (TEMPORAIRE)
    # Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    # Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];
    # if (Xmax-Xmin<=1e-6 or Ymax-Ymin<=1e-6):
    #     [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
    #     print("x_plan : ", x_plan)
    #     print("y_plan : ", y_plan)
    #     print("Data.dim    = ", Data.dim)
    #     print("Data.nn_user= ", Data.nn_user)
    #     print("Data.xxgraph= ", Data.xxgraph)
    #     print("Xmin = ", Xmin)
    #     print("Xmax = ", Xmax)
    #     print("Ymin = ", Xmin)
    #     print("Ymax = ", Xmax)
    #     print("[%s] Attention Xmin,Xmax (ou Ymin,Ymax) trop proches. Abort." % funcname)
    #     exit(1)

    # containers for the training step
    Data.stepsToDo = range(Data.Nit+1) # default 
    Data.listOfNetControl = []
    Data.listOfNetValue = []

    # independant error evaluation points : oldie
    # Data.XX_errg = tf.random.normal([10000,Data.dim], mean = 0.5*(Data.Xmin+Data.Xmax), stddev = 0.5*(Data.Xmax-Data.Xmin))

    #--------
    #- before entering possible-user-interruption-zone
    #--------
    # export_copydat (Data)
    # export_cleandat (Data.saverep)
    copycode (Data.saverep)
    
    #---------------------------------------------------------------------------#
    # RELOAD                                                                  
    #---------------------------------------------------------------------------#

    if (Data.RELOAD):
        print("[%s] Reloading session from %s.." % (funcname, Data.loadrep))
        if (Data.scheme=="SL3"):
            if (Data.optimized=="control"):
                thelist = Data.listOfNetControl
            else:
                thelist = Data.listOfValueNet
            try:
                nnets = len(listdir(Data.loadrep+"/%sNets/"%(Data.optimized))) 
                print("%d %s networks found" % (nnets, Data.optimized))
                for inet in range(1,nnets+1): # numérotation de 1 à nnets
                    theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (Data.optimized,Data.optimized,inet))
                    thelist.append (theNet)
                Data.stepsToDo = range(nnets+1,Data.Nit+1)
            except Exception as e:
                print("[%s] Error in loading %s nets : " % (funcname, Data.optimized), e)
        elif (Data.scheme=="SL2"):
            for (thelist, nettype) in zip([Data.listOfNetValue, Data.listOfNetControl], ["value", "control"]):
                try:
                    nnets = len(listdir(Data.loadrep+"/%sNets/"%(nettype))) 
                    if (nettype=="value"): # since value is last optimized, 
                        steps = nnets      # we start again the whole step 
                        nnetsV = nnets
                    else:
                        nnetsC = nnets
                        if (nnetsC < nnetsV):
                            print("[%s] Less control nets than value (%d vs %d). Abort" % (funcname, nnets, steps))
                            exit(1)
                    print("%d %s networks found" % (nnets, nettype))
                    for inet in range(1,nnets+1): # numérotation de 1 à nnets
                        theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (nettype,nettype,inet))
                        thelist.append (theNet)
                except Exception as e:
                    print("[%s] Error in loading %s nets : " % (funcname, nettype), e)
            Data.stepsToDo = range(np.min([nnetsC,nnetsV])+1,Data.Nit+1)
        else:
            print("[%s] Scheme '%s' not implemented. Abort" % (funcname, Data.scheme))
            exit (1)

        print("[%s] .. Done. StepsToDo is now equal to " % (funcname), Data.stepsToDo)

    #---------------------------------------------------------------------------#
    # TRAINING                                                                  
    #---------------------------------------------------------------------------#
    
    if (Data.EXPLORE_MH):
        explore_MH (Data)

    if (Data.TRAIN):
        if (Data.scheme=='SL2'):
            solver_SL2 (Data, genControl, genValue)
        elif (Data.scheme=='SL3'):
            solver_SL3 (Data, genControl, genValue)
        else:
            print("[%s] Error : scheme %s not implemented." % (funcname, Data.scheme))
    else:
        print("[%s] Skipping train step." % (funcname))

    #---------------------------------------------------------------------------#
    # POST PRODUCTION                                                           
    #---------------------------------------------------------------------------#

    if (Data.POSTT):
        # print("[%s] Loading control .." % (funcname))
        # theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control1")
        # print("[%s] .. Done" % (funcname))

        print("[%s] ----- README : TF will warn that models are not compiled, ignore it" % funcname)

        listOfNetControls = []
        listOfNetValues = []
        print('Data.loadrep : ', Data.loadrep)
        for icontrol in range(Data.Nit):
            theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control%d" % (icontrol+1))
            listOfNetControls.append (theControlNet)
            
            if (Data.scheme=="SL2"):
                theValueNet = tf.keras.models.load_model(Data.loadrep+"/valueNets/value%d" % (icontrol+1))
                listOfNetValues.append (theValueNet)

        # plot_trackedPoints (Data, listOfNetControl)

        # Data.SAVE_GRAPHS = False
        # Data.SHOW_GRAPHS = True
        for istep in range(Data.Nit+1):
            t = Data.list_tk[istep]
            # # t = istep * Data.dt + Data.t0
            tcpu = 0.0; MH_tcpu = 0.0
            # if (istep==0):
            #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
            # else:
            #     Data.MH_stop_ratio = ((Data.Nit-istep)*Data.MH_stop_ratio_init + istep*Data.MH_stop_ratio_end)/Data.Nit

            XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                 minval = Data.Xmin, maxval = Data.Xmax)

            Data.listOfNetControl = listOfNetControls[:istep]
            if (Data.scheme=="SL3"):
                evaluate = evaluateLast_fromControl
            else:
                evaluate = evaluateLast       
                Data.listOfNetValue = listOfNetValues[:istep]
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate)

            # # create 3D figures (after Mathrice for instance)
            # u_pred = evaluateLast_fromControl (Data, listOfNetControls[:istep], Data.XX_test)
            # uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))
            
            # u_ex = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0)
            # uu_ex = tf.reshape(u_ex,(Data.nn_user,Data.nn_user))
            # # plot_value (Data, uu_pred, istep)
            # plot_level (Data, uu_pred, uu_ex, istep, t, [], "")  

    # if (Data.LATEX):
    #     generate_latex (Data.saverep)
    
    print("Programme ended normally.")
    # system ("cp out.txt %s" % (Data.saverep+"/resFile"+Data.baseName+".txt")) # AP : out.txt directly in folder
    # sys.stdout.close()
    return 0
   
if __name__ == "__main__":
    print("TFVERSION", tf.__version__)
    main(sys.argv[1:])


==> numadv/SL2FULL_D6/code/metropolis.py <==
#---------------------------------------------------------------
#- FUNCTIONS
#---------------------------------------------------------------

import numpy as np
import tensorflow as tf
import time

def MH_stopping_criteria (Data, ratio, ratio_old, ratio_mean, ratio_dev, it, verbose):
    # MH_stop_ratio = Data.MH_stop_ratio
    # Data.MH_stop_ratio = Data.MH_stop_ratio_init
    # if it==0:
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    # if it>0:
    #     #----------------------------------------------------------
    #     # OB in order to kept as before for loop, for AP and for OB
    #     #----------------------------------------------------------
    #     #if (Data.MH_stop_ratio_end > Data.MH_stop_ratio_init):
    #     Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
    #     #else:
    #     #  Data.MH_stop_ratio = MH_stop_ratio_copy

    funcname = "MH_Stopping_criteria"
    if (Data.MH_sc_choice=="rOverThresh"): # default
        go_on = (ratio <= Data.MH_stop_ratio)
        stop_description = "ratio %7.3f, treshold %6.3f" % (ratio, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="rmOverThresh"):
        go_on = (ratio_mean <= Data.MH_stop_ratio)
        stop_description = "ratio_mean %7.3f, treshold %6.3f" % (ratio_mean, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:rUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = "|delta ratio| / ratio %7.3f, treshold %6.3f" % (var, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:devUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio_dev
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = " %7.3f (tresh %6.3f)" % (var, Data.MH_stop_ratio)
        #- for debug
        stop_description = " %7.3f (tresh %6.3f)  [r=%6.3f, r_old=%6.3f, r_dev=%6.3f]" % (var, Data.MH_stop_ratio, ratio, ratio_old, ratio_dev)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
        if (np.abs(ratio - ratio_old)<1e-10):
            #- OB forcer la continuation 
            #- Hint : augmenter Data.MH_sc_freq ? / par un facteur 2 ?
            go_on=True

    elif (Data.MH_sc_choice=="dr:devSqrtUnderThresh"):
        var  = np.abs(ratio - ratio_old) / ratio_dev
        var2 = np.abs(ratio - ratio_old) / (ratio_dev/np.sqrt(it))
        #go_on = (var >= Data.MH_stop_ratio)
        go_on = (var2 >= Data.MH_stop_ratio)
        stop_description = "(dr:dev: %7.3f, dr:dev/sqrt(it): %7.3f, tresh: %6.3f)" % (var, var2, Data.MH_stop_ratio)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
    else:
        print("[%f] Error : stopping criteria '%s' not implemented, stopping." \
    % (funcname, Data.MH_sc_choice))
        go_on = False
    if (verbose):
        tf.print ("[%s] : (it=%3i) Testing '%s': %s %s" % (funcname, it, Data.MH_sc_choice, \
    stop_description, " ..." if go_on else " ==> stop"))
    return go_on

def MH_Proba (Data, XX, YY, drift, ww_coeff):
    return tf.exp (-(tf.reduce_sum(tf.square(YY - XX - Data.MH_tau * drift), \
    axis=1, keepdims=True))/ (2.*Data.MH_tau*ww_coeff)) 

def MH_rho (Data, X, value):
    V = value(X) - Data.MH_level_max
    res = tf.ones(tf.size(V)) # default RHO0
    if (Data.MH_Rho==1):
        res =  1.0 / (1.0 + tf.abs (tf.maximum (V, Data.MH_level_max))) # RHO1
    elif (Data.MH_Rho==2):
        res = 1.0 / (1.0 + tf.abs(V)) # RHO2
    elif (Data.MH_Rho==3): # RHO3 : Repartition avec + d'importance Value(X)<=level_max
        res = 1.0 / (0.1 + tf.maximum(V,0.0)) 
    elif (Data.MH_Rho==4): # RHO4 : Repartition avec un peu + d'importance Value(X)<=level_max
        res = 1.0 / (1.0 + tf.maximum(V,Data.MH_level_max)) 
    return res

def MH_Drift (Data, VV, XX, value):
    funcname = "MH_Drift"
    eps=1e-4 # gradient parameter
    eye = tf.eye (Data.dim, Data.dim)

    if (Data.MH_drift=="FDgrad_abs_v"): # finite differences gradient 
        #absV = tf.abs (VV)
        absV = MH_Vbis(Data, VV)
        for idim in range(Data.dim):
            # slice keeps the shape correct (morally eye[iData.dim,:])
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            #absVeps = tf.abs(value (XX + perturb))
            absVeps = MH_Vbis(Data, value (XX + perturb))

            # weird code. Explanation : 
            # - TF doc says that append can behave like print in tffunction, thus, is unreliable. 
            # - no item assignement in tf (no grad[:,idim] = something)
            if (idim==0):
                grad = tf.reshape((absVeps - absV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((absVeps - absV) / eps,[-1,1])], axis=1)
        drift = - Data.MH_drift_ww * grad

    else:
        tf.print("[%s] Error : unknown drift '%s'. Abort" % (funcname, Data.MH_drift))
        exit (1)
    return drift

def MH_Vbis (Data, VV):
    funcname = "MH_Vbis"
    if (Data.MH_Vbis=="id"): # default
        res = VV
    elif (Data.MH_Vbis=="abs"): 
        res = tf.abs (VV)
    elif (Data.MH_Vbis=="truncLmax"): # best
        res = tf.maximum (VV, Data.MH_level_max)
    elif (Data.MH_Vbis=="SqOverTh"):
        seuil = 1.0
        VV = tf.maximum (VV, seuil)
        res = tf.maximum (VV, VV**2 / seuil)
    elif (Data.MH_Vbis=="distToZone"):
        res = tf.maximum (Data.MH_level_min, tf.maximum (VV - Data.MH_level_max, -VV))
    else:
        print("[%s] Error : Vbis_choice '%s' is not programmed" % (funcname, Data.MH_Vbis))
    return res


#---------------------------------------------------------------
#- METROPOLIS-HASTINGS
#---------------------------------------------------------------

def metropolis_points (Data, value, Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True):
    """
    Inspired from Metropolis-Hastings algorithm (1953)

    Inputs :
    * Data : contains anything.
    * value : callable (batchSize,dim) -> (batchSize,1), level set function 
    * oldpoints : (?,Data.dim), eventual previous points
    * Niter : int, maximal number of iterations.
    * batchSize : number of desired points (can be batchSize or batchSizeVal in SL2)
    * start_from_old_points : bool, restart from old points (batchSize is erased then)
    * use_bsFactor : bool, do we care to increase the number of points
    * verbose : bool, speaks for itself (haha)

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * in_zone : int, number of XX points in interest zone
    * ratio : float, equal to MH_inzone / batchSize
    * in_box : int, number of XX points in [Data.Xmin, Data.Xmax]
    """
    funcname = "metropolis"
    ww_coeff = 1.0; # OB : to add more random mixing (1.0 means no change !)

    if (start_from_old_points and (Niter == 0)): # pass through option. No computation time
        XX = oldpoints; it=0; in_zone=0; in_box=0
        ratio=0.0; 
    else:
        # Parameters 
        wtproba = False # with transition proba 
        ratio_sum=0.0; ratio_sqsum=0.0; ratio_old=0.0; nfrozen=0

        if (start_from_old_points):
            XX = oldpoints 
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                nnew = int((Data.batchSizeFactor-1.0) * batchSize)
                XXnew = XX[0:nnew,:] + tf.sqrt(ww_coeff*Data.MH_tau) * tf.random.normal ((nnew,Data.dim))
                XX = tf.concat ([XX, XXnew], axis=0)
                batchSize += nnew
                tf.print("[%s] MH init points : use old pts, adding new points (batchSize=%8i, # new_points=%8i)" % (funcname,batchSize,nnew))
        else:
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                batchSize=int(batchSize*Data.batchSizeFactor)
                tf.print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,batchSize))

            XX_full = tf.random.uniform ((batchSize,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
            in_box=tf.reduce_sum(tf.where(tf.reduce_all((Data.Xmin<=XX_full)&(XX_full<=Data.Xmax),axis=1),1,0))

            # garder la valeur d'une partie des points "gelée"
            nfrozen = int(Data.MH_frozenpc * batchSize / 100)
            if (nfrozen > 0):
                unfrozenIndices = tf.reshape(tf.range (0,batchSize - nfrozen), [-1,1]) 
                XX = XX_full[:-nfrozen,:]  
            else:
                XX = XX_full     
            if (verbose):
                tf.print("[%s] init points (in box / total) : %5d / %5d. Freezing %d of them" \
                    % (funcname, in_box, batchSize, nfrozen))

        VV = value (XX)
        it = 0; go_on = True; 
        while ((it < Niter) and go_on):
            ### Candidate state
            WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
            drift = MH_Drift (Data, VV, XX, value)
            YY = XX +  tf.sqrt(ww_coeff*Data.MH_tau) * WW + Data.MH_tau * drift # OB

            ### Acceptance 
            rhoX = MH_rho(Data, XX, value)
            rhoY = MH_rho(Data, YY, value)
            if wtproba: # with transition proba
                AA = tf.minimum(1.0, (rhoY / rhoX) * (MH_Proba (YY,XX,Data.MH_tau,drift,ww_coeff) \
                    / MH_Proba(XX,YY,Data.MH_tau,drift,ww_coeff)))
            else: # without transition proba
                AA = tf.reshape(tf.minimum(1.0, rhoY / rhoX), [-1,1]) # value returns (n,) tensor

            UU = tf.random.uniform ((XX.shape[0],1)) # random acceptance treshold        
            XX = tf.where (AA >= UU, YY, XX) # it AA>= U, set to YY, else set to XX
            VV = value (XX) # update of value (for statistics)
            
            ### Stopping criteria 
            in_zone = tf.reduce_sum (tf.where((Data.MH_level_min <= VV) & (VV <= Data.MH_level_max), 1, 0)) + nfrozen
            in_box = tf.reduce_sum (tf.where(tf.reduce_all((Data.Xmin <= XX)&(XX <= Data.Xmax), \
                axis=1), 1, 0)) + nfrozen
            ratio = in_zone / (XX.shape[0]+nfrozen)
            ratio_sum += ratio; ratio_sqsum += ratio**2 

            if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
                ratio_mean = ratio_sum / (it+1)
                ratio_dev = tf.sqrt (ratio_sqsum/(it+1) - ratio_mean**2)
                go_on = MH_stopping_criteria (Data,ratio,ratio_old,ratio_mean,ratio_dev,it,verbose)
                ratio_old = ratio

            #if (verbose):
            if (False):
                #if iter%stop_crit_freq==0:
                tf.print("[%s] : it %2d / %2d, #(V<level) %5d / %5d, ratio %3.3f, #(in box) %5d / %5d" \
                        % (funcname, it, Data.Nit, in_zone, batchSize, ratio, in_box, batchSize))
                            
            it += 1
        # end while iter

        if ((not start_from_old_points) and (nfrozen > 0)):
            XX = tf.tensor_scatter_nd_update (XX_full, unfrozenIndices, XX)

    return [XX, it, in_zone, ratio, in_box]
# end metropolis_points

# OB4
def MH_V_obs(Data,XX):
    funcname="MH_V_obs"
    if Data.MH_obs_mode=="overLevel":
        res = -tf.minimum(Data.obstFunc(XX),Data.MH_obs_level) # AP1
    elif Data.MH_obs_mode=="distToZone":
        # the interest zone is - level <= VV <= level
        VV=-Data.obstFunc(XX)
        res = tf.maximum (Data.MH_obs_level, tf.maximum (VV - Data.MH_obs_level, -VV))
    else:
        print('[%s] This mode %s not programmed ! Abort.' % (funcname,Data.MH_obs_mode))
        exit(1)
    return res

def obs_metropolis_points (Data, Niter, verbose=True):
    """
    Specific metropolis for obstacle points (way simpler)

    Inputs :
    * Data : contains anything.
    * Niter : int, maximal number of iterations.
    * verbose : bool

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * ratio : float, equal to MH_inzone / batchSize
    """
    funcname = "g_metropolis"
    eps=1e-4 # gradient parameter
    XX = tf.random.uniform ((Data.MH_Nobs,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
    eye = tf.eye (Data.dim, Data.dim)
    it = 0; go_on = True; 

    # MH_V_obs is defined just over this function

    while ((it < Niter) and go_on):
        VV = MH_V_obs(Data,XX) 
        WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
        ### drift computation : gradient of min(obsFunc, MH_obs_level)
        for idim in range(Data.dim):
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            Veps = MH_V_obs(Data,XX + perturb) 
           
            if (idim==0):
                grad = tf.reshape((Veps - VV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((Veps - VV) / eps,[-1,1])], axis=1)

        XX += tf.sqrt(Data.MH_obs_tau) * WW + Data.MH_obs_tau * Data.MH_obs_drift_ww * (-grad)
        
        ### Stopping criteria 
        if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
            if (Data.MH_obs_mode=="overLevel"):
                GG = Data.obstFunc (XX)
                in_zone = tf.reduce_sum (tf.where((Data.MH_obs_level <= GG), 1, 0)) 
            elif (Data.MH_obs_mode=="distToZone"):
                in_zone = tf.reduce_sum (tf.where( VV <= Data.MH_obs_level, 1, 0))  # OB3, on se base sur VV= MH_V_obs(XX) fonction speciale
            else:
                print("[%s] Mode '%s' not programmed. Abort" % (funcname,Data.MH_obs_mode))
                exit(1)
            ratio = in_zone / XX.shape[0]
            go_on = (ratio <= Data.MH_obs_stop_ratio)
            tf.print ("[%s] (it=%3i) Testing rOverThresh : ratio=%e, thresh=%e %s" % (funcname, it, ratio, Data.MH_obs_stop_ratio, \
                " ..." if go_on else " ==> stop"))
        it += 1
    # end while iter

    return [XX, it, ratio]
# end metropolis_points


==> numadv/SL2FULL_D6/code/theNetworks.py <==
import numpy as np
import tensorflow as tf
from tensorflow.keras import  layers, models
from tensorflow.keras.layers import Layer

# Reinvected netwrok
class DenseReinj(Layer):
  def __init__(self, units=32, activation= None,   use_bias= True, initWeight= None):
      super(DenseReinj, self).__init__()
      self.units = units
      self.activation = activation
      self.use_bias = use_bias
      self.initWeight= initWeight
   
  def build(self, input_shape):  # Create the state of the layer (weights)
      if (self.initWeight == None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[0][-1],self.units]),  trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[1][-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
            self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initWeight[0],[input_shape[0][-1],self.units]), trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(np.reshape(self.initWeight[1],[input_shape[1][-1],self.units]), trainable = True, dtype=tf.float32)
          self.b    = tf.Variable(np.reshape(self.initWeight[2],[self.units]), trainable = True, dtype=tf.float32)
           

  def call(self, input):  # Defines the computation from inputs to outputs
        
      if (self.use_bias == True):
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY) + self.b
      else:
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY)
        

      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      if (self.use_bias == True):
          return self.w.numpy(), self.wY.numpy(), self.b.numpy()
      else:
          return self.w.numpy(), self.wY.numpy()
   
    
# classical feedforward
###########################
class FeedForward( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward - init  '
        n=len(funcname)+30+len('[activation :]')

        # activ_loc=activation        # (default)
        # #activ_loc=tf.nn.sigmoid    # test for SL1 : not good !
        # # activ_loc=tf.nn.sigmoid    # test for SL2 : encours
        print('-' * n)
        print('[%s] activation : %s' % (funcname,activation))
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(1))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,\
                 kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                 bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            #self.ListOfDense.append(layers.Dense(1, kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
            #                        bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))
            self.ListOfDense.append(layers.Dense(1, activation= output_activation,\
                    kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        #return output[:,0]
        return output
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
    
# network generator
class FeedForwardGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return FeedForward(self.nbNeurons,activation=self.activation,output_activation=self.output_activation,initWeight= initWeight)


  
# classical feedforward output in 01
###########################
class FeedForward01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None, aDim=1):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward01 - init'
        n=len(funcname)+30+len('[activation :]')

        tf.print('-' * n)
        tf.print('[%s] activation        : %s' % (funcname,activation))
        tf.print('[%s] output_activation : %s (derniere couche)' % (funcname,output_activation))
        tf.print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [layers.Dense( nbNeurons[i],activation= activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        # return output[:,0]
        return output
        # remplacement de "output[:,0]" par "output" pour traiter le cas dim(a)>=2
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    

# network generator
class FeedForwardGenerator01:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "Dense"
        #funcname='class FeedForwardGenerator01 - init'
        #print('[%s] activation : %s' % (funcname,activation))

    def create(self, initWeight = None, aDim=1):
        return FeedForward01(self.nbNeurons,activation= self.activation,\
            output_activation=self.output_activation,initWeight= initWeight,aDim=self.aDim)


# My dense with truncation
class MyDense(Layer):

  def __init__(self, units=32, activation= None, initializer= None,  use_bias= True, maxValWeight =1e6):
      super(MyDense, self).__init__()
      self.units = units
      self.initializer = initializer
      self.activation = activation
      self.use_bias = use_bias
      self.maxValWeight=maxValWeight
 
  def build(self, input_shape):  # Create the state of the layer (weights)
      
      if (self.initializer==None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initializer[0],[input_shape[-1],self.units]), trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(np.reshape(self.initializer[1],[self.units]), trainable = True, dtype=tf.float32)

  def call(self, inputs):  # Defines the computation from inputs to outputs
      if (self.use_bias == True):
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight )) + self.b
      else:
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight ))
          
      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      return self.w.numpy(),  self.b.numpy()

  
# Group Sort output in 01
###########################
class GroupSort01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, sizeGroup=5, initWeight= None, output_activation=None, aDim=1,  maxValWeight =1e6):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.groupSort= [ int(nb/sizeGroup) for nb in nbNeurons]

        funcname='class Group Sort - init'
        n=len(funcname)+30+len('[activation :]')
        print('-' * n)
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [MyDense( nbNeurons[i],activation= None,  maxValWeight=maxValWeight)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [MyDense( nbNeurons[i],activation= None,\
                          initializer = [initWeight[2*i],initWeight[2*i+1]],\
                          maxValWeight=maxValWeight)  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for ilayer in range(len(self.ListOfDense)-1):
            output = self.ListOfDense[ilayer](output)
            # sort
            output= tf.concat([tf.sort(output[:,ig*self.sizeGroup:(ig+1)*self.sizeGroup],axis=-1, direction='DESCENDING') for ig in range(self.groupSort[ilayer])], axis=-1)
        return self.ListOfDense[-1](output)
             

# network generator
class GroupSort01Generator01:
    def  __init__( self, nbNeurons, sizeGroup=5, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "GroupSort01Generator01"

    def create(self, initWeight = None, aDim=1):
        return GroupSort01(self.nbNeurons,self.sizeGroup,initWeight=initWeight,output_activation=self.output_activation,aDim=self.aDim)



# feed forward reinj
###########################
class FeedForwardReinj( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.theDense = layers.Dense(nbNeurons[0])
            self.ListOfDense = [DenseReinj( nbNeurons[i],activation= activation)  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj(1))               
        else:
            self.theDense = layers.Dense(nbNeurons[0],
                                         kernel_initializer= tf.constant_initializer(initWeight[0][0]),
                                         bias_initializer= tf.constant_initializer(initWeight[0][1]))
            self.ListOfDense =  [DenseReinj( nbNeurons[i],activation= activation,initWeight= initWeight[i] )  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj( 1,initWeight= initWeight[len(nbNeurons)]))
 
    def call (self, x):
        z= self.theDense(x)
        for layer in self.ListOfDense:
            z = layer([z,x])
        return z[:,0]
    
    def get_weights(self):
        return [ self.theDense.get_weights()] + [ self.ListOfDense[i].get_weights() for i in range(len(self.ListOfDense))]
 
# network generator
class FeedForwardReinjGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseReinj"
        
        
    def create(self, initWeight = None):
        return FeedForwardReinj(self.nbNeurons,activation= self.activation,initWeight= initWeight)


    
# classical feedforward t and x
###############################
class FeedForwardTAndX( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, N, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.N = N
        self.ListListOfDense =[]
        for i in range(N):
            ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            ListOfDense.append(layers.Dense(1))
            self.ListListOfDense.append(ListOfDense)

    def call (self, t, x):
        output= x
        for layer in self.ListListOfDense[t]:
            output = layer(output)       
        return output[:,0]
    
# network generator
class FeedForwardTAndXGenerator:
    def  __init__( self,  N, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseTANDXPart"+str(N)
        self.N = N
        
        
    def create(self):
        return FeedForwardTAndX(self.N, self.nbNeurons,activation= self.activation)
        

# For Two levels
#################
class FeedForwardLevel2( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self,  outputDim, nbNeurons, activation= tf.nn.tanh):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
        self.ListOfDense.append(layers.Dense(outputDim))               
 

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return output
    
    def get0( self, x):
        output= tf.expand_dims(x,-1)
        for layer in self.ListOfDense:
            output = layer(output)
        return output
         
 
# network generator
class FeedForwardLevel2Generator:
    def  __init__( self, outputDim, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseLevel2"
        self.outputDim = outputDim
        
        
    def create(self, initWeight = None):
        return FeedForwardLevel2(self.outputDim, self.nbNeurons,activation= self.activation)
  


  
# classical softmax  probability for two values
###############################################

class  Softmax01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(2))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,
                                               kernel_initializer= tf.constant_initializer(initWeight[2*i]),
                                               bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(2,kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
                                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return tf.exp(output)/tf.reduce_sum(tf.exp(output),axis=-1, keepdims= True)
         

    
# network generator
class Softmax01Generator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return Softmax01(self.nbNeurons,activation= self.activation,initWeight= initWeight)


      


==> numadv/SL2FULL_D6/code/utils.py <==
# Common functions to all semi-Lagrangian schemes
import tensorflow as tf
import numpy as np

from datetime import datetime
from os import path 
from os import system 
from time import time

from metropolis import obs_metropolis_points, metropolis_points

###############################################################
# Functions for numerical schemes
###############################################################

def actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train,batchSize):
    funcname = "actualize_at_end_of_timestep_XX_train"
    #- Training points update
    MH_time=0.0
    if (Data.MH_POINTS and (istep < Data.Nit)):
        Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
            + t * Data.MH_stop_ratio_end) / Data.T
        # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
        #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            MH_phi, Data.MH_Niter,batchSize,\
            oldpoints=XX_train[:batchSize,:],\
            start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        MH_time = time() - MH_start_time
        tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            % (funcname, istep, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    return [XX_train, MH_time]

def actualize_in_inner_loop_XX_train (Data, MH_phi, epoch, XX_obs,XX_train,batchSize):
    funcname="actualize_in_inner_loop_XX_train"
    if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
        [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,batchSize,\
            oldpoints=XX_train[:batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
        if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
            print("[%s] Metropolis iterations reached %5d." \
                % (funcname, Data.MH_ShNiter))
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))

    if (not Data.MH_POINTS):
        XX_train = tf.random.uniform([batchSize,Data.dim], \
            minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    return XX_train

def init_XX_train (Data, t, istep,batchSize):
    funcname="init_XX_train"
    XX_obs = []; MH_time=0.0 # compatibility obstacle/no obstacle

    if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_time = time() - MH_start_time
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    else:
        XX_train = tf.random.uniform([batchSize,Data.dim], minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    
    return [XX_train, XX_obs, MH_time]

# def characteristic (Data, theNetControl, x, dt):
def oneStepCall (Data, func, theNetControl, x, dt):
    funcname = "characteristic"
    res = Data.obstFunc (x)
    a = theNetControl(x)
    if Data.order==1:
        x = x - dt * Data.dynFunc(a,x)
    elif Data.order==2:
        x = x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
    elif Data.order==2.1: # RK2-1
        k1 = Data.dynFunc(a,x)
        x1  = x - dt * k1
        x = x - dt/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
            res = tf.maximum (res, Data.obstFunc(x))
    else:
        print("[%s] This order (%i) is not programmed." % (funcname,Data.order))
        exit (1)

    res = tf.maximum (res, func(x))
    return res

def recurCall (Data, x, listOfNetControl, tag):
    # calcule une approximation de y(t_n+dt) partant de y(t_n)=x
    # solution de la trajectoire
    # dy/dt = f(y(t), a(y(t))),  avec y(t_n)=x
    funcname = 'recurCall'
    res = Data.obstFunc(x)
    ncontrol = len(listOfNetControl)
    for icontrol, controlnn in enumerate(listOfNetControl[::-1]):
        dt = Data.list_tk[ncontrol-icontrol] - Data.list_tk[ncontrol-icontrol-1]
        # a = controlnn.get(x)
        a = controlnn(x)
        # Order1 or 2
        if Data.order==1:
            x  =  x - dt * Data.dynFunc(a,x)
        elif Data.order==2:
            x  =  x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
        elif Data.order==2.1: # RK2-1
            x1 =  x - dt * Data.dynFunc(a,x)
            x  =  x - dt/2 * (Data.dynFunc(a,x) + Data.dynFunc(a,x1))
        elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
        elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
                res = tf.maximum (res, Data.obstFunc(x))
        else:
            print("[%s] This order (%i) is not programmed. Abort[%d]" % (funcname,Data.order,tag))
            exit (1)
        res = tf.maximum (res, Data.obstFunc(x))
        if (icontrol==len(listOfNetControl)-1): # just last control
            if (Data.t0 < 1e-6):
                res = tf.maximum (res, Data.phi(x))
            else:
                res = tf.maximum (res, Data.solAnal(Data.t0,x))
    if (len(listOfNetControl)==0): # for example in optimized=value
        if (Data.t0 < 1e-6):
            res = tf.maximum (res, Data.phi(x))
        else:
            res = tf.maximum (res, Data.solAnal(Data.t0,x))
    return res

def evaluateLast (listOfNetValue, x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[-1].get(x).numpy()
    return  listOfNetValue[-1](x).numpy()

def evaluateLast_fromControl (Data, listOfNetControl, x):
    #- Calcul de v1(x)= max(g(x),phi(x1)) où x1 = PSI(x,a0), et  a0=1ier control optimal
    #- doit renvoyer les valeurs v1(x)
    x = tf.convert_to_tensor(x,dtype = tf.float32) # still useful for this 
    # istep = len(listOfNetControl) # inference of where we are
    # if (istep==0):
    #     dt = 1.0 # not needed
    # else:
    #     dt = Data.list_tk[istep] - Data.list_tk[istep-1]
    res = recurCall (Data, x, listOfNetControl, tag=6).numpy()
    return np.minimum(Data.eps0, res)
    # return res

# iDate from 0 to N 
def evaluate (x, iDate, listOfNetValue):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[iDate-1].get(x).numpy()
    return  listOfNetValue[iDate-1](x).numpy()

def evaluateControl (self, iDate,x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  self.listOfNetControl[iDate-1].get(x).numpy()
    return  self.listOfNetControl[iDate-1](x).numpy()

###############################################################
# Functions for data save
###############################################################

# class DataClass (object):
#     def __init__(self):
#         super (); 
# # end class DataClass

def get_cmdline_Data (Data, variables, argv, datafile, verbose=False):
    """ 
    Inputs : 
        * Data : module containing all datas.
        * variables : list of tuples (name, default), with name a string, and default a value.
        * argv : list of strings, expected type "name=value".
        * datafile : string, name of the data file (without .py)
        * verbose : speaks for itself.
    Outputs : 
        * instance of a class Data, with parameters names filled with values / default.
    """
    funcname = "get_cmdline_Data"

    # Data = DataClass () # currently empty
    names_in_command_line = [(nn.split('='))[0] for nn in argv]
    args_as_string = "|"+"|".join(names_in_command_line)+"|" # easier to check if name is in
    
    for (name,required) in variables:
        # looking for name in command-line arguments
        if "|"+name+"|" in args_as_string:
            value_source = "command line"
            ind = args_as_string.split(name)[0].count("|")-1 # indice of name in argv
            value = argv[ind][len(name)+1:] # skip the 'name='
            try:
                value = float(value) # if number
                if (np.abs(value - int(value)) < 1e-8): # if int
                    value = int(value)
            except:
                if value.lower() in ["true","false"]:
                    value = (value.lower()=="true")
                value = value # do nothing (default string)
            names_in_command_line.remove(name)
        else: # if we need default value
            value_source = datafile
            try:
                value = getattr (Data, name) # useless but to check existence & requirements
            except Exception as e:
                print("[%s] Error : '%s' not found in %s (" % (funcname, name, datafile), e, "). Abort")
                exit (1)
        # checking whether value \in required
        if (len(required)>0): # otherwise no requirements
            if (value not in required):
                print("[%s] Error : " % (funcname), name, " = ", value, " of type ", type(value), " not in ", required)
                print("Please be sure to use python[3] main.py name1=arg1 ... nameN=argN (no space around = sign)")
                print("Abort")
                exit (1)
        # end of is name in args
        setattr(Data, name, value)
        if (verbose):
            print("[%s] Getting %20s from %15s : %18s of type %16s" % (funcname, name, value_source, str(value), type(value)))
    # end of for name
    if (len(names_in_command_line) > 0):
        print ("[%s] Error : the following command-line parameters were not found\n" % (funcname), names_in_command_line)
        exit (1)
    return Data
# end get_data

def export_copydat (Data):
    funcname="export_copydat"
    print("[%s] Creating copydat.." % funcname)
    
    # compiled directory name
    dirname_list = []
    dirname_list.append (Data.scheme)
    dirname_list.append ("D%02d" % (Data.dim)) # OB modif 
    dirname_list.append ("N%02d" % (Data.Nit)) # OB modif
    #dirname_list.append ("NEXT%02d" % (Data.Next))
    dirname_list.append ("NEXT%02d-%03d" % (Data.Next,Data.Next*Data.nbIterFactor)) # OB modif : enregistrement du "premier Next"
    if (Data.scheme=="SL2"):
      dirname_list.append ("NEXTV%02d-%03d" % (Data.Next_value,Data.Next_value*Data.nbIterFactor)) # OB modif 
    dirname_list.append ("o%02d" % (Data.order))    # OB modif
    dirname_list.append ("B%04d" % (Data.batchSize))
    if (Data.MH_POINTS):                            # OB modif
      dirname_list.append ("RHO%d" % (Data.MH_Rho))
    #dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list) + "/"
    dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list)
    print ("[%s] Directory name : " % funcname, dirname)
    
    # writing file
    thefile = open("copydat", "w")
    thefile.write ("REP='%s'\n" % dirname)
    thefile.write ("if [ -d $REP ]\n")
    thefile.write ("then\n")
    thefile.write ("\techo \"Erreur - repertoire \"$REP\" deja existant\"\n")
    thefile.write ("\texit\n")
    thefile.write ("else\n")
    thefile.write ("\tmkdir -p $REP\n")
    thefile.write ("\t./copycode\n")
    thefile.write ("\tcp -r code $REP\n")
    thefile.write ("\tcp copydat $REP\n")
    thefile.write ("\tcp copycode $REP\n")
    thefile.write ("\tcp out.txt $REP\n")
    thefile.write ("\tcp -r ./%s/* ./$REP\n" % (Data.saverep))
    thefile.write ("\tcp ltf_dnn_errors.py ltf_output.tex ltf_output.pdf ./$REP\n")
    thefile.write ("\techo \"Saving into dir: \" ./$REP\n")
    #thefile.write ("\tzip -r $REP.zip $REP\n")
    #thefile.write ("\techo \"zipping into  \" ./$REP.zip\n")
    thefile.write ("fi\n")
    thefile.close ()
    system ("chmod a+x copydat")
    thefile.close ()

    print("[%s] .. Done" % funcname)
# end export_copydat

def export_cleandat (saverep):
    funcname = "export_cleandat"
    print("[%s] Creating cleandat.. " % (funcname))
    thefile = open("cleandat", "w")
    thefile.write ("rm -rf ./%s/*\n" % saverep)
    # thefile.write ("rm -rf %s\n" % saverep) # OB ajout
    thefile.write ("rm -rf ltf_output*\n")
    thefile.write ("rm -rf data.txt*\n")
    thefile.close ()
    system ("chmod a+x cleandat")
    print("[%s] .. Done" % (funcname))
# end export_cleandat

def copycode (saverep):
    system ("mkdir %s/code" % (saverep))
    filenames = ["main", "data_*", "theNetworks", "utils", "metropolis", \
        "error", "SolverHJB*", "work", "latex_table_formatter", "ltf_dnn_errors"]
    for filename in filenames:
        system("cp %s.py %s/code/" % (filename, saverep))
# end copycode

def generate_latex (saverep):
    print("Latex table generation.. ")
    try:
        # system ("python3 ./%s/code/latex_table_formatter.py ./%s/code/ltf_dnn_errors.py ./%s/ltf_data.txt ./%s/ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("python3 ./%s/code/latex_table_formatter.py ltf_dnn_errors.py ../ltf_data.txt ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("rm -f ./%s/ltf_output.pdf" % (saverep))
        system ("pdflatex --interaction=batchmode ./%s/ltf_output.tex" % (saverep))
        if not path.exists ("./%s/ltf_output.pdf" % (saverep)):
            print("ERROR in table generation. See texput.log")
        else:
            system ("rm -rf ./%s/ltf_output.aux ./%s/ltf_output.log" % (saverep,saverep))
        print(".. Done")
    except:
        print("ERROR in table generation.")
# end generate_latex


==> numadv/SL2SEMI_D6/code/SolverHJB_SL2.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import oneStepCall, recurCall, evaluateLast, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from error import error_and_plots

def solver_SL2 (Data, genControl, genValue):
    funcname="solver_SL2 (order:%i)" % (Data.order)

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    # t       = Data.t0 + istep * Data.dt # physical time
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 
    
    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSizeVal)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in Data.stepsToDo: # starts at 1 or after
        t = Data.list_tk[istep]
        dt = tf.convert_to_tensor(Data.list_tk[istep] - Data.list_tk[istep-1], dtype=tf.float32)
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f (dt=%3.3f)\n" % (funcname, istep, Data.Nit, t, Data.T, dt))

        #--------------- Training functions

        if (istep==1): # first step : we evaluate phi
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, Data.phi, theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)
        else:
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, listOfNetValue[-1], theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)

        if (Data.SL2ValLag=="full"):
            @tf.function # declaration needed here since listOfNetControl changes
            def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): # dt unused, for compat.
                funcname = 'optimizeValue'
                target = recurCall (Data, x, listOfNetControl, tag=1)
                # target = tf.minimum (target, Data.eps0)
                return Data.riskFunc (target, theNetValue(x))

        elif (Data.SL2ValLag=="semi"):
            if (istep==1): # based on the initial condition
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.phi(characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.phi, listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))
            else: # based on the previous projection 
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.listOfNetValue[-1](characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.listOfNetValue[-1], listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))

        else:
            print("[%s] SL2ValLag '%s' not implemented. Abort" % (funcname, Data.SL2ValLag))
            exit(1)

        #--------------- Training : first control, then value

        for (optimized, gen, optimize, listOfNet, listOfOtherNet, Next, batchSize) in zip(\
            ["control", "value"], \
            [genControl, genValue],\
            [optimizeControl, optimizeValue],\
            [Data.listOfNetControl, Data.listOfNetValue],\
            [Data.listOfNetValue, Data.listOfNetControl],\
            [Data.Next, Data.Next_value],\
            [Data.batchSize, Data.batchSizeVal]):

            print("-------------------------------------------- Optimizing %s" % (optimized))

            optVal = 1e6
            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                if (istep==1): # brand new network
                    theNet = gen.create()
                    factor = Data.nbIterFactor
                    MH_phi = Data.phi
                else: # transfer previous weights 
                    theNet = gen.create(initWeight=listOfNet[-1].get_weights())
                    factor = 1
                    MH_phi = Data.listOfNetValue[-1]

                for iout in range(Next*factor): # outer loop 
                    start_time = time.time()
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,batchSize)
                            toOpt = optimize(Data, XX_train, theNet, listOfOtherNet, dt)
                        gradients = tape.gradient(toOpt, theNet.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNet.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime

                    print("%s optim %d/%d, iout %3d/%3d, time/tcpu %6.2f/%7.2f, Opt %11.8f" \
                        #% (optimized,iOpt,Data.nbOpt,iout,Data.Next,rtime,tcpu,toOpt.numpy()))
                        % (optimized,iOpt,Data.nbOpt,iout,Next*factor,rtime,tcpu,toOpt.numpy()))
                # end for iout (outer loop)
                if (toOpt < optVal):
                    optVal = toOpt
                    theNetOpt = theNet
            # end for nbOpt

            listOfNet.append(theNetOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving %s %d .." % (funcname, optimized, istep))
                theNetOpt.save (Data.saverep+"/%sNets/%s%d" % (optimized, optimized, istep))
                print("[%s] .. Done" % (funcname))

        [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, batchSize)
        MH_tcpu += MH_time
        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,evaluateLast)



==> numadv/SL2SEMI_D6/code/SolverHJB_SL3.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import recurCall, evaluateLast, evaluateLast_fromControl, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3 (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            t = Data.list_tk[istep]
            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    XX_eval = tf.random.uniform([Data.batchSizeOpt,Data.dim],minval=Data.Xmin,maxval=Data.Xmax) 
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (Data.batchSizeOpt != Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))




#---------------------------------------------------------------
#- EXPLORATION OF POINTS (here to avoid circular import)
#---------------------------------------------------------------

def explore_MH (Data):
    funcname="explore_MH"

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep       = 0             # iteration step
    t           = Data.t0       # physical time
    tcpu        = 0.0           # computation time
    MH_tcpu     = 0.0           # computation time for MH
    XX_train    = []

    # if (Data.MH_POINTS):
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    #     MH_start_time = time.time()
    #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, Data.phi, \
    #         Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
    #     tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
    #         % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    #     print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
    #         [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)
    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    #     MH_tcpu += time.time() - MH_start_time

    MH_start_time = 0.0
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time
    error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, Data.phi)

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        # t = Data.t0 + istep * Data.dt
        t = Data.list_tk[istep]
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f\n" % (funcname, istep, Data.Nit, t, Data.T))

        MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t, x), dtype=tf.float32) # definition of the density

        if (Data.MH_POINTS):
            #------------------------------
            #- OB print & modify batchSize
            #------------------------------
            if (Data.MH_USE_OLD_PTS):
                print("[%s] MH init points : use old pts" % funcname)
            else:
                Data.batchSize=int(Data.batchSize*Data.batchSizeFactor)
                print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,Data.batchSize))

            for iout in range(Data.Next * (Data.nbIterFactor if istep==1 else 1)): # outer loop 
                print("iout = ", iout)
                for epoch in range(Data.num_epoch): # inner loop
                    XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                    # if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                    #     [XX_train,MH_it,_,_,_] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                    #             oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
                    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                    #     if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                    #         print("[%s] Metropolis iterations reached %5d." \
                    #             % (funcname, Data.MH_ShNiter))
                # end for epoch (inner loop)
            # end for iout (outer loop)

            # if (istep < Data.Nit):
            #     Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init + t * Data.MH_stop_ratio_end) / Data.T
            #     # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            #         MH_phi, Data.MH_Niter, oldpoints=XX_train[:Data.batchSize,:], \
            #         start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
            #     tf.print("[%s] MH update %2d/%2d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            #         % (funcname, istep, Data.Nit, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
            #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 

        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,MH_phi)

==> numadv/SL2SEMI_D6/code/data_2Dsquare4.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare4 [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 1.5    # terminal time
eps0        = 100
eps1        = 1e10
get_Xmin = lambda dim : -3.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  3.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 1  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "square4" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25

A1   = np.array([[  1.,  1. ]])
A2   = np.array([[ -1.,  1. ]])
A3   = np.array([[  1., -1. ]])
A4   = np.array([[ -1., -1. ]])

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))
    

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    def __init__(self,dim):
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=2
    return aDim

class DynFunc :

    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction

        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]

        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]

        return tf.stack([y0,y1], axis=-1)


#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        #x=x-self.A0
        t=0
        #- centrage en A1:
        #y1=x[:,1]-self.A1[1];
        #res1= tf.maximum(tf.abs(x1+y1), tf.abs(x1-y1) - (r0+t))
        x1=x-A1; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A2; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        #res2= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.minimum(res1,res2);
        x1=x-A3; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A4; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        res= tf.minimum(res,tf.minimum(res1,res2));
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)

    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #nr=np.maximum(np.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
    x1=x-A1; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A2; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr1,nr2)
    x1=x-A3; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A4; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr,np.minimum(nr1,nr2))

    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V

    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  distances = np.zeros((x.shape[0],4))
  for iA,AA in enumerate([A1, A2, A3, A4]):
    distances[:,iA] = np.linalg.norm(x - AA, axis=1)
  mindist = np.min(distances, axis=1)

  for iA,AA in enumerate([A1, A2, A3, A4]):
    loc = (np.abs(distances[:,iA]-mindist)<1e-8)
    diagd = x[:,0]+x[:,1]-(AA[0,0]+AA[0,1]); diagm = x[:,0]-x[:,1]-(AA[0,0]-AA[0,1])
    res[loc & (diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
    res[loc & (diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
    res[loc & (diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
    res[loc & (diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numadv/SL2SEMI_D6/code/data_2dextension.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = "expend with rotation +/- 1"

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.25+0.125+0.025 # terminal time
eps0        = 0.2 # 1e3
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  20   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   4   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2dext" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   =   0 # True # False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.1 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.1 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.1  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
# MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.6] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])
        self.coef = 1.0 

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, self.coef * (r1-tf.norm(x-self.B0,axis=1,keepdims=True)))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

def aDim_func(dim):
    return 1

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        b=2*a[:,0]-1 # b=2*a-1
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        #self.name = "PhiFunc"
        #self.A0 = A0
        #self.r0 = r0
        #self.eps0= eps0
        #self.fObst = fObst 
        #self.fObst = g_obstacle(dim)
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1,keepdims=True)-r0, y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th=thbase
    th0=-2*pi*t
    tht= 2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0

    #- gestion de la partie de propagation vers le bas: idem avec x[:,1] = - x[:,1]

    #- OBSTACLE CIRCULAIRE: boulle centree en B de rayon r1
    if (OBSTACLE==1):

        #- point X: angle th

        thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
        th0b=thB+0.0 
        thtb=thB+2*pi*t
        thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
        thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
        #- (Rotation de B) = Calcul de yp, projection de X 
        #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

        #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
        RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
        xpb=np.zeros(x.shape)
        xpb[:,0]=np.cos(thpb)*RAYONB 
        xpb[:,1]=np.sin(thpb)*RAYONB 
        nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
        #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
        #resg= np.maximum(-eps1, r1-nr)
        V=np.maximum(V,r1-nr)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]

    else:
        #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  1 : move anticlockwise
  1/2 : don't move
  0 : move clockwise
  """
  th  = np.arctan2(x[:,1],x[:,0])
  res = np.array(1/2 + 1/2 * (th >= 2*np.pi*t) - 1/2 * (th <= -2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1, :] = 1/2
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_2drot.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'rotation 2d'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.5 # terminal time
eps0        = 0.2
eps1        = 1e10
get_Xmin = lambda dim : -2.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  2.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
# SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2Drotation" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.4

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    # old class  fObstacle:
    def __init__(self,dim):
        #self.name = "ObstFunc"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
        #   print("Shape ostRes : ", tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True)).shape)
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=1
def aDim_func(dim):
    aDim=1
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x): 
        b=a[:,0]
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1, keepdims=True)-r0, y)

#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*pi, thbase)
    th0=0.0 
    tht=2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0


    #- OBSTACLE CIRCULAIRE: boule centree en B de rayon r1
    if (OBSTACLE==1):

      #- point X: angle th

      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      th0b=thB+0.0 
      thtb=thB+2*pi*t
      thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
      #- (Rotation de B) = Calcul de yp, projection de X 
      #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

      #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
      #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
      #resg= np.maximum(-eps1, r1-nr)
      V=np.maximum(V,r1-nr)
      V=np.maximum(np.minimum(V,eps0),-eps1)
      return V[:,0]

    else:
      #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V[:,0]

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  """
  thbase=np.arctan2(x[:,1],x[:,0])
  th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*np.pi, thbase)
  res = np.array(1.0 * (th >= 2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1,:] = 0.0
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numadv/SL2SEMI_D6/code/data_2dsquare.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0   # initial time
T           = 1.0   # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squa2" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   0   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.25

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]
        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]
        return tf.stack([y0,y1], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)
        self.A0   = np.array([[ 0., 0. ]]) # donnée centrée [old way]

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        x=x-self.A0
        t=0
        res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)
    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    nr=np.maximum(np.abs(x[:,0]-x[:,1]),np.abs(x[:,0]+x[:,1]))
    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)

    return V

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  # # version où les contrôles sont les directions diagonales
  # res[np.all(x<0,axis=1),:]   = np.array([0,1/2])
  # res[np.all(x>=0,axis=1),:]  = np.array([1,1/2])
  # res[(x[:,0]<0) & (x[:,1]>=0),:] = np.array([1/2,0])
  # res[(x[:,0]>=0) & (x[:,1]<0),:] = np.array([1/2,1])

  # version où les contrôles sont les directions parallèles aux axes
  diagd = x[:,0]+x[:,1]; diagm = x[:,0]-x[:,1]
  res[(diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
  res[(diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
  res[(diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
  res[(diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_advection.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 200   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_advection_SL2full.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 2000   # Number of epochs in outer loop 
Next_value  = 2000   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 1000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
  y_plan=np.ones((1,dim))

  #x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  #y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_advection_SL2semi.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
# SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 2000   # Number of epochs in outer loop 
Next_value  = 2000   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 1000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
  y_plan=np.ones((1,dim))

  #x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  #y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_advection_SL3.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 2000   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 1000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
  y_plan=np.ones((1,dim))

  #x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  #y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_eikonale.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale 2-trous'

#- Mathematical problem data
dim         = 6
t0          = 0.00 # initial time
T           = 2.00 # terminal time
eps0        = 1e2
eps1        = 1e10
xxmin       = -5.0
xxmax       =  5.0
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag  ="full" # when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   4
order       =   1   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   2   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance  dans le cas de  nbOpt > 1  # OB/AP ENCOURS : ancienne variable batchSizeValLast 

batchSizeVal= 10000*f # pour evaluation d'erreur sur la projection de value  (batchSize associée a la valeur pour SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eik"    # = eikonal : name for folder, figures and error file
loadrep  = saverep  # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0 # drift weight
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.30 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.80 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  1.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.0 # at every iteration in time, batchSize *= batchSizeFactor
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

MH_Nobs = 100 # 2000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.8 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# ######################################################
# # OB: MODIFS LOCALES POUR TESTS [overwritting previous data]
# ######################################################
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# MH_sc_freq  = 20  # ever ~ MH iterations, we test for stopping criteria
# #MH_tau      = 0.1 # time step
# #MH_drift_ww = 1.0 # drift weight
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#-------------------------------
#- overwritting previous data [for tests]
#-------------------------------
# dim=2
# FF = 1
# Nit  = 2*FF 
# Next = 5*FF
# order       = 1     # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
# nbIterFactor= 5     # first time, we do nbIterFactor * Next (*num_epoch) iterations,  instead of Next (*num_epoch) 
# #batchSize=500+int((dim-2)/3)*500 # dim=2,5,8,11: (dim-2)/3=0,1,2,3 => b=500,1000,1500,2000
# batchSize= 1000*FF  # initial batchSize
# # batchSizeFactor= (2**(dim))**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor
# batchSizeFactor= (4.0)**(1.0/(Nit)) # at every iteration in time, batchSize *= batchSizeFactor
# MH_Rho         = 0      # 0:1;   4:1/(1+max(V,level_max)); 
# MH_USE_OLD_PTS = True # at each time step, do we start from old or not
# 
# 
# if (dim==11):
#     # little modif to attempt to improve the first iteration in particular 
#     MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
#     MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
# 
# 
# if (batchSizeFactor>2.0 and MH_POINTS):
#     print('batchSizeFactor=%6.2f >2 !' % (batchSizeFactor))
#     print('  ==> changing to factor = 2 to avoid later pbs. with MH')
#     batchSizeFactor=2


#-------------------------------------------
#- PRE TESTING in order to fit parameters
#-------------------------------------------
# dim=    2 
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    8
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    11 
# batchSize=400 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted






# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    if (DYN_TYPE in ["np1IRdecomp", "np101decomp"]):
      aDim=dim+1 # modif Averil : test de décomposition en direction / norme
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # old class gFunc

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c
   

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.A0= np.zeros(dim).reshape(-1,dim); self.A0[0,0]=-1.0
        self.B0= np.zeros(dim).reshape(-1,dim); self.B0[0,0]= 1.0   
        print('[%s]' % self.name, 'A0:=', self.A0)
        print('[%s]' % self.name, 'B0:=', self.B0)

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        res1=tf.norm(x -self.A0, axis=1)-r0;
        res2=tf.norm(x -self.B0, axis=1)-r0;
        resmin = tf.minimum(res1,res2) 

        # # tentative de régularisation du min : c'est manifestement pas le problème
        # alpha = 3.0 # alpha greater = min is harder
        # llambda = tf.exp(alpha * res1) / (tf.exp(alpha * res1) + tf.exp(alpha * res2))
        # resmin = res1 * (1 - llambda) + res2 * llambda # modif Averil

        # return tf.minimum(resmin, eps0)
        return resmin
        # return x[:,0]
        #return tf.maximum( tf.minimum(tf.minimum(res1,res2), eps0), y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    A0= np.zeros(dim).reshape(-1,dim); A0[0,0]=-1.0
    B0= np.zeros(dim).reshape(-1,dim); B0[0,0]= 1.0  

    #tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
    nr1=tf.norm(x-A0,axis=1); 
    nr2=tf.norm(x-B0,axis=1); 
    nr=tf.minimum(nr1,nr2)

    c=1.0;
    V=tf.maximum(nr-r0-c*t,-r0) 
    res=tf.maximum(V,-eps1)
    return res.numpy()

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if centers are in (+-1, 0, 0, .. 0)
  For this example, independent of t
  """

  dim = x.shape[1] 
  A0 =  np.eye(1,dim); norm_to_A0 = np.linalg.norm(x - A0,axis=1)
  B0 = -np.eye(1,dim); norm_to_B0 = np.linalg.norm(x - B0,axis=1)

  res = np.zeros(x.shape)
  nnzero = ((norm_to_A0 > 1e-8) & (norm_to_B0 > 1e-8))
  locA0 = (norm_to_A0 <= norm_to_B0) & nnzero # arbitrairement choisi
  locB0 = (norm_to_A0 >  norm_to_B0) & nnzero

  TsurN = T/N
  norm_to_A0[norm_to_A0 <= TsurN] = TsurN # le contrôle devient l'identité sur la boule unité
  norm_to_B0[norm_to_B0 <= TsurN] = TsurN # de rayon T/N
  res[locB0, :] = ((x[locB0,:]) - B0) / norm_to_B0[locB0].reshape(-1,1)
  res[locA0, :] = ((x[locA0,:]) - A0) / norm_to_A0[locA0].reshape(-1,1)

  if (DYN_TYPE == "np1IRdecomp"):
    # prendre la boule paramétrée par deux types de contrôle (activation = None)
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
    res = np.concatenate ([res, np.arctanh(norm)], axis=1)

  elif (DYN_TYPE == "np101decomp"):
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
    res = np.concatenate ([res, norm], axis=1)

  elif (DYN_TYPE == "n01sphere"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "n01clip"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRclip"):
    # prendre la boule par troncature (activation = None)
    res = res # rien à faire 

  elif (DYN_TYPE == "n01prop"):
    # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
    norme2res = np.linalg.norm(res, 2, axis=1, keepdims=True)
    normeIres = np.linalg.norm(res, np.inf, axis=1, keepdims=True)
    mask = (norme2res>1e-8).flatten ()
    res[mask,:] *= (norme2res[mask] / normeIres[mask])
    
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRtransf"):
    # ramener tout l'espace sur la boule unité (activation = None)
    res = res / (1 + 1e-6 - np.linalg.norm (res, ord=2, axis=1, keepdims=True)) # régularisation au cas où

  else:
    print("DYN TYPE ", DYN_TYPE, " inconnu")

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_eikonale_obstacle.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'

#- Mathematical problem data
dim         = 2
t0          =  0.00 # initial time
T           =  7.00 # terminal time
eps0        = 1.0   # 1e10
eps1        = 1e10
# get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
# get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)
xxmin1  = -5.0
xxmax1  =  5.0
xxmin   = -5.0
xxmax   =  5.0
get_Xmin = lambda dim : np.array([[xxmin1]+[xxmin]*(dim-1)]) # shape (1,dim)
get_Xmax = lambda dim : np.array([[xxmax1]+[xxmax]*(dim-1)]) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5     # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eiko" # eikonal+obstacle # name for folder, figures and error file
loadrep  = saverep # by default
LATEX    = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.01 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.01 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.08 # end of the linear interpolation of stop_ratio
MH_level_min= -0.5 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 2.0**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs =  0 # 500  # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################
c_coeff             =  1.0 # vitesse du nageur
alpha_min           = -3.0 # valeur minimale de la condition initiale (|x-O|+alpha_min)
coeff_extension     =  1.0 # redresse la face nord de l'obstacle. + grand = obstacle plus pentu
coeff_eloignement   =  1.0 # redresse les faces éclairées de l'obstacle. + grad = plus pentu
g_max               =  1.5 # valeur maximale de l'obstacle => à changer pour changer la taille
g_center_norm       =  2.0 # éloignement de l'obstacle (relatif à l'origine)
origin_displacement =  0.0 # origin located at (~,0,..,0)^t

memoire = False # if True, then add one control to have 0/1 dynamic


######################################################
# OB: MODIFS LOCALES POUR NO-GRAPH
######################################################
# SAVE_GRAPHS = 0 # do we save graphs

# # Execution control
# COMPUTE=1       # 1/0 or True/False
# 
# if COMPUTE: 
#   #- mode classique de calcul / sans sauvegarde des graphes
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = True # do we train the networks
#   POSTT = False # do we execute the post-treatment code
#   SAVE_NETS = True # do we save nets
#   SAVE_GRAPHS = 0 # do we save graphs  <==
#   SHOW_GRAPHS = False # do we show graphs
# 
# else:
#   #- mode post-traitement, graphes, pas de calcul :
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = 0 # do we train the networks  <==
#   POSTT = 1 # do we execute the post-treatment code <==
#   SAVE_NETS   = 0 # do we save nets
#   SAVE_GRAPHS = 1 # do we save graphs   <==
#   SHOW_GRAPHS = 0 # do we show graphs


######################################################
# OB: DEB MODIFS LOCALES POUR TESTS
######################################################
# EXPLORE_MH = True

MH_POINTS   = False  ## True # do we use MH at all
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # first value
MH_stop_ratio_init = 1.00 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end of the linear interpolation of stop_ratio
MH_tau      = 0.1 # time step
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria

dim=2
FF =1;
batchSize=FF*1000  # 1000
T   =  6        # 8 
Nit =  4*FF     # number of time steps (same as "N" parameter)
Next=  5        # 
batchSizeFactor = (4.0)**(1.0/Nit) # at every iteration in time, batchSize *= batchSizeFactor
MH_Rho          = 4     # 0:1;   4:1/(1+max(V,level_max)); 
MH_USE_OLD_PTS  = 1     # at each time step, do we start from old or not
MH_tau      = 0.3 # time step
MH_drift_ww = 1.0 
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  1.0 # OB: 0.5 -> 1.0
#nbIterFactor=   1  # first time, we do nbIterFactor * num_epoch * Next iterations.
#levels = [-1.0, -0.5, 0.0, 0.5, 1.0]                      # which levels to plot 
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#- POINT SUPPLEMENTAIRES FIXES POUR OBSTACLE
FF=0;
MH_Nobs = FF* 1000 # adding a number of points in the region {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_level     = -0.20 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio=  0.80 # choice of density for the obstacle points (critere arret ratio > threshold)
MH_obs_tau       = 0.4 # obstacle-specific tau
MH_obs_drift_ww  = 3.0 # obstacle-specific drift weight

#- OB modif
MH_obs_level     = 0.50 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio= 0.50 # choice of density for the obstacle points (critere arret ratio > threshold)


# DNN parameters
#Nlay        =   3   # Number of layers
#Nneur       =  60   # Number of neurons per layer

#-----------------------------------
#- 2iemes modif pour calcul Xavier
#-----------------------------------

######################################################
# OB: FIN MODIFS LOCALES POUR TESTS
######################################################

memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.eye (dim,1)
    #DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)


def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

def g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm):
    return np.minimum (g_max - coeff_extension * (dotprods - g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods - g_center_norm)))

def get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return PP + (g_max - alpha) * (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def get_extendedgg (dotprods, normxPerpD, g_max, g_center_norm, coeff_extension, coeff_eloignement):
    return g_max + g_center_norm * normxPerpD / (normxPerpD / coeff_extension - dotprods * (1.0/coeff_eloignement+1.0/coeff_extension))

def get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return - (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def phi_0 (x, ORIGIN, alpha_min):
    return np.norm(x - ORIGIN,axis=1,keepdims=True) + alpha_min

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        #self.g_max = g_max
        #self.g_min = g_min
        #self.coeff_eloignement = coeff_eloignement
        #self.coeff_extension = coeff_extension
        #self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.reduce_sum((x-tfORIGIN) * tf.transpose(tfDIR),axis=1,keepdims=True)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (g_max - coeff_extension * (dotprods-g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods-g_center_norm)))
                return tf.maximum (-eps1, gg)
            else:
                dotprods = np.dot(x - self.ORIGIN, self.DIR)
                xPerpD = get_xPerpD (x, self.ORIGIN, self.DIR)
                normxPerpD = np.linalg.norm (xPerpD, axis=1, keepdims=True)
                gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
                return np.maximum (-eps1, gg)
        else:
            return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    #aDim=dim
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        #self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        #self.b_norm = b_norm
        #self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3) *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c * c_coeff

        # OB tentative adaptation from AP: data_eikonale_obstacle_drift.
        # deuxième étape : drift proprement dit
        #if tf.is_tensor (x):
        #    DIR = get_DIR (x.shape[1],"tf",c.dtype)
        #    res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        #else:
        #    DIR = self.DIR
        #    res = self.c_coeff * c + self.b_norm * DIR.T

        #return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN.numpy())
        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + alpha_min
            res = tf.maximum(value, lbound)
        else:
            value = np.linalg.norm(x -self.ORIGIN, axis=1, keepdims=True) + alpha_min
            res =  np.maximum(value, lbound)

        return res

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

def norme (x):
    return np.linalg.norm(x,axis=1,keepdims=True)

def dua (xx, yy): # produit scalaire
    return np.sum(xx * yy, axis=1, keepdims=True)

def newton_alpha (xx, xPerpD, normxPerpD, t, init, ORIGIN, DIR, PP, generic_dir, \
    c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min):
    
    # initialisation 
    ecart = 1.0; normef = 1.0
    Nit_max = 10; it=0; tol = 1e-10; 
    alpha = init * 1.0        # objet de calcul principal
    alpha_new = init * 1.0    # objet de calcul secondaire

    m = (alpha==alpha) # computation mask

    # independant de alpha
    da_projxx = get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        # print("itération ", it)
        alpha = alpha_new * 1.0

        proj_xx = get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir)
        TA_xi_proj = 1.0/c_coeff * (norme(proj_xx - ORIGIN) - (alpha - alpha_min))
        TA_proj_xx = 1.0/c_coeff * norme (xx - proj_xx)

        grad_TA_xi_proj = 1.0/c_coeff * (proj_xx - ORIGIN) / norme(proj_xx - ORIGIN)
        grad_TA_proj_xx = 1.0/c_coeff * (xx - proj_xx) / (norme (xx - proj_xx) + 1e-6)

        TA_xi_xx = TA_xi_proj + TA_proj_xx
        da_TA_xi_xx = dua (grad_TA_xi_proj, da_projxx) - 1.0/c_coeff - dua (grad_TA_proj_xx, da_projxx) 
        # print("shapes : ", TA_xi_xx.shape, ", ", da_TA_xi_xx.shape)

        m &= (np.abs(da_TA_xi_xx) > 1e-6)
        alpha_new[m] = alpha[m] - (TA_xi_xx[m] - t) / da_TA_xi_xx[m]
        m &= (np.abs(TA_xi_xx - t) >= tol)
        ecart   = np.max (np.abs(alpha - alpha_new))
        normef  = np.max (np.abs(TA_xi_xx - t))

        # print("Itération %d / %d : norme %e, écart %e" % (it, Nit_max, normef, ecart))

        it += 1

    # print("%d/%d iterations for Newton" % (it-1, Nit_max))
    return alpha_new

######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    """
    Inputs : \n
    \t* t time, double \n
    \t* x list of points, type np.zeros((nn_user*nn_user,dim)) \n
    Outputs : \n
    \t* list of values, type np.zeros((nn_user*nn_user,1))
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    # après rude bataille, solution contre les nan : 
    # construire une direction orthogonale à DIR pour les projections des points 
    # tels que normxPerpD ~= 0.
    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        V[useful] = alpha

    return np.maximum (V, gg)

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def safeNormalization (xx, axis):
    norm = np.linalg.norm(xx, axis=axis, keepdims=True)
    return xx / np.where(norm <= 1e-8, 1.0, norm)

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control given by nabla V / |nabla V|
    Ok we do Newton computation twice, but more flexible
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul
    ctrl = safeNormalization (xx - ORIGIN, axis=1)

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        proj_xx = get_projxx (xPerpD[useful,:], normxPerpD[useful], g_max, coeff_extension, coeff_eloignement, \
            PP, DIR, alpha, generic_dir[useful,:])
        ctrl[useful] = safeNormalization (xx[useful,:] - proj_xx,axis=1)

    TsurN = T/N

    if (DYN_TYPE == "np1IRdecomp"):
        # prendre la boule paramétrée par deux types de contrôle (activation = None)
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
        ctrl = np.concatenate ([ctrl, np.arctanh(norm)], axis=1)

    elif (DYN_TYPE == "np101decomp"):
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
        ctrl = np.concatenate ([ctrl, norm], axis=1)

    elif (DYN_TYPE == "n01sphere"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "n01clip"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRclip"):
        # prendre la boule par troncature (activation = None)
        ctrl = ctrl # rien à faire 

    elif (DYN_TYPE == "n01prop"):
        # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
        norme2res = np.linalg.norm(ctrl, 2, axis=1, keepdims=True)
        normeIres = np.linalg.norm(ctrl, np.inf, axis=1, keepdims=True)
        mask = (norme2res>1e-8).flatten ()
        ctrl[mask,:] *= (norme2res[mask] / normeIres[mask])
        
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRtransf"):
        # ramener tout l'espace sur la boule unité (activation = None)
        ctrl = ctrl / (1 + 1e-6 - np.linalg.norm (ctrl, ord=2, axis=1, keepdims=True)) # régularisation au cas où

    else:
        print("DYN TYPE ", DYN_TYPE, " inconnu")
    return ctrl * c_coeff

######################################################
# End of dedicated functions
######################################################


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_eikonale_obstacle_drift.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 6
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =4000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_eikonale_obstacle_drift_D2.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 2
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        = 500   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_eikonale_obstacle_drift_D4.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 4
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =1000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_eikonale_obstacle_drift_D6.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 6
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =4000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/data_squareNd.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'extensions of p-balls located on +-(0,..,0,1,0,..,0)'

#- Mathematical problem data
dim         = 4
t0          = 0.0   # initial time
T           = 1.2   # terminal time
eps0        = 100   # 100
eps1        = 1e10
xxmin       = -5.0 # -2.5
xxmax       =  5.0 #  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =  20   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=2
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squan" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   1   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =   5 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.05 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0
MH_stop_ratio_start = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_init = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.2  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  2.0
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 0
MH_frozenpc = 40.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = (2.0)**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.1]; cut_end = [0.75, 0.9] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# DYNTYPE = "nIRsphere" # direct projection on the sphere by renorm
DYNTYPE = "nIRball" # projection on the L1 ball by clipping

spherenorm = 1 # losanges
# spherenorm = 1.5 # aaaaaaaaaaaaa
# spherenorm = 2 # cercles
# spherenorm = 3 # even more aaa
# spherenorm = np.inf # the one for the example (AP supposes) : squares 
  
output_activation = (tf.nn.sigmoid if "01" in DYNTYPE else None)
EXAMPLE_TAG = DYNTYPE+"ord"+str(spherenorm)

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50 # radius of the spheres
r1   = 0.25 # no obstacle here 
r2   = 2.0  # distance 0 - centers

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))


#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYNTYPE=="nIRsphere"):
            res = a / (tf.norm(a,ord=spherenorm,axis=1,keepdims=True)+1e-6)
        elif (DYNTYPE=="nIRball"):
            norm = tf.norm(a,ord=spherenorm,axis=1,keepdims=True)
            res = tf.where (norm > 1, a / norm, a)
        else:
            print("[%s] Error : DYNTYPE '%s' not implemented. Abort" % (self.name, DYNTYPE))
            exit (1)
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        dim = x.shape[1]
        centers = r2 * tf.eye (dim,dim)
        res = 1e6 * tf.ones((x.shape[0],1))

        # OB modif for test (SL2 do not capture anything...)
        for idim in range(dim):
        #for idim in [0]: 
            res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
            res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

        res = tf.maximum (res - r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]
    centers = r2 * tf.eye (dim,dim)
    res = 1e6 * tf.ones((x.shape[0],1))
    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
        res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

    res = tf.maximum (tf.maximum(res - r0 - t, -r0), -eps1)

    # pas d'obstacle ici
    return res

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control
    For this example, independent of t
    """
    funcname = "ctrlAnal"

    if (tf.is_tensor(x)): # no item assignment in tf 
        xx = x.numpy ()
    else:
        xx = x

    dim = xx.shape[1]
    centers = r2 * np.eye (dim,dim)
    sol = 1e6 * np.ones((xx.shape[0],1))
    res = 0.0 * xx

    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        for thesign in [1.0, -1.0]:
            thedist = np.linalg.norm (xx - thesign * centers[idim,:],ord=2,axis=1,keepdims=True) # distance.
            mask = (thedist < sol).flatten()
            sol[mask] = thedist[mask]
            if (DYNTYPE in ["nIRsphere", "nIRball"]):
                xxloc = xx[mask,:] - thesign * centers[idim,:]
                res[mask,:] = xxloc / (np.linalg.norm (xxloc,ord=spherenorm,axis=1,keepdims=True)+1e-6)
            else:
                print("[%s] Error : DYNTYPE %s not implemented. Abort" % (funcname, DYNTYPE))
                exit(1)
    
    # res = res / (np.linalg.norm (res,ord=2,axis=1,keepdims=True) + 1e-6)

    if (tf.is_tensor(x)):
        res = tf.convert_to_tensor (res)

    return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; # x_plan[0,1]= 1.0
  # y_plan=np.zeros((1,dim)); y_plan[0,0]=1.0; # y_plan[0,1]=-1.0
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; # y_plan[0,1]=-1.0
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL2SEMI_D6/code/error.py <==
# error and plot related functions
import numpy as np

import numpy.linalg as lng
from mpl_toolkits.axes_grid1 import make_axes_locatable # modif Averil
import matplotlib.pyplot as plt
from   datetime import datetime
import tensorflow as tf

plt.rcParams.update({'font.size': 6})
plt.rcParams['font.family'] = 'monospace' 

###########################################################################################
def schemeLegend (Data):
    # DENOMINATION DU SCHEMA POUR LES LEGENDES
    #"SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    
    legendWithP = False # add "(p=...)" to the end of the name. The "-scheme" is removed for space
    
    funcname='-schemeLegend'
    if Data.scheme=='SL3':
        Scheme="L"
        #print("cas SL3, Scheme:=", Scheme)
    elif Data.scheme=='SL2':
        if Data.SL2ValLag=="semi":
            Scheme="SL"
        elif Data.SL2ValLag=="full":
            Scheme="H"
        else:
            print('[%s] This SL2ValLag (%s) not programmed !' % (funcname, Data.SL2ValLag));
            exit(1)
        #print("cas SL2, Scheme:=", Scheme)
    else:
        print('[%s] This Scheme (%s) not programmed !' % (funcname, Data.scheme));
        exit(1)

    if (legendWithP):
        # interm_step: number of Heun iterations if order=10 or order=20
        Scheme+=' (p=%i)' % (Data.interm_step if (Data.order==20) else 1)
    else:
        Scheme += "-scheme"
    #print("Scheme:=", Scheme)
    return Scheme
# end schemeLegend
###########################################################################################

###########################################################################################
def plot_error_2D (Data, uu_err, istep, t):
    """ uu_err supposée carrée """
    funcname='plot_error_2D'

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    fig, ax = plt.subplots ()
    vmin=0.0; vmax=0.3; cmap="jet"
    ax.imshow (uu_err, cmap=cmap, vmin=vmin, vmax=vmax, origin='lower', extent=[Xmin,Xmax,Ymin,Ymax], interpolation='spline16') 

    cbar = fig.colorbar(plt.cm.ScalarMappable(cmap=cmap), ax=ax, shrink=1.0, ticks=np.linspace(0.0,1.0,5))
    cbar.ax.set_yticklabels(["%.2f" % vv for vv in np.linspace(vmin,vmax,5)])
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)
    
    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_error2D'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      fig.savefig(Data.saverep+"/"+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_2D
###########################################################################################

###########################################################################################
def plot_level (Data, uu_pred, uu_ex, istep, t, XX_train=[], Infos=""):
    """ uu_[pred/ex] supposée carrée """
    funcname='{utils} plot_level'

    workfig, workax = plt.subplots ()
    showfig, showax = plt.subplots ()
    showfs = 16 ; workfs = 8 # font size 
    plot_sol = True; plot_apx = True

    plot_points_work = (len(XX_train)>0)
    plot_points_show = (plot_points_work and Data.BATCHPTS_ON_SHOW)

    if (plot_points_work or plot_points_show):
        [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
        # projection des points sur le plan de coupe (xx_graph, yygraph)
        proj_x = tf.reduce_sum (x_plan * XX_train, axis=1, keepdims=True)
        proj_y = tf.reduce_sum (y_plan * XX_train, axis=1, keepdims=True)
        close_enough = (tf.norm(proj_x * x_plan + proj_y * y_plan - XX_train,axis=1,keepdims=True) \
        #                <= Data.MH_Slicewidth)
                        <= Data.MH_Slicewidth * (Data.Xmax[0,0] - Data.Xmin[0,0])) # normalisation arbitraire
        n_close_enough = np.sum (1*(close_enough[:,0].numpy()))
        proj_x = tf.reshape(tf.boolean_mask (proj_x, close_enough), (-1,1))
        proj_y = tf.reshape(tf.boolean_mask (proj_y, close_enough), (-1,1))

    if (plot_points_work):
        workax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points
        #Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize, Data.MH_Slicewidth)
        sPourCent="%5.2f" % (int((n_close_enough/(Data.batchSize+Data.MH_Nobs))*100))
        Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize+Data.MH_Nobs, sPourCent, Data.MH_Slicewidth)

    if (plot_points_show):
        showax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    # for (fig, ax, fs) in zip([workfig, showfig], [workax, showax], [workfs, showfs]):
    for (fig, ax) in zip([workfig, showfig], [workax, showax]):
        handles = []; labels = []
        if (plot_sol):
            h1,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_ex  , colors='k', levels=Data.levels, linewidths=2, \
                linestyles="solid").legend_elements() # exacte 
        if (plot_apx):
            h2,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_pred, colors='r', levels=Data.levels, linewidths=2, \
                linestyles="dashed").legend_elements() # numerique, valeurs <0 en pointillés
        if (plot_sol and plot_apx):
            handles.append (h1[0]); handles.append(h2[0]); labels.append("Exact"); 
            # labels.append("Scheme") # AP
            labels.append(schemeLegend(Data)) # OB

        if Data.OBSTACLE:
            gg = Data.obstFunc (Data.XX_test)
            if (tf.is_tensor(gg)):
                gg = gg.numpy()
            gg = gg.reshape(Data.nn_user,Data.nn_user)
            h3,_ = ax.contour (Data.xxgraph, Data.yygraph, gg, levels=Data.levels, linewidths=2, \
                linestyles="dashed", colors="g", alpha=0.8).legend_elements()
            handles.append(h3[0]); labels.append("Obstacle")

        ax.axis('square')
        ax.grid()
        ax.set_xlim(Xmin,Xmax)
        ax.set_ylim(Ymin,Ymax)

    #- working titles & infos
    workfig.suptitle('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=workfs)
    if (len(Infos) > 0):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.95*(Ymax-Ymin), Infos,ha="left",va="top",fontsize=workfs)
    if (plot_points_work):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.05*(Ymax-Ymin), Infos_loc,ha="left",va="bottom",fontsize=workfs)
    workax.legend(handles, labels, loc="lower left", fontsize=workfs)

    # show title
    showax.set_title('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=showfs)
    showax.legend(handles, labels, loc="lower left", fontsize=showfs-4)
    if (plot_points_show):
        showax.text(Xmax-0.02*(Xmax-Xmin),Ymin+0.02*(Ymax-Ymin), "#%d" % Data.batchSize, fontsize=showfs-3, ha="right", va="bottom")

    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      for fig, prefix in zip([workfig, showfig], ['work', 'show']):
          fig.savefig(Data.saverep+"/"+prefix+'_'+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+prefix+'_'+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(workfig)
      plt.close(showfig)
# end plot_level 
###########################################################################################

###########################################################################################
def plot_value (Data, uu_pred, istep):
    """ uu_pred considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_pred,alpha=0.8, rstride=1, cstride=1)
    ax.contour     (Data.xxgraph,Data.yygraph,uu_pred,Data.levels,colors="r",linestyles="solid",alpha=1.0)
    if (Data.OBSTACLE): 
        gg = Data.obstFunc (Data.XX_test)
        if (tf.is_tensor(gg)):
            gg=gg.numpy()
        gg=gg.reshape(Data.nn_user,Data.nn_user)
        ax.plot_surface (Data.xxgraph, Data.yygraph, gg, alpha=0.5, edgecolor="k", linewidths=0.05) 

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_NNsurf'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_value
###########################################################################################

###########################################################################################
def plot_error_3D (Data, uu_err, istep, t):
    """ uu_err considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_err,alpha=0.8, rstride=1, cstride=1)
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_error3D'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_3D
###########################################################################################

###########################################################################################
def plot_control (Data, listOfNetControl, istep, t, u_ex, Infos):
    funcname = "plot_control"
    [x_plan, y_plan] = Data.get_plan_directions (Data.dim) # needed for fig 3 & 4

    ### Compute all data
    # get the last control over test grid
    tensorx = tf.convert_to_tensor(Data.XX_test)
    # control_testgrid = listOfNetControl[-1].get(tensorx)
    control_testgrid = listOfNetControl[-1](tensorx)
    ctranal_testgrid = Data.ctrlAnal (t,Data.XX_test,Data.T,Data.Nit)

    Xmin = np.dot(Data.Xmin, x_plan.T); Xmax = np.dot(Data.Xmax, x_plan.T)
    Ymin = np.dot(Data.Xmin, y_plan.T); Ymax = np.dot(Data.Xmax, y_plan.T)

    # Computation of cut points
    llambda = tf.reshape(tf.linspace (tf.constant(0.0,dtype=Data.XX_test.dtype), \
        tf.constant(1.0,dtype=Data.XX_test.dtype),Data.nn_user), (-1,1))
    # first place begin and end of cut in 2D plane, then move them into IR^n space
    cb0 = Xmin + (Xmax - Xmin)*Data.cut_begin[0]
    cb1 = Ymin + (Ymax - Ymin)*Data.cut_begin[1]
    ce0 = Xmin + (Xmax - Xmin)*Data.cut_end[0] 
    ce1 = Ymin + (Ymax - Ymin)*Data.cut_end[1]
    # print("cut_begin : ", cut_begin, ", cut_end : ", cut_end)
    cut_begin_point = tf.convert_to_tensor(cb0*x_plan + cb1*y_plan, dtype=Data.XX_test.dtype)
    cut_end_point = tf.convert_to_tensor(ce0*x_plan + ce1*y_plan, dtype=Data.XX_test.dtype)
    cutpoints = (1.0 - llambda) * cut_begin_point + llambda * cut_end_point

    # control_cut = listOfNetControl[-1].get(cutpoints)
    control_cut = listOfNetControl[-1](cutpoints)
    ctranal_cut = Data.ctrlAnal (t,cutpoints.numpy(),Data.T,Data.Nit)
    if (Data.interestVariable=="dynamic"):
        dyn_cut     = Data.dynFunc(control_cut.numpy(), cutpoints.numpy())
        dynanal_cut = Data.dynFunc(ctranal_cut, cutpoints.numpy()) 

    ### Build figure
    fig, (ax1, ax2) = plt.subplots(1,2,figsize=(15,8))
    fontsize=12

    # experimental : more points = more arrows = less lisibility
    # thus I try to select even more relevant points among the relevant ones
    # based on the assumption that points are on a square grid
    if (True):
        nrlvt = Data.XX_test.shape[0]; width_of_grid = int(np.sqrt(nrlvt)); rrange = np.linspace(0,nrlvt-1,nrlvt)
        margin = int(np.ceil (width_of_grid / 25)) # we keep roughly 25 points
        rlvantPts = ((np.mod(np.mod(rrange, width_of_grid), margin)==0) & \
            (np.mod(np.floor(rrange / width_of_grid), margin)==0))
        # rlvantPts &= ((u_ex < Data.eps0) & (u_ex > - Data.eps1)).flatten () # keep only points under treshold
    else:
        rlvantPts = ((u_ex < Data.eps0) & (u_ex > - Data.eps1)) 

    # first ax
    if (Data.interestVariable=="dynamic"):
        dyn     = Data.dynFunc(control_testgrid.numpy(), tensorx.numpy())
        dynanal = Data.dynFunc(ctranal_testgrid, tensorx.numpy()) # may need .numpy()
        if (tf.is_tensor(dyn)):
            dyn = dyn.numpy()
        if (tf.is_tensor(dynanal)):
            dynanal = dynanal.numpy()
        Qsol = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dynanal[rlvantPts,0], \
            dynanal[rlvantPts,1], color="k", zorder=5)
        Qdyn = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dyn[rlvantPts,0], \
            dyn[rlvantPts,1], color="r", zorder=5)
        ax1.quiverkey(Qsol, 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.quiverkey(Qdyn, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.set_title ("Dynamics (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)

    elif (Data.interestVariable=="control"):
        if (tf.is_tensor(control_testgrid)):
            control_testgrid = control_testgrid.numpy()
        if (tf.is_tensor(ctranal_testgrid)):
            ctranal_testgrid = ctranal_testgrid.numpy()
        if (ctranal_testgrid.shape[1]==1): # 1D control
            divider = make_axes_locatable(ax1); cax1 = divider.append_axes('right', size='5%', pad=0.05)
            hdl = ax1.scatter (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                c=control_testgrid[rlvantPts], marker=".", s=50, zorder=5, label="scheme", cmap="jet")
            ax1.scatter (Data.XX_test[rlvantPts,0],Data.XX_test[rlvantPts,1],c=ctranal_testgrid[rlvantPts],\
                marker="s", alpha=0.2, s=380, zorder=3, label="exact", cmap="Greys")
            ax1.legend(fontsize=fontsize); fig.colorbar (hdl,ax=ax1,cax=cax1)
        elif (ctranal_testgrid.shape[1]==2): # 2D control
            Qexact  = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                ctranal_testgrid[rlvantPts,0], ctranal_testgrid[rlvantPts,1], color="k", zorder=5)
            Qscheme = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                control_testgrid[rlvantPts,0], control_testgrid[rlvantPts,1], color="r", zorder=5)
            ax1.quiverkey(Qexact , 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
            ax1.quiverkey(Qscheme, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
        else:
            print("Control plot error : control dimension %d not implemented" % (control_testgrid.shape[1]))
            ax1.set_title ("Control (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)
    else:
        print("[%s] Error : interestVariable '%s' not implemented" % (funcname, Data.interestVariable))

    # second ax
    if (Data.second_ax_type=="info"):
        for pos in ['left', 'right', 'top', 'bottom']:
            ax2.spines[pos].set_color('none')
        ax2.set_xticks([])
        ax2.set_yticks([])
        ax2.text(0.51,0.5, Infos, ha='left', va='center', fontsize=16, transform=fig.transFigure)

    # First ax  : plot control on 2D test grid 
    elif (Data.second_ax_type=="cut"):
        # ax2.text(0.55,0.8, Infos, ha='left', va='top', fontsize=11, transform=fig.transFigure)
        if (Data.interestVariable=="control"):
            interest_scheme = control_cut
            interest_exact  = ctranal_cut
        else:
            interest_scheme = dyn_cut
            interest_exact  = dynanal_cut
        if (Data.toplot == "magnitude"):
            cutdata_scheme = np.linalg.norm(interest_scheme, axis=1)
            cutdata_exact  = np.linalg.norm(interest_exact, axis=1)
        elif (Data.toplot == "x coord"):
            cutdata_scheme = interest_scheme[:,0]
            cutdata_exact  = interest_exact[:,0]
        elif (Data.toplot == "y coord"):
            cutdata_scheme = interest_scheme[:,1]
            cutdata_exact  = interest_exact[:,1]
        elif (Data.toplot == "value"): # be careful to use only in 1D
            cutdata_scheme = interest_scheme
            cutdata_exact  = interest_exact
        else: 
            print("Control plot error : unknown toplot ", Data.toplot)

        ax1.arrow (cut_begin_point[0,0], cut_begin_point[0,1], \
            cut_end_point[0,0]-cut_begin_point[0,0], cut_end_point[0,1]-cut_begin_point[0,1], color="orange", zorder=1, width=0.03)
        ax2.set_title("Variable : %s\nCut from (%s)\nto (%s)" % (Data.toplot,",".join(["%.1f" % a for a in\
            cut_begin_point[0,:]]), ",".join(["%.1f" % a for a in cut_end_point[0,:]])), fontsize=fontsize)
        ax2.plot(llambda, cutdata_exact , marker="o", color="k", label="exact")
        ax2.plot(llambda, cutdata_scheme, marker="o", color="r", label="scheme")
        ax2.legend(fontsize=fontsize)
        
    else:
        print("Control plot error : unknown second ax type", Data.second_ax_type)

    ax2.grid()
    ax1.axis("equal")

    #--------------------
    #- Sauvegarde 
    #--------------------

    if (Data.SAVE_GRAPHS):
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. Saving figure :", figname)
        plt.savefig(figname, dpi=200) # , bbox_inches='tight'
    else:
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. NOT Saving figure :", figname)

    if (Data.SHOW_GRAPHS):
        plt.show()
    else:
        plt.close(fig)
###########################################################################################

###########################################################################################
def compute_errors (Data, uerr, u_ex, COMPUTE_LOC):
    funcname = "compute_errors"
    ### global errors
    # absolute
    eLI=lng.norm(uerr,np.inf)
    # relative
    eL1rel=lng.norm(uerr,1)/lng.norm(u_ex,1)

    if (COMPUTE_LOC):
        ### local errors
        mask = (np.abs(u_ex) <= Data.err_thresh).flatten()
        if (np.any(mask)):
            uerrloc=uerr[mask]
            uexxloc=u_ex[mask]
            # absolute
            eLIloc=lng.norm(uerrloc,np.inf)
            # relative
            eL1locrel=lng.norm(uerrloc,1)/lng.norm(np.ones(uexxloc.shape),1) # division par la mesure du domaine 
        else:
            print("\n[%s] WARNING : no points in local error zone" % (funcname))
            exit (1) 
        res = [eLI, eL1rel, eLIloc, eL1locrel]
    else:
        res = [eLI, eL1rel]
    return res
###########################################################################################

###########################################################################################
def communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, \
    # eLI_glob, eL1rel_glob, PRINT, SAVE_HMN, SAVE_MCN):
    PRINT, SAVE_HMN, SAVE_MCN):
    """
    Inputs : 
        * Data : instance of a class, contains everything.
        * istep, tcpu : int and float.
        * e[...] : doubles, errors.
        * PRINT : bool, do we print an output in terminal.
        * SAVE_HMN : bool, do we save a human-readable file.
        * SAVE_MCN : bool, do we save a machine-eadable file (meant for ltf).
    """
    # SYNTAX : [variable, format for machine, format for human, name, max size on screen (in char)]
    towrite = [] # !!! don't forget to modify ltf_dnn_errors if you use it 
    # simulation
    towrite.append([Data.dim, "%3i", "%i", "dim", 3])
    towrite.append([Data.Nit, "%3i", "%i", "Nit", 3])
    towrite.append([tcpu,     "%.8f", "%.2f", "tcpu", 8]) 
    towrite.append([MH_tcpu,  "%.8f", "%.2f", "MH_tcpu", 8]) 
    # réseau & entraînement
    towrite.append([Data.Nlay,  "%i", "%i", "lay",  4]) # remodif AP : la taille d'affichage est 
    towrite.append([Data.Nneur, "%i", "%i", "neur", 4]) # la dernière valeur, pas le format 
    towrite.append([Data.batchSize, "%d", "%i", "batchSize", 10]) 
    towrite.append([Data.MH_Nobs,   "%d", "%i", "Nobs", 6]) # number of obstacle points
    #towrite.append([Data.batchSizeFactor, "%6.2f", "bFactor", 8]) # OB
    #towrite.append([Data.Nit*Data.Next*Data.num_epoch, "%d", "%i", "train", 10]) # nombre total de pas de gradients + OB modif
    towrite.append([Data.Next*Data.num_epoch, "%d", "%i", "train/it", 10]) # nombre total de pas de gradients + OB modif: par iteration
    # erreurs
    towrite.append([eLI, "%.8f", "%2.7f", "errLI", 11])
    towrite.append([eL1rel, "%.8f", "%2.6f", "errL1", 11]) # always relative
    towrite.append([eLIloc, "%.8f", "%2.6f", "errLIloc", 11])
    towrite.append([eL1locrel, "%.8f", "%2.6f", "errL1loc", 11])
    towrite.append([Data.err_thresh, "%.8f", "%.3f", "err_tresh", 11])
    towrite.append([Data.MH_POINTS, "%s", "%s", "MH", 4])   # OB modif
    # # variables annexes
    if (len(Data.EXAMPLE_TAG)>0): 
        towrite.append([Data.EXAMPLE_TAG, "%s", "%s", "ex_tag", 12])

    # Construction de lignes lisibles par l'humain - bien-alignées-pas-trop-grandes-avec-.2-chez-*tcpu
    # titles = " ".join ([("%"+"%ds"%tw[3]) % tw[2] for tw in towrite]) + "\n"
    # values = " ".join ([("%"+"%d"%tw[3]+tw[1][-1]) % tw[0] for tw in towrite]) + "\n"
    titles = " ".join ([("%"+"%ds"%tw[4]) % tw[3] for tw in towrite]) + "\n"
    values = " ".join ([("%"+"%ds"%tw[4]) % (tw[2] % tw[0]) for tw in towrite]) + "\n"

    # affichage pour l'humain 
    if (PRINT):
        print(titles + values, end="")

    # affichage dans un fichier pour l'humain
    if (SAVE_HMN):
        human_error_file = open(Data.saverep+"/"+"errors.txt", "a")
        if (istep==0):
            human_error_file.write("-"*len(titles)+"\n")
            human_error_file.write(titles)
            human_error_file.write("-"*len(titles)+"\n")
        human_error_file.write (values)
        human_error_file.close ()

    # ajout d'éléments à enregistrer qui ne vaillent pas la peine d'être affichés
    towrite.append ([Data.eps0, "%.8f", "%2.6f", "Data.eps0", 11])
    towrite.append ([Data.eps1, "%.8f", "%2.6f", "Data.eps1", 11])
    if (Data.MH_POINTS):
        towrite.append ([Data.MH_level_min, "%.8f", "%2.6f", "MH lev min", 11])
        towrite.append ([Data.MH_level_max, "%.8f", "%2.6f", "MH lev max", 11])
        towrite.append ([Data.MH_tau, "%.8f", "%2.6f", "MH tau", 11])
        towrite.append ([Data.MH_Niter, "%d", "%2.6f", "MH Niter", 11])
        towrite.append ([Data.MH_ShNiter, "%d", "%i", "MH Shake Niter", 10])
        towrite.append ([Data.MH_ShFreq, "%d", "%i", "MH Shake freq", 10])
        towrite.append ([Data.MH_drift_ww, "%.8f", "%2.6f", "MH drift weight", 11])
        towrite.append ([Data.MH_drift, "%s", "%s", "MH drift choice", 10])
        towrite.append ([Data.MH_stop_ratio, "%.8f", "%2.6f", "MH stop ratio", 11])
        towrite.append ([Data.MH_Vbis, "%s", "%s", "MH Vbis", 10])
        towrite.append ([Data.MH_sc_choice, "%s", "%s", "MH stop crit", 10])
        towrite.append ([Data.MH_sc_freq, "%d", "%i", "MH stop crit freq", 10])
    # towrite.append([eLI_glob, "%.8f", "%2.7f", "errLIg", 11])
    # towrite.append([eL1rel_glob, "%.8f", "%2.6f", "errL1g", 11]) # always relative

    # affichage pour la machine
    if (SAVE_MCN):
        ltf_file=open(Data.saverep+"/"+"ltf_data.txt", "a")
        for itw, tw in enumerate(towrite):
            ltf_file.write (tw[1] % (tw[0]))
            if (itw < len(towrite)-1):
                ltf_file.write("\t")
            else:
                ltf_file.write("\n")
        ltf_file.close ()
###########################################################################################

###########################################################################################
# def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel, eLI_glob, eL1rel_glob):
def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel):
    Infos  = "SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    Infos += "Example %s - %s (MH=%d)\n" % (Data.NAME, Data.EXAMPLE_TAG, 1*Data.MH_POINTS)
    Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
    if (Data.scheme=="SL2"):
      #Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
       Infos += "[value]   %3d (inner loop), N.v. %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next_value * Data.nbIterFactor, Data.Next_value)

    if (Data.scheme=="SL3"):
        if (Data.optimized=="control"):
            Infos += "Network generator : %s" % (Data.genCName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genCName=="GroupSort") else "\n"
        elif (Data.optimized=="value"):
            Infos += "Network generator : %s" % (Data.genVName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genVName=="GroupSort") else "\n"
    elif (Data.scheme=="SL2"):
        Infos += "Control generator : %s, value generator : %s" % (Data.genCName, Data.genVName)
        Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if ("GroupSort" in [Data.genCName, Data.genVName]) else "\n"
        #Infos += Data.SL2ValLag + " lagrangian for value optimization\n"
        Infos += Data.SL2ValLag + " traj. for value optimization\n"
    Infos += "%d layers of %d neurons, batchSize %d \n" % (Data.Nlay, Data.Nneur, Data.batchSize)
    Infos += "Levels : [" + ", ".join([str(l) for l in Data.levels]) + "]\n"
    if (Data.EXPLORE_MH):
        Infos += "Mode EXPLORE_MH\n"
    else:
        Infos += "istep = %d / %d, t = %.3f / %.3f\n" % (istep, Data.Nit, t, Data.T)
        Infos += "Err LI : glob     %s%.5f, loc    %s%.5f (tresh %.2f)\n" % (r"$\ $",eLI,r"$\ $",eLIloc,Data.err_thresh) 
        Infos += "Err L1 : glob/"+r"$\|u_{ex}\|$"+" %.5f, loc/" % (eL1rel)+r"$\|\Omega\|$"+" %.5f\n" % (eL1locrel) 
        # Infos += "Err glob : LI %10.5f, L1rel %10.5f sur %d points\n" % (eLI_glob, eL1rel_glob, Data.XX_errg.shape[0])
    if (Data.MH_POINTS):
        Infos += "MH_Niter: %d. Every %d epoch, we shake with %d.\n" % (Data.MH_Niter, Data.MH_ShFreq, Data.MH_ShNiter)
        Infos += r"$\tau=$"+" %.3f" % (Data.MH_tau) + ", ratio max %.5f, weight %.2f, levelmin/max [%.2f, %.2f]\n" \
            % (Data.MH_stop_ratio, Data.MH_drift_ww, Data.MH_level_min, Data.MH_level_max)
        Infos += "Drift : %s, VBis : %s\n" % (Data.MH_drift, Data.MH_Vbis)
        Infos += "stop. crit : %s, Rho : %d\n" % (Data.MH_sc_choice, Data.MH_Rho)
    if (Data.MH_Nobs > 0):
        Infos += "%d obstacle points, stop_ratio %.2e with tau %.2e and drift %.2e\n" \
            % (Data.MH_Nobs, Data.MH_obs_stop_ratio, Data.MH_obs_tau, Data.MH_obs_drift_ww)
    if (Data.Nit>0):
        dt = Data.list_tk[1] - Data.list_tk[0]
        if (np.all([(dt==Data.list_tk[i]-Data.list_tk[i-1]) for i in range(2,Data.Nit-1)])):
            Infos += "Maillage uniforme en temps\n"
        else:
            Infos += "list_tk : [" + ",".join(["%.2f" % tt for tt in Data.list_tk]) + "]\n"
    return Infos
###########################################################################################

###########################################################################################
def error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate): 
    funcname = "error_and_plots"
    """
        Computes errors and plots.

        Inputs : 
            * Data : instance of class that contains everything.
            * istep : int, current temporal iteration of the optimization
            * t : real, current physical time
            * tcpu/MH_tcpu : real, current computation time (and same for MH only)
            * XX_train : TF tensor, said MH points
            * evaluate : callable for value function. !! Depends on the scheme.
    """   

    # INITIALISATION

    u_ex      = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0) # plus de treshold *dans* data, mais extérieur
    if ((istep==0) or Data.EXPLORE_MH): # latter : ghost training
        u_pred      = u_ex
    else:
        if (Data.scheme=='SL3'):
            if (Data.optimized=="control"):
                u_pred      = evaluate (Data, Data.listOfNetControl, Data.XX_test) # evaluateLast_fromControl
            elif (Data.optimized=="value"):
                u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast
            else:
                print("[%s] Optimized '%s' not implemented." % (funcname, Data.optimized))
                exit (1)
        else:
            u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast

    u_pred = tf.reshape(u_pred, (u_pred.shape[0],1))
    u_ex = tf.reshape(u_ex, (u_ex.shape[0],1))

    uerr = u_pred - u_ex
    uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))  # numerique mat. carree
    uu_ex   = tf.reshape(u_ex  , (Data.nn_user,Data.nn_user))  # exacte    mat. carree
    uu_err  = tf.abs (uu_pred - uu_ex)

    # CALCULS D'ERREUR 

    [eLI, eL1rel, eLIloc, eL1locrel] = compute_errors (Data, uerr, u_ex, COMPUTE_LOC=True)
    if (Data.TRAIN): # otherwise, adds unnecessary content to error files
        communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, PRINT=1,SAVE_HMN=1,SAVE_MCN=1)
    Infos = get_Infos (Data, istep, Data.T - t, eLI, eL1rel, eLIloc, eL1locrel)

    # FIGURES

    if (Data.SAVE_GRAPHS or Data.SHOW_GRAPHS):
        plot_level (Data, uu_pred, uu_ex, istep, Data.T - t, XX_train, Infos) # 2D
        plot_value (Data, uu_pred, istep) # 3D

        # newbies : visualisation de l'erreur
        plot_error_2D (Data, uu_err, istep, Data.T - t)
        # plot_error_3D (Data, uu_err, istep, Data.T - t)

        # mostly useless
        # if ((istep > 0) and (len(Data.listOfNetControl) > 0)): # otherwise the control is undefined
        #     plot_control (Data, Data.listOfNetControl, istep, Data.T - t, u_ex, Infos)
    else:
        figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
        print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    return 0
###########################################################################################

###########################################################################################
def plot_trackedPoints (Data, listOfNetControl):
    """
    Picks some random points and plots their motion under Data.dynFunc. 
    The list of controls is taken from last to first.
    """
    # trackedPoints = np.array([[2.5, -2.0], [3.5, 2.0], [4.0, 0.0]])
    trackedPoints = np.array([[2.5, -2.0]])

    fig, ax = plt.subplots ()
    cols = plt.get_cmap("plasma")(np.linspace(0.2, 0.8, len(listOfNetControl)+1))
    ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[0], marker="o")

    for icontrol, control in enumerate(listOfNetControl[::-1]):
        control_eval = control (trackedPoints).numpy()
        trackedPoints = Data.dynFunc (control_eval, trackedPoints)
        ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[icontrol+1], marker="o")

    plt.show ()
###########################################################################################


==> numadv/SL2SEMI_D6/code/latex_table_formatter.py <==
#######################################################################################
# Latex table formatter
# 
# Input : 
#   - a format file (.py) containing objects (see generic_format.py)
#   - a data file (.txt or readable as)
#   - if wanted : an output file name (if provided, no terminal output)
# 
# The data file contains raw data from simulation
# The format file describes how the table must be constructed from the data
# 
# Output : latex, in form of a terminal output or a compilable .tex file (mutually exclusive in this version)
#
#######################################################################################

import numpy as np
import sys
import importlib
from os import path

verbose = False

####################################################################
# Récupération des infos du format file

args = sys.argv[1:]
if (len(args)<2):
    print("WARNING : Please provide a format_file and a data_file.")
    exit (1)
elif (len(args)==2):
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = "" # if no output is provided, do not print
else:
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = args[2]
    if ("." not in output_file_name):
        output_file_name += ".txt"

try:
    fmt = importlib.import_module(path.realpath(format_file_name))
except Exception as e:
    print("WARNING : error opening format file '%s' (" % (format_file_name), e, "). Abandon")
    exit (1)
####################################################################

if (len(output_file_name) == 0): # otherwise silent
    print("Welcome in latex table formatter.")
    print("Call this script with the following arguments : format_file data_file <output_file>")
    print("You may need to \\usepackage{multirow} if funny 2* appear in the head.")

####################################################################
# Vérification que le format file est bien conforme
try:
    fmt.columns
except:
    print("WARNING : 'columns' not found in format file. Abandon")
    exit (1)

# more format check
def recur_check (col, is_ok):
    if (np.mod(len(col),2) != 0):
        is_ok = False
        print("WARNING : uneven number of elements in a level of columns")
    else:
        for ic, c in enumerate(col[1::2]):
            if ((type(col[2*ic]) is not str) or (not ((type(c) is list) or (type(c) is dict)))):
                is_ok = False
                print("WARNING : bad type in columns. Use strings for name and dicts/lists of columns for datas")
            if (is_ok and (type(c) is list)):
                is_ok = recur_check (c, is_ok)
    return is_ok

is_ok = recur_check (fmt.columns, True)
if (not is_ok):
    print("WARNING : 'columns' is not well formatted. Abandon")
    exit (1)
if (len(fmt.columns)==0):
    print("WARNING : empty 'columns'.")

try:
    fmt.caption
except:
    print("WARNING : 'caption' not found in format file. Add 'caption = \"mycaption\"' to format file if you want one.")
    fmt.caption = ""

try:
    fmt.label
except:
    print("WARNING : 'label' not found in format file. Add 'label = \"mylabel\"' to format file if you want one.")
    fmt.label = ""

try:
    fmt.datarows
except:
    print("WARNING : 'datarows' not found in format file. Taking default datarows=\":\".")
    fmt.datarows = ":"

try:
    fmt.sep
except:
    print("WARNING : 'sep' not found in format file. Taking default sep=\":\". This may cause column discrimination error!")
    fmt.sep = "\t"
####################################################################

####################################################################
# Extraction des infos pratiques du format file
def recur_count (columns, ncols, nrows, current_row):
    for c in columns[1::2]:
        if type(c) is dict:
            ncols += 1
            nrows = np.max([nrows, current_row])              
        elif type(c) is list:
            [ncols, nrows, current_row] = recur_count (c, ncols, nrows, current_row+1)
        else: 
            print("WARNING : error in extracting infos from column. Please check format.")
    return [ncols, nrows, current_row-1]

[ncols, nrows, current_row] = recur_count (fmt.columns, 0, 1, 1)

lines_head = [[] for _ in range(nrows)]
lines_data = []

def recur_lines (columns, lines_head, lines_data, current_row, level_width, nrows):
    for ic, c in enumerate(columns[1::2]):
        if type(c) is dict:
            # remplissage jusqu'au plancher de l'en-tête
            lines_head[current_row].append([columns[2*ic], nrows-current_row, 1])
            for irow in range(nrows-current_row-1):
                lines_head[current_row+1+irow].append([]) # laisser du blanc
            lines_data.append (c)
            if (current_row > 0):
                level_width[-2] += 1 # ajouter la largeur de cette colonne à celle du dessus

        else: # si (comme ?) le boulot de vérification a bien été fait, type(c)=list ici
            [lines_head, lines_data, current_row, level_width] = recur_lines (c, lines_head, lines_data, current_row+1, level_width+[0], nrows)
            lines_head[current_row].append ([columns[2*ic], 1, level_width[-1]])
            if (current_row > 0):
                level_width[-2] += level_width[-1] # ajouter la largeur de cette colonne à celle du dessus
                level_width[-1] = 0 # passer à la colonne suivante
            else:
                level_width = [0] # passer à la colonne principale suivante : remise à 0
    return [lines_head, lines_data, current_row-1, level_width[:-1]]

[lines_head, lines_data, current_row, level_width] = recur_lines (fmt.columns, lines_head, lines_data, 0, [0], nrows)
####################################################################

####################################################################
# Récupération des données
try:
    datafile = open(data_file_name, "r")
except:
    print("WARNING : datafile %s not found. Abandon" % (data_file_name))
    exit (1)
datalines = datafile.readlines ()
datafile.close ()

datalines = [[numstr.replace("\n","") for numstr in line.split(fmt.sep)] for line in datalines]
datas = []
for rawline in datalines:
    line = []
    for f in rawline:
        try: # brutal, but very efficient
            line.append(float(f))
        except:
            line.append(f)
    datas.append(line)

# supprimer les éventuelles lignes vides
datas = [line for line in datas if ((len(line)>0) and (line!=[""]))]
lendatas = len(datas)

if verbose:
    print("datas : ", datas)
####################################################################

####################################################################
########## Coeur du script : construction de la table latex

output = "\\begin{table}\n"
output += "\t\\centering\n"
output += "\t\\begin{tabular}{|" + "c|"*ncols + "} \\hline\n"

########## placement de l'en-tête
for iline, line in enumerate(lines_head):
    output += "\t"
    # si pas la première ligne : remplissage des lignes brisées (\cline)

    if (iline > 0):
        coldep = 1
        cline_open = False
        for iele, ele in enumerate(line):
            if (len(ele)>0): # pas vide
                if (cline_open):
                    colarr += ele[2] # continuation d'une cline ouverte : somme des largeurs
                else:
                    cline_open = True # ouverture d'une cline
                    colarr = coldep + 1
            else: # ele vide
                if (cline_open):
                    cline_open = False # fermeture d'une cline
                    output += "\\cline{%d-%d} " % (coldep, colarr-1)
                    coldep = colarr+1
                else:
                    coldep += 1 # recherche d'une future cline
        # fermeture d'une éventuelle cline laissée ouverte
        if (cline_open):
            output += "\\cline{%d-%d} " % (coldep, colarr-1)

    # remplissage des noms
    for ic, c in enumerate(line): # soit [], donc remplissage, soit [nom, lignes, colonnes]
        if (len(c)>1): 
            if (c[2] > 1): # multicolonnes
                if (ic==0):
                    output += "\\multicolumn{%d}{|c|}{%s} " % (c[2], c[0])
                else:
                    output += "\\multicolumn{%d}{c|}{%s} " % (c[2], c[0])
            elif (c[1] > 1): # multilignes
                output += "\\multirow{%s}*{%s} " % (c[1], c[0])
            else: # single output
                output += c[0] + " "
        if (ic < len(line)-1):
            output += "& "
        else:
            output += "\\\\ \n"
output += "\t\\hline \\hline \n" 

########## placement des données
if (type(fmt.datarows) is str):
    try:
        rows_bounds = fmt.datarows.split(":")
        if (len(rows_bounds) != 2):
            print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
            list_of_rows = range(lendatas)
        else:
            for irb in [0,1]:
                if (rows_bounds[irb]==""):
                    rows_bounds[irb] = 0
                else:
                    try:
                        rows_bounds[irb] = int(rows_bounds[irb])
                    except:
                        print("WARNING : datarow[%d] = unknown thing %s. Taking 0 by default" % (irb, rows_bounds[irb]))
                        rows_bounds[irb] = 0
            list_of_rows = np.arange(rows_bounds[0], lendatas-rows_bounds[1], 1)
            if (len(list_of_rows)==0):
                print("WARNING : empty datarows.")
    except:
        print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
        list_of_rows = range(lendatas)

elif (type(fmt.datarows) is list):
    list_of_rows = []
    for i in fmt.datarows:
        if type(i) is tuple:
            if (np.min(i) < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % np.min(i))
            elif (np.max(i) >= lendatas):
                print("WARNING : datarows ask for line %d. Line numbering starts from 0 : clipping at %d by default" % (np.max(i), lendatas-1))
            dalist = list(np.arange(np.max([0,np.min(i)]), np.min([np.max(i)+1, lendatas])))
            if (i[0] <= i[1]):
                list_of_rows += dalist
            else:
                list_of_rows += dalist[::-1]
                
        elif type(i) is int:
            if (i < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % (i))
            elif (i >= lendatas):
                print("WARNING : datarows ask for line %d : clipping at %d by default (line numbering starts from 0)" % (i, lendatas-1))
            list_of_rows.append(np.max([0,np.min([lendatas-1, i])]))
        else:
            print("WARNING : Unknown element ", i, " in datarows, ignored")
else:
    print("WARNING : unknown datarows type : ", type(fmt.datarows), "Please use list or 'a:b' string.")
    list_of_rows = []

for row in list_of_rows:
    output += "\t"
    for ic, c in enumerate (lines_data):
        if (c["datacol"] >= len(datas[row])):
            print("WARNING : format ask for column %d but datafile only have %d columns. Ignored" % (c["datacol"], len(datas[row])))
        else:
            try:
                output += c["format"] % (datas[row][c["datacol"]])
            except:
                print("WARNING : format error. Expected was %s, received data " % (c["format"]), datas[row][c["datacol"]], " of type", type(datas[row][c["datacol"]]))
        if (ic < ncols-1):
            output += " & "
        else:
            output += " \\\\ \\hline \n"

########## end of table
output += "\t\\end{tabular}\n"
if (len(fmt.caption)>0):
    output += "\t\\caption{" + fmt.caption + "}\n"
if (len(fmt.label)>0):
    output += "\t\\label{" + fmt.label + "}\n"
output += "\\end{table}\n"
####################################################################

if (len(output_file_name)>0): # silent mode
    # in this version, creates a full latex document (that can be compiled)
    output_file = open (output_file_name, "w")
    output_file.write ("\\documentclass{article}\n")
    output_file.write ("\\usepackage[landscape]{geometry}\n")
    output_file.write ("\\usepackage{multirow}\n")
    output_file.write ("\\begin{document}\n")
    output_file.write ("\\thispagestyle{empty}\n")
    output_file.write (output)
    output_file.write ("\\end{document}\n")
    output_file.close ()
else:
    print("\n")
    print(output)
    print("\n")
    print("Bye")
#######################################################################################
#                                                                                 Fin #
#######################################################################################

==> numadv/SL2SEMI_D6/code/ltf_dnn_errors.py <==
##################################################################################
# format file 
# keep a generic version of this file for later use
#  
# Syntax : 
# columns = [
#     "column name 1", tablecolumn (n° in datafile, "format"),
#     "column name 2", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         "subcolumn name b" : tablecolumn (n° in datafile, "format"),
#     ],
#     "column name 3", tablecolumn (n° in datafile, "format"),
#     ...
#     "column name n", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         ...
#         "subcolumn name z" : tablecolumn (n° in datafile, "format"),
#     ],
# ]
#
# datarows : one of the following
# - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting from a and skipping last b
# - [a,b,...,o] : list of elements e, with e being
#       either a number n : pick the corresponding row
#       or a tuple (a,b)  : pick rows between a and b, both included (can be reversed, like (5,3), or equal, like (42,42))
# Remarks :
# - line numbering starts from 0.
# - the order in the table will follow the order in datarows.
# - '0:0' is the same as ':'.
#
#   The datafile may contain any number of rows, 
#   as soon as the columns appearing in [columns] exist and share the same data type
#   1 row = 1 set of different datas (meant to be added during an algo run)
#
#   Any code in this file will be executed once, on loading (building datarows for instance)
#
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format):
    """
    Inputs : 
        * datacol   : un entier dans 0, ..., infty, donne le numéro de la colonne de data.txt où sont rangés les données.
        * format    : chaîne de caractère type "%.3f". 
    """
    col = {"datacol" : datacol, "format" : format}
    return col

###################################
# Parameters
###################################

caption     = "Errors" # Optional (ignore the warning if commented)
label       = "fig:errors" # Optional (ignore the warning if commented)

columns = [
    "Simulation", [
        "dim", tablecolumn (0, "%d"),
        "N it", tablecolumn(1, "%d"),
        "tcpu", tablecolumn(2, "%7.2f"),
        "MH tcpu", tablecolumn( 3, "%7.2f"),
        "ex tag",   tablecolumn(15, "%s"),
        "MH pts",   tablecolumn(14, "%s"),
    ],
    "Network", [
        "lay", tablecolumn (4, "%d"),
        "neur", tablecolumn (5, "%d"),
        "N train", tablecolumn (6, "%d"),
        "grad", tablecolumn (8, "%d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (9, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (10, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (11, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (12, "%7.2e"),
    ],
]

#datarows = ":" 
#datarows = [1,4,8,13,19]
datarows = ":" 
#datarows = [4,13,26,43]

# datarows = [1, 22] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [1, 4, 10, 21, 42] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [5, 11, 17, 23, 29] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [1, 3, 5, 7] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [5, 11, 17] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
sep = "\t" # data file separator

##################################################################################
#                                                                            End #
##################################################################################


==> numadv/SL2SEMI_D6/code/main.py <==
#!/usr/bin/python
# -*- coding: iso-8859-15 -*-

import tensorflow as tf
import numpy as np
import sys

from os import path 
from os import system
from os import listdir
from os import mkdir 
from importlib import import_module

from theNetworks import FeedForwardGenerator, FeedForwardGenerator01, GroupSort01Generator01

from utils import copycode, get_cmdline_Data, export_cleandat, export_copydat, generate_latex, evaluateLast_fromControl, evaluateLast
from error import plot_trackedPoints, error_and_plots, plot_value, plot_level
from metropolis import metropolis_points

from SolverHJB_SL2 import solver_SL2
from SolverHJB_SL3 import solver_SL3, explore_MH

def main(argv):
    funcname="main"
    
    #---------------------------------------------------------------------------#
    # VARIABLES                                                                  
    #---------------------------------------------------------------------------#

    datafile = [pair for pair in argv if "datafile=" in pair]
    if (len(datafile)>0):
        argv.remove (datafile[0]) # will not be considered as a variable
        datafile = datafile[0][len("datafile="):]
        datafile = datafile.replace(".py","")
    else:
        datafile = "data"
    print("["+funcname+"] "+"-"*29+" Loading data from "+datafile+" "+"-"*29)
    try:
        Data = import_module(datafile) # contains all data values
    except Exception as e:
        print("[%s] Impossible to import '%s' (" % (funcname, datafile), e, "). Abort")
        exit (1)

    # All items (name,default) of this list will be stored as attributes of a class Data
    # filled with default if name=value does not appear in the command line.
    # If [required values] is not empty, default (or value if provided) must be in these.

    variables = [] # syntax : ("name", default_value, [required values])
    booleans = [0,1,True,False]
    
    # Mathematical problem
    variables.append(("dim",  [])) # physical dimension
    variables.append(("Nit",  [])) # Number of iterations in time
    variables.append(("t0",   [])) # physical initial time
    variables.append(("T",    [])) # physical terminal time
    variables.append(("eps0", [])) # upper truncation limit of the value function
    variables.append(("eps1", [])) # lower truncation limit of the value function

    # Scheme parameters 
    variables.append(("scheme", ["SL2", "SL3"])) # SL2 or SL3
    variables.append(("SL2ValLag", ["full", "semi"])) # full or semi-lagrangian for value optimization
    variables.append(("order", [1,2,2.1,10,20])) # order of the scheme
    variables.append(("interm_step", [])) # Number of RK steps
    variables.append(("err_thresh", [])) # local error domain : |V| <= err_thresh 
    variables.append(("err_thresh_global", [])) # global error domain : |V| <= err_thresh_global
    variables.append(("nn_user", [])) # local error domain : |V| <= err_thresh 
    variables.append(("optimized", ["control", "value"])) # For SL3, either "control" or "value"
    variables.append(("OBSTACLE", booleans)) # do we consider the obstacle    
    
    # Neural networks parameters
    variables.append(("Nlay", [])) # Number of layers
    variables.append(("Nneur", [])) # Number of neurons per layer
    variables.append(("Next", [])) # Number of epochs in outer loop 
    variables.append(("Next_value", [])) # Number of epochs in outer loop of SL2 value optim 
    variables.append(("num_epoch", [])) # number of epochs in the inner loop
    variables.append(("nbIterFactor", [])) # factor of the first number of optimization
    variables.append(("nbOpt", [])) # number of different optimizations - we take the best
    variables.append(("initLR", [])) # learning rate
    variables.append(("batchSize", [])) # number of points drawn for control optimization
    variables.append(("batchSizeOpt", [])) # number of points drawn for control optimization / case nbObt>1
    variables.append(("batchSizeFactor", [])) # Factor to increase number of batch points at each time iteration
    variables.append(("batchSizeVal", [])) # number of points drawn for value optimization (SL2)
    variables.append(("seed", [])) # global random seed parameter
    variables.append(("genCName", ["FeedForward","FeedForward01","GroupSort"])) # name of control the neural network generator
    variables.append(("genVName", ["FeedForward","FeedForward01","GroupSort"])) # name of value the neural network generator
    variables.append(("sizeGroup", [])) # for GroupSort generator : size of sorted groups
    
    # Inputs and outputs
    variables.append(("saverep", [])) # folder where outputs will be placed
    variables.append(("loadrep", [])) # folder from where data will be loaded
    variables.append(("LATEX", booleans)) # do we generate a latex table with errors

    # Metropolis-Hastings    
    variables.append(("MH_Vbis", ["id","abs","truncLmax","SqOverTh","distToZone"])) # type of density for Metropolis-Hastings (string)
    variables.append(("MH_Rho", [0,1,2,3,4])) # type of rho function (int)
    variables.append(("MH_Slicewidth", [])) # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
    variables.append(("MH_Niter", [])) # Maximal number of MH iterations at every time step
    variables.append(("MH_ShFreq", [])) # Frequency of MH shaking
    variables.append(("MH_ShNiter", [])) # Number of iterations in MH shaking
    variables.append(("MH_tau", [])) # equivalent of time step
    variables.append(("MH_drift", ["FDgrad_abs_v"])) # choice of the drift weight (string)
    variables.append(("MH_drift_ww", [])) # ponderation of drift 
    variables.append(("MH_stop_ratio_init", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_end", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_start", [])) # stopping ratio, for first step # OB 
    variables.append(("MH_level_min", [])) # lower truncation of the density
    variables.append(("MH_level_max", [])) # upper truncation of the density
    variables.append(("MH_sc_freq", [])) # frequency of stopping criteria test
    variables.append(("MH_sc_choice", ["rOverThresh", "rmOverTresh", "dr:rUnderThresh", "dr:devUnderThresh",\
        "dr:devSqrtUnderThresh"])) # type of stopping criteria (string)   
    variables.append(("MH_frozenpc", [])) # percentage of frozen points (0-100)   
    variables.append(("MH_POINTS", booleans)) # do we use Metropolis-Hastings points
    variables.append(("MH_USE_OLD_PTS", booleans)) # do we propagate the same set of points

    # Execution control
    variables.append(("EXPLORE_MH", booleans)) # do we skip network part to explore MH_Points
    variables.append(("RELOAD", booleans)) # do we load an interrupted optimization
    variables.append(("TRAIN", booleans)) # do we train the networks
    variables.append(("POSTT", booleans)) # do we execute the post-treatment code
    variables.append(("SAVE_NETS", booleans)) # do we save nets
    variables.append(("SAVE_GRAPHS", booleans)) # do we save graphs
    variables.append(("SHOW_GRAPHS", booleans)) # do we show graphs
    variables.append(("BATCHPTS_ON_SHOW", booleans)) # do we plot batchpoints on show graphs

    Data = get_cmdline_Data (Data, variables, argv, datafile, verbose=True) # embedded prints    

    #---------------------------------------------------------------------------#
    # INITIALIZATION                                                            
    #---------------------------------------------------------------------------#

    if (Data.EXPLORE_MH): # protect the user against itself
        Data.TRAIN = False

    if (Data.scheme=="SL2" and Data.MH_POINTS):
        Data.MH_POINTS=False
        print("\n\n[%s] WARNING : SL2 does not have metropolis points. Setting MH_POINTS=False\n" % (funcname))

    if (Data.seed > 0): # set global seed
        tf.random.set_seed(Data.seed)
    
    for rep in [Data.saverep, Data.saverep+"/controlNets", Data.saverep+"/valueNets"]:
        if not path.exists (rep): # create save directory if needed
            mkdir (rep)
    
    Data.layers = [Data.Nneur]*Data.Nlay # list of number of neurons per layer
    Data.aDim = Data.aDim_func(Data.dim) # control space dimension
    Data.list_tk = Data.get_list_tk (Data.t0, Data.T, Data.Nit) # list of physical times
    # Data.dt = (Data.T-Data.t0 if (Data.Nit==0) else (Data.T-Data.t0)/Data.Nit)
    Data.Xmin = Data.get_Xmin(Data.dim) # array of size dim
    Data.Xmax = Data.get_Xmax(Data.dim) # array of size dim


    activation = tf.nn.relu # default inner layers activation function
    
    def get_gen (Data, genName, dim):
        if (genName=="FeedForward01"):
            gen = FeedForwardGenerator01 (np.array(Data.layers), activation, Data.output_activation, dim)
        elif (genName=="FeedForward"):
            gen = FeedForwardGenerator   (np.array(Data.layers), activation)
        elif (genName=="GroupSort"):
            gen = GroupSort01Generator01 (np.array(Data.layers), Data.sizeGroup, Data.output_activation, dim)
        else:
            print("[%s] Error : generator '%s' not implemented. Abort" % (funcname, genName))
            exit (1)
        return gen

    [genControl, genValue] = [get_gen(Data,Data.genCName,Data.aDim), get_gen(Data,Data.genVName,1)]
    
    print("layers     : ", Data.layers)
    print("aDim       : ", Data.aDim, ", dimension espace des controles")
    print("activation : ", activation)
    print("list of tk : ", Data.list_tk)
    if (len(Data.list_tk) != Data.Nit+1):
        print("[%s] Error : Nit=%d but only %d times in list_tk (0 included). Abort" % (funcname, Data.Nit, len(Data.list_tk)))
        exit(1)
    print("Xmin : ", Data.Xmin, ", Xmax : ", Data.Xmax)
    
    #- Nom compilé
    basenamelist = [] # list of str
    basenamelist.append(Data.scheme)
    basenamelist.append("D%d" % Data.dim)
    basenamelist.append("Nit%d" % Data.Nit)
    basenamelist.append("A"+activation.__name__)
    basenamelist.append("Neu%d" % Data.Nneur)
    basenamelist.append("Lay%d" % Data.Nlay)
    basenamelist.append("Next%d" % Data.Next)
    basenamelist.append("Order%d" % Data.order)
    basenamelist.append("Batch%d" % Data.batchSize)
    basenamelist.append("MH%d" % (1*Data.MH_POINTS))
    basenamelist.append("Vbis" + Data.MH_Vbis)
    basenamelist.append("nbOpt%d" % Data.nbOpt)
    basenamelist.append(Data.genCName)
    if (len(Data.EXAMPLE_TAG)>0):
      basenamelist.append (Data.EXAMPLE_TAG)
    Data.baseName = "_".join (basenamelist)
    # redirect output to directory
    # sys.stdout = open(Data.saverep+"/resFile"+Data.baseName+".txt", 'w') # tf.print does not pass 
    print("BaseName", Data.baseName) 

    Data.riskFunc = Data.RiskL2 ()            # risk function for value approximation
    Data.phi      = Data.PhiFunc (Data.dim)   # init. condition function
    Data.dynFunc  = Data.DynFunc (Data.dim)   # approx. dynamic function
    Data.obstFunc = Data.ObstFunc (Data.dim)  # obstacle function
    [Data.XX_test, Data.xxgraph, Data.yygraph] = Data.XtestGridGenerator (Data.dim, Data.nn_user, Data.Xmin, Data.Xmax)

    # # OB DEBUG STOP TEST (TEMPORAIRE)
    # Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    # Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];
    # if (Xmax-Xmin<=1e-6 or Ymax-Ymin<=1e-6):
    #     [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
    #     print("x_plan : ", x_plan)
    #     print("y_plan : ", y_plan)
    #     print("Data.dim    = ", Data.dim)
    #     print("Data.nn_user= ", Data.nn_user)
    #     print("Data.xxgraph= ", Data.xxgraph)
    #     print("Xmin = ", Xmin)
    #     print("Xmax = ", Xmax)
    #     print("Ymin = ", Xmin)
    #     print("Ymax = ", Xmax)
    #     print("[%s] Attention Xmin,Xmax (ou Ymin,Ymax) trop proches. Abort." % funcname)
    #     exit(1)

    # containers for the training step
    Data.stepsToDo = range(Data.Nit+1) # default 
    Data.listOfNetControl = []
    Data.listOfNetValue = []

    # independant error evaluation points : oldie
    # Data.XX_errg = tf.random.normal([10000,Data.dim], mean = 0.5*(Data.Xmin+Data.Xmax), stddev = 0.5*(Data.Xmax-Data.Xmin))

    #--------
    #- before entering possible-user-interruption-zone
    #--------
    # export_copydat (Data)
    # export_cleandat (Data.saverep)
    copycode (Data.saverep)
    
    #---------------------------------------------------------------------------#
    # RELOAD                                                                  
    #---------------------------------------------------------------------------#

    if (Data.RELOAD):
        print("[%s] Reloading session from %s.." % (funcname, Data.loadrep))
        if (Data.scheme=="SL3"):
            if (Data.optimized=="control"):
                thelist = Data.listOfNetControl
            else:
                thelist = Data.listOfValueNet
            try:
                nnets = len(listdir(Data.loadrep+"/%sNets/"%(Data.optimized))) 
                print("%d %s networks found" % (nnets, Data.optimized))
                for inet in range(1,nnets+1): # numérotation de 1 à nnets
                    theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (Data.optimized,Data.optimized,inet))
                    thelist.append (theNet)
                Data.stepsToDo = range(nnets+1,Data.Nit+1)
            except Exception as e:
                print("[%s] Error in loading %s nets : " % (funcname, Data.optimized), e)
        elif (Data.scheme=="SL2"):
            for (thelist, nettype) in zip([Data.listOfNetValue, Data.listOfNetControl], ["value", "control"]):
                try:
                    nnets = len(listdir(Data.loadrep+"/%sNets/"%(nettype))) 
                    if (nettype=="value"): # since value is last optimized, 
                        steps = nnets      # we start again the whole step 
                        nnetsV = nnets
                    else:
                        nnetsC = nnets
                        if (nnetsC < nnetsV):
                            print("[%s] Less control nets than value (%d vs %d). Abort" % (funcname, nnets, steps))
                            exit(1)
                    print("%d %s networks found" % (nnets, nettype))
                    for inet in range(1,nnets+1): # numérotation de 1 à nnets
                        theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (nettype,nettype,inet))
                        thelist.append (theNet)
                except Exception as e:
                    print("[%s] Error in loading %s nets : " % (funcname, nettype), e)
            Data.stepsToDo = range(np.min([nnetsC,nnetsV])+1,Data.Nit+1)
        else:
            print("[%s] Scheme '%s' not implemented. Abort" % (funcname, Data.scheme))
            exit (1)

        print("[%s] .. Done. StepsToDo is now equal to " % (funcname), Data.stepsToDo)

    #---------------------------------------------------------------------------#
    # TRAINING                                                                  
    #---------------------------------------------------------------------------#
    
    if (Data.EXPLORE_MH):
        explore_MH (Data)

    if (Data.TRAIN):
        if (Data.scheme=='SL2'):
            solver_SL2 (Data, genControl, genValue)
        elif (Data.scheme=='SL3'):
            solver_SL3 (Data, genControl, genValue)
        else:
            print("[%s] Error : scheme %s not implemented." % (funcname, Data.scheme))
    else:
        print("[%s] Skipping train step." % (funcname))

    #---------------------------------------------------------------------------#
    # POST PRODUCTION                                                           
    #---------------------------------------------------------------------------#

    if (Data.POSTT):
        # print("[%s] Loading control .." % (funcname))
        # theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control1")
        # print("[%s] .. Done" % (funcname))

        print("[%s] ----- README : TF will warn that models are not compiled, ignore it" % funcname)

        listOfNetControls = []
        listOfNetValues = []
        print('Data.loadrep : ', Data.loadrep)
        for icontrol in range(Data.Nit):
            theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control%d" % (icontrol+1))
            listOfNetControls.append (theControlNet)
            
            if (Data.scheme=="SL2"):
                theValueNet = tf.keras.models.load_model(Data.loadrep+"/valueNets/value%d" % (icontrol+1))
                listOfNetValues.append (theValueNet)

        # plot_trackedPoints (Data, listOfNetControl)

        # Data.SAVE_GRAPHS = False
        # Data.SHOW_GRAPHS = True
        for istep in range(Data.Nit+1):
            t = Data.list_tk[istep]
            # # t = istep * Data.dt + Data.t0
            tcpu = 0.0; MH_tcpu = 0.0
            # if (istep==0):
            #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
            # else:
            #     Data.MH_stop_ratio = ((Data.Nit-istep)*Data.MH_stop_ratio_init + istep*Data.MH_stop_ratio_end)/Data.Nit

            XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                 minval = Data.Xmin, maxval = Data.Xmax)

            Data.listOfNetControl = listOfNetControls[:istep]
            if (Data.scheme=="SL3"):
                evaluate = evaluateLast_fromControl
            else:
                evaluate = evaluateLast       
                Data.listOfNetValue = listOfNetValues[:istep]
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate)

            # # create 3D figures (after Mathrice for instance)
            # u_pred = evaluateLast_fromControl (Data, listOfNetControls[:istep], Data.XX_test)
            # uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))
            
            # u_ex = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0)
            # uu_ex = tf.reshape(u_ex,(Data.nn_user,Data.nn_user))
            # # plot_value (Data, uu_pred, istep)
            # plot_level (Data, uu_pred, uu_ex, istep, t, [], "")  

    # if (Data.LATEX):
    #     generate_latex (Data.saverep)
    
    print("Programme ended normally.")
    # system ("cp out.txt %s" % (Data.saverep+"/resFile"+Data.baseName+".txt")) # AP : out.txt directly in folder
    # sys.stdout.close()
    return 0
   
if __name__ == "__main__":
    print("TFVERSION", tf.__version__)
    main(sys.argv[1:])


==> numadv/SL2SEMI_D6/code/metropolis.py <==
#---------------------------------------------------------------
#- FUNCTIONS
#---------------------------------------------------------------

import numpy as np
import tensorflow as tf
import time

def MH_stopping_criteria (Data, ratio, ratio_old, ratio_mean, ratio_dev, it, verbose):
    # MH_stop_ratio = Data.MH_stop_ratio
    # Data.MH_stop_ratio = Data.MH_stop_ratio_init
    # if it==0:
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    # if it>0:
    #     #----------------------------------------------------------
    #     # OB in order to kept as before for loop, for AP and for OB
    #     #----------------------------------------------------------
    #     #if (Data.MH_stop_ratio_end > Data.MH_stop_ratio_init):
    #     Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
    #     #else:
    #     #  Data.MH_stop_ratio = MH_stop_ratio_copy

    funcname = "MH_Stopping_criteria"
    if (Data.MH_sc_choice=="rOverThresh"): # default
        go_on = (ratio <= Data.MH_stop_ratio)
        stop_description = "ratio %7.3f, treshold %6.3f" % (ratio, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="rmOverThresh"):
        go_on = (ratio_mean <= Data.MH_stop_ratio)
        stop_description = "ratio_mean %7.3f, treshold %6.3f" % (ratio_mean, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:rUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = "|delta ratio| / ratio %7.3f, treshold %6.3f" % (var, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:devUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio_dev
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = " %7.3f (tresh %6.3f)" % (var, Data.MH_stop_ratio)
        #- for debug
        stop_description = " %7.3f (tresh %6.3f)  [r=%6.3f, r_old=%6.3f, r_dev=%6.3f]" % (var, Data.MH_stop_ratio, ratio, ratio_old, ratio_dev)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
        if (np.abs(ratio - ratio_old)<1e-10):
            #- OB forcer la continuation 
            #- Hint : augmenter Data.MH_sc_freq ? / par un facteur 2 ?
            go_on=True

    elif (Data.MH_sc_choice=="dr:devSqrtUnderThresh"):
        var  = np.abs(ratio - ratio_old) / ratio_dev
        var2 = np.abs(ratio - ratio_old) / (ratio_dev/np.sqrt(it))
        #go_on = (var >= Data.MH_stop_ratio)
        go_on = (var2 >= Data.MH_stop_ratio)
        stop_description = "(dr:dev: %7.3f, dr:dev/sqrt(it): %7.3f, tresh: %6.3f)" % (var, var2, Data.MH_stop_ratio)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
    else:
        print("[%f] Error : stopping criteria '%s' not implemented, stopping." \
    % (funcname, Data.MH_sc_choice))
        go_on = False
    if (verbose):
        tf.print ("[%s] : (it=%3i) Testing '%s': %s %s" % (funcname, it, Data.MH_sc_choice, \
    stop_description, " ..." if go_on else " ==> stop"))
    return go_on

def MH_Proba (Data, XX, YY, drift, ww_coeff):
    return tf.exp (-(tf.reduce_sum(tf.square(YY - XX - Data.MH_tau * drift), \
    axis=1, keepdims=True))/ (2.*Data.MH_tau*ww_coeff)) 

def MH_rho (Data, X, value):
    V = value(X) - Data.MH_level_max
    res = tf.ones(tf.size(V)) # default RHO0
    if (Data.MH_Rho==1):
        res =  1.0 / (1.0 + tf.abs (tf.maximum (V, Data.MH_level_max))) # RHO1
    elif (Data.MH_Rho==2):
        res = 1.0 / (1.0 + tf.abs(V)) # RHO2
    elif (Data.MH_Rho==3): # RHO3 : Repartition avec + d'importance Value(X)<=level_max
        res = 1.0 / (0.1 + tf.maximum(V,0.0)) 
    elif (Data.MH_Rho==4): # RHO4 : Repartition avec un peu + d'importance Value(X)<=level_max
        res = 1.0 / (1.0 + tf.maximum(V,Data.MH_level_max)) 
    return res

def MH_Drift (Data, VV, XX, value):
    funcname = "MH_Drift"
    eps=1e-4 # gradient parameter
    eye = tf.eye (Data.dim, Data.dim)

    if (Data.MH_drift=="FDgrad_abs_v"): # finite differences gradient 
        #absV = tf.abs (VV)
        absV = MH_Vbis(Data, VV)
        for idim in range(Data.dim):
            # slice keeps the shape correct (morally eye[iData.dim,:])
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            #absVeps = tf.abs(value (XX + perturb))
            absVeps = MH_Vbis(Data, value (XX + perturb))

            # weird code. Explanation : 
            # - TF doc says that append can behave like print in tffunction, thus, is unreliable. 
            # - no item assignement in tf (no grad[:,idim] = something)
            if (idim==0):
                grad = tf.reshape((absVeps - absV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((absVeps - absV) / eps,[-1,1])], axis=1)
        drift = - Data.MH_drift_ww * grad

    else:
        tf.print("[%s] Error : unknown drift '%s'. Abort" % (funcname, Data.MH_drift))
        exit (1)
    return drift

def MH_Vbis (Data, VV):
    funcname = "MH_Vbis"
    if (Data.MH_Vbis=="id"): # default
        res = VV
    elif (Data.MH_Vbis=="abs"): 
        res = tf.abs (VV)
    elif (Data.MH_Vbis=="truncLmax"): # best
        res = tf.maximum (VV, Data.MH_level_max)
    elif (Data.MH_Vbis=="SqOverTh"):
        seuil = 1.0
        VV = tf.maximum (VV, seuil)
        res = tf.maximum (VV, VV**2 / seuil)
    elif (Data.MH_Vbis=="distToZone"):
        res = tf.maximum (Data.MH_level_min, tf.maximum (VV - Data.MH_level_max, -VV))
    else:
        print("[%s] Error : Vbis_choice '%s' is not programmed" % (funcname, Data.MH_Vbis))
    return res


#---------------------------------------------------------------
#- METROPOLIS-HASTINGS
#---------------------------------------------------------------

def metropolis_points (Data, value, Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True):
    """
    Inspired from Metropolis-Hastings algorithm (1953)

    Inputs :
    * Data : contains anything.
    * value : callable (batchSize,dim) -> (batchSize,1), level set function 
    * oldpoints : (?,Data.dim), eventual previous points
    * Niter : int, maximal number of iterations.
    * batchSize : number of desired points (can be batchSize or batchSizeVal in SL2)
    * start_from_old_points : bool, restart from old points (batchSize is erased then)
    * use_bsFactor : bool, do we care to increase the number of points
    * verbose : bool, speaks for itself (haha)

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * in_zone : int, number of XX points in interest zone
    * ratio : float, equal to MH_inzone / batchSize
    * in_box : int, number of XX points in [Data.Xmin, Data.Xmax]
    """
    funcname = "metropolis"
    ww_coeff = 1.0; # OB : to add more random mixing (1.0 means no change !)

    if (start_from_old_points and (Niter == 0)): # pass through option. No computation time
        XX = oldpoints; it=0; in_zone=0; in_box=0
        ratio=0.0; 
    else:
        # Parameters 
        wtproba = False # with transition proba 
        ratio_sum=0.0; ratio_sqsum=0.0; ratio_old=0.0; nfrozen=0

        if (start_from_old_points):
            XX = oldpoints 
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                nnew = int((Data.batchSizeFactor-1.0) * batchSize)
                XXnew = XX[0:nnew,:] + tf.sqrt(ww_coeff*Data.MH_tau) * tf.random.normal ((nnew,Data.dim))
                XX = tf.concat ([XX, XXnew], axis=0)
                batchSize += nnew
                tf.print("[%s] MH init points : use old pts, adding new points (batchSize=%8i, # new_points=%8i)" % (funcname,batchSize,nnew))
        else:
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                batchSize=int(batchSize*Data.batchSizeFactor)
                tf.print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,batchSize))

            XX_full = tf.random.uniform ((batchSize,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
            in_box=tf.reduce_sum(tf.where(tf.reduce_all((Data.Xmin<=XX_full)&(XX_full<=Data.Xmax),axis=1),1,0))

            # garder la valeur d'une partie des points "gelée"
            nfrozen = int(Data.MH_frozenpc * batchSize / 100)
            if (nfrozen > 0):
                unfrozenIndices = tf.reshape(tf.range (0,batchSize - nfrozen), [-1,1]) 
                XX = XX_full[:-nfrozen,:]  
            else:
                XX = XX_full     
            if (verbose):
                tf.print("[%s] init points (in box / total) : %5d / %5d. Freezing %d of them" \
                    % (funcname, in_box, batchSize, nfrozen))

        VV = value (XX)
        it = 0; go_on = True; 
        while ((it < Niter) and go_on):
            ### Candidate state
            WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
            drift = MH_Drift (Data, VV, XX, value)
            YY = XX +  tf.sqrt(ww_coeff*Data.MH_tau) * WW + Data.MH_tau * drift # OB

            ### Acceptance 
            rhoX = MH_rho(Data, XX, value)
            rhoY = MH_rho(Data, YY, value)
            if wtproba: # with transition proba
                AA = tf.minimum(1.0, (rhoY / rhoX) * (MH_Proba (YY,XX,Data.MH_tau,drift,ww_coeff) \
                    / MH_Proba(XX,YY,Data.MH_tau,drift,ww_coeff)))
            else: # without transition proba
                AA = tf.reshape(tf.minimum(1.0, rhoY / rhoX), [-1,1]) # value returns (n,) tensor

            UU = tf.random.uniform ((XX.shape[0],1)) # random acceptance treshold        
            XX = tf.where (AA >= UU, YY, XX) # it AA>= U, set to YY, else set to XX
            VV = value (XX) # update of value (for statistics)
            
            ### Stopping criteria 
            in_zone = tf.reduce_sum (tf.where((Data.MH_level_min <= VV) & (VV <= Data.MH_level_max), 1, 0)) + nfrozen
            in_box = tf.reduce_sum (tf.where(tf.reduce_all((Data.Xmin <= XX)&(XX <= Data.Xmax), \
                axis=1), 1, 0)) + nfrozen
            ratio = in_zone / (XX.shape[0]+nfrozen)
            ratio_sum += ratio; ratio_sqsum += ratio**2 

            if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
                ratio_mean = ratio_sum / (it+1)
                ratio_dev = tf.sqrt (ratio_sqsum/(it+1) - ratio_mean**2)
                go_on = MH_stopping_criteria (Data,ratio,ratio_old,ratio_mean,ratio_dev,it,verbose)
                ratio_old = ratio

            #if (verbose):
            if (False):
                #if iter%stop_crit_freq==0:
                tf.print("[%s] : it %2d / %2d, #(V<level) %5d / %5d, ratio %3.3f, #(in box) %5d / %5d" \
                        % (funcname, it, Data.Nit, in_zone, batchSize, ratio, in_box, batchSize))
                            
            it += 1
        # end while iter

        if ((not start_from_old_points) and (nfrozen > 0)):
            XX = tf.tensor_scatter_nd_update (XX_full, unfrozenIndices, XX)

    return [XX, it, in_zone, ratio, in_box]
# end metropolis_points

# OB4
def MH_V_obs(Data,XX):
    funcname="MH_V_obs"
    if Data.MH_obs_mode=="overLevel":
        res = -tf.minimum(Data.obstFunc(XX),Data.MH_obs_level) # AP1
    elif Data.MH_obs_mode=="distToZone":
        # the interest zone is - level <= VV <= level
        VV=-Data.obstFunc(XX)
        res = tf.maximum (Data.MH_obs_level, tf.maximum (VV - Data.MH_obs_level, -VV))
    else:
        print('[%s] This mode %s not programmed ! Abort.' % (funcname,Data.MH_obs_mode))
        exit(1)
    return res

def obs_metropolis_points (Data, Niter, verbose=True):
    """
    Specific metropolis for obstacle points (way simpler)

    Inputs :
    * Data : contains anything.
    * Niter : int, maximal number of iterations.
    * verbose : bool

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * ratio : float, equal to MH_inzone / batchSize
    """
    funcname = "g_metropolis"
    eps=1e-4 # gradient parameter
    XX = tf.random.uniform ((Data.MH_Nobs,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
    eye = tf.eye (Data.dim, Data.dim)
    it = 0; go_on = True; 

    # MH_V_obs is defined just over this function

    while ((it < Niter) and go_on):
        VV = MH_V_obs(Data,XX) 
        WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
        ### drift computation : gradient of min(obsFunc, MH_obs_level)
        for idim in range(Data.dim):
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            Veps = MH_V_obs(Data,XX + perturb) 
           
            if (idim==0):
                grad = tf.reshape((Veps - VV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((Veps - VV) / eps,[-1,1])], axis=1)

        XX += tf.sqrt(Data.MH_obs_tau) * WW + Data.MH_obs_tau * Data.MH_obs_drift_ww * (-grad)
        
        ### Stopping criteria 
        if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
            if (Data.MH_obs_mode=="overLevel"):
                GG = Data.obstFunc (XX)
                in_zone = tf.reduce_sum (tf.where((Data.MH_obs_level <= GG), 1, 0)) 
            elif (Data.MH_obs_mode=="distToZone"):
                in_zone = tf.reduce_sum (tf.where( VV <= Data.MH_obs_level, 1, 0))  # OB3, on se base sur VV= MH_V_obs(XX) fonction speciale
            else:
                print("[%s] Mode '%s' not programmed. Abort" % (funcname,Data.MH_obs_mode))
                exit(1)
            ratio = in_zone / XX.shape[0]
            go_on = (ratio <= Data.MH_obs_stop_ratio)
            tf.print ("[%s] (it=%3i) Testing rOverThresh : ratio=%e, thresh=%e %s" % (funcname, it, ratio, Data.MH_obs_stop_ratio, \
                " ..." if go_on else " ==> stop"))
        it += 1
    # end while iter

    return [XX, it, ratio]
# end metropolis_points


==> numadv/SL2SEMI_D6/code/theNetworks.py <==
import numpy as np
import tensorflow as tf
from tensorflow.keras import  layers, models
from tensorflow.keras.layers import Layer

# Reinvected netwrok
class DenseReinj(Layer):
  def __init__(self, units=32, activation= None,   use_bias= True, initWeight= None):
      super(DenseReinj, self).__init__()
      self.units = units
      self.activation = activation
      self.use_bias = use_bias
      self.initWeight= initWeight
   
  def build(self, input_shape):  # Create the state of the layer (weights)
      if (self.initWeight == None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[0][-1],self.units]),  trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[1][-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
            self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initWeight[0],[input_shape[0][-1],self.units]), trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(np.reshape(self.initWeight[1],[input_shape[1][-1],self.units]), trainable = True, dtype=tf.float32)
          self.b    = tf.Variable(np.reshape(self.initWeight[2],[self.units]), trainable = True, dtype=tf.float32)
           

  def call(self, input):  # Defines the computation from inputs to outputs
        
      if (self.use_bias == True):
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY) + self.b
      else:
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY)
        

      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      if (self.use_bias == True):
          return self.w.numpy(), self.wY.numpy(), self.b.numpy()
      else:
          return self.w.numpy(), self.wY.numpy()
   
    
# classical feedforward
###########################
class FeedForward( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward - init  '
        n=len(funcname)+30+len('[activation :]')

        # activ_loc=activation        # (default)
        # #activ_loc=tf.nn.sigmoid    # test for SL1 : not good !
        # # activ_loc=tf.nn.sigmoid    # test for SL2 : encours
        print('-' * n)
        print('[%s] activation : %s' % (funcname,activation))
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(1))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,\
                 kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                 bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            #self.ListOfDense.append(layers.Dense(1, kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
            #                        bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))
            self.ListOfDense.append(layers.Dense(1, activation= output_activation,\
                    kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        #return output[:,0]
        return output
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
    
# network generator
class FeedForwardGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return FeedForward(self.nbNeurons,activation=self.activation,output_activation=self.output_activation,initWeight= initWeight)


  
# classical feedforward output in 01
###########################
class FeedForward01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None, aDim=1):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward01 - init'
        n=len(funcname)+30+len('[activation :]')

        tf.print('-' * n)
        tf.print('[%s] activation        : %s' % (funcname,activation))
        tf.print('[%s] output_activation : %s (derniere couche)' % (funcname,output_activation))
        tf.print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [layers.Dense( nbNeurons[i],activation= activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        # return output[:,0]
        return output
        # remplacement de "output[:,0]" par "output" pour traiter le cas dim(a)>=2
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    

# network generator
class FeedForwardGenerator01:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "Dense"
        #funcname='class FeedForwardGenerator01 - init'
        #print('[%s] activation : %s' % (funcname,activation))

    def create(self, initWeight = None, aDim=1):
        return FeedForward01(self.nbNeurons,activation= self.activation,\
            output_activation=self.output_activation,initWeight= initWeight,aDim=self.aDim)


# My dense with truncation
class MyDense(Layer):

  def __init__(self, units=32, activation= None, initializer= None,  use_bias= True, maxValWeight =1e6):
      super(MyDense, self).__init__()
      self.units = units
      self.initializer = initializer
      self.activation = activation
      self.use_bias = use_bias
      self.maxValWeight=maxValWeight
 
  def build(self, input_shape):  # Create the state of the layer (weights)
      
      if (self.initializer==None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initializer[0],[input_shape[-1],self.units]), trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(np.reshape(self.initializer[1],[self.units]), trainable = True, dtype=tf.float32)

  def call(self, inputs):  # Defines the computation from inputs to outputs
      if (self.use_bias == True):
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight )) + self.b
      else:
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight ))
          
      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      return self.w.numpy(),  self.b.numpy()

  
# Group Sort output in 01
###########################
class GroupSort01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, sizeGroup=5, initWeight= None, output_activation=None, aDim=1,  maxValWeight =1e6):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.groupSort= [ int(nb/sizeGroup) for nb in nbNeurons]

        funcname='class Group Sort - init'
        n=len(funcname)+30+len('[activation :]')
        print('-' * n)
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [MyDense( nbNeurons[i],activation= None,  maxValWeight=maxValWeight)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [MyDense( nbNeurons[i],activation= None,\
                          initializer = [initWeight[2*i],initWeight[2*i+1]],\
                          maxValWeight=maxValWeight)  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for ilayer in range(len(self.ListOfDense)-1):
            output = self.ListOfDense[ilayer](output)
            # sort
            output= tf.concat([tf.sort(output[:,ig*self.sizeGroup:(ig+1)*self.sizeGroup],axis=-1, direction='DESCENDING') for ig in range(self.groupSort[ilayer])], axis=-1)
        return self.ListOfDense[-1](output)
             

# network generator
class GroupSort01Generator01:
    def  __init__( self, nbNeurons, sizeGroup=5, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "GroupSort01Generator01"

    def create(self, initWeight = None, aDim=1):
        return GroupSort01(self.nbNeurons,self.sizeGroup,initWeight=initWeight,output_activation=self.output_activation,aDim=self.aDim)



# feed forward reinj
###########################
class FeedForwardReinj( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.theDense = layers.Dense(nbNeurons[0])
            self.ListOfDense = [DenseReinj( nbNeurons[i],activation= activation)  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj(1))               
        else:
            self.theDense = layers.Dense(nbNeurons[0],
                                         kernel_initializer= tf.constant_initializer(initWeight[0][0]),
                                         bias_initializer= tf.constant_initializer(initWeight[0][1]))
            self.ListOfDense =  [DenseReinj( nbNeurons[i],activation= activation,initWeight= initWeight[i] )  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj( 1,initWeight= initWeight[len(nbNeurons)]))
 
    def call (self, x):
        z= self.theDense(x)
        for layer in self.ListOfDense:
            z = layer([z,x])
        return z[:,0]
    
    def get_weights(self):
        return [ self.theDense.get_weights()] + [ self.ListOfDense[i].get_weights() for i in range(len(self.ListOfDense))]
 
# network generator
class FeedForwardReinjGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseReinj"
        
        
    def create(self, initWeight = None):
        return FeedForwardReinj(self.nbNeurons,activation= self.activation,initWeight= initWeight)


    
# classical feedforward t and x
###############################
class FeedForwardTAndX( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, N, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.N = N
        self.ListListOfDense =[]
        for i in range(N):
            ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            ListOfDense.append(layers.Dense(1))
            self.ListListOfDense.append(ListOfDense)

    def call (self, t, x):
        output= x
        for layer in self.ListListOfDense[t]:
            output = layer(output)       
        return output[:,0]
    
# network generator
class FeedForwardTAndXGenerator:
    def  __init__( self,  N, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseTANDXPart"+str(N)
        self.N = N
        
        
    def create(self):
        return FeedForwardTAndX(self.N, self.nbNeurons,activation= self.activation)
        

# For Two levels
#################
class FeedForwardLevel2( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self,  outputDim, nbNeurons, activation= tf.nn.tanh):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
        self.ListOfDense.append(layers.Dense(outputDim))               
 

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return output
    
    def get0( self, x):
        output= tf.expand_dims(x,-1)
        for layer in self.ListOfDense:
            output = layer(output)
        return output
         
 
# network generator
class FeedForwardLevel2Generator:
    def  __init__( self, outputDim, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseLevel2"
        self.outputDim = outputDim
        
        
    def create(self, initWeight = None):
        return FeedForwardLevel2(self.outputDim, self.nbNeurons,activation= self.activation)
  


  
# classical softmax  probability for two values
###############################################

class  Softmax01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(2))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,
                                               kernel_initializer= tf.constant_initializer(initWeight[2*i]),
                                               bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(2,kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
                                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return tf.exp(output)/tf.reduce_sum(tf.exp(output),axis=-1, keepdims= True)
         

    
# network generator
class Softmax01Generator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return Softmax01(self.nbNeurons,activation= self.activation,initWeight= initWeight)


      


==> numadv/SL2SEMI_D6/code/utils.py <==
# Common functions to all semi-Lagrangian schemes
import tensorflow as tf
import numpy as np

from datetime import datetime
from os import path 
from os import system 
from time import time

from metropolis import obs_metropolis_points, metropolis_points

###############################################################
# Functions for numerical schemes
###############################################################

def actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train,batchSize):
    funcname = "actualize_at_end_of_timestep_XX_train"
    #- Training points update
    MH_time=0.0
    if (Data.MH_POINTS and (istep < Data.Nit)):
        Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
            + t * Data.MH_stop_ratio_end) / Data.T
        # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
        #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            MH_phi, Data.MH_Niter,batchSize,\
            oldpoints=XX_train[:batchSize,:],\
            start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        MH_time = time() - MH_start_time
        tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            % (funcname, istep, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    return [XX_train, MH_time]

def actualize_in_inner_loop_XX_train (Data, MH_phi, epoch, XX_obs,XX_train,batchSize):
    funcname="actualize_in_inner_loop_XX_train"
    if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
        [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,batchSize,\
            oldpoints=XX_train[:batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
        if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
            print("[%s] Metropolis iterations reached %5d." \
                % (funcname, Data.MH_ShNiter))
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))

    if (not Data.MH_POINTS):
        XX_train = tf.random.uniform([batchSize,Data.dim], \
            minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    return XX_train

def init_XX_train (Data, t, istep,batchSize):
    funcname="init_XX_train"
    XX_obs = []; MH_time=0.0 # compatibility obstacle/no obstacle

    if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_time = time() - MH_start_time
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    else:
        XX_train = tf.random.uniform([batchSize,Data.dim], minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    
    return [XX_train, XX_obs, MH_time]

# def characteristic (Data, theNetControl, x, dt):
def oneStepCall (Data, func, theNetControl, x, dt):
    funcname = "characteristic"
    res = Data.obstFunc (x)
    a = theNetControl(x)
    if Data.order==1:
        x = x - dt * Data.dynFunc(a,x)
    elif Data.order==2:
        x = x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
    elif Data.order==2.1: # RK2-1
        k1 = Data.dynFunc(a,x)
        x1  = x - dt * k1
        x = x - dt/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
            res = tf.maximum (res, Data.obstFunc(x))
    else:
        print("[%s] This order (%i) is not programmed." % (funcname,Data.order))
        exit (1)

    res = tf.maximum (res, func(x))
    return res

def recurCall (Data, x, listOfNetControl, tag):
    # calcule une approximation de y(t_n+dt) partant de y(t_n)=x
    # solution de la trajectoire
    # dy/dt = f(y(t), a(y(t))),  avec y(t_n)=x
    funcname = 'recurCall'
    res = Data.obstFunc(x)
    ncontrol = len(listOfNetControl)
    for icontrol, controlnn in enumerate(listOfNetControl[::-1]):
        dt = Data.list_tk[ncontrol-icontrol] - Data.list_tk[ncontrol-icontrol-1]
        # a = controlnn.get(x)
        a = controlnn(x)
        # Order1 or 2
        if Data.order==1:
            x  =  x - dt * Data.dynFunc(a,x)
        elif Data.order==2:
            x  =  x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
        elif Data.order==2.1: # RK2-1
            x1 =  x - dt * Data.dynFunc(a,x)
            x  =  x - dt/2 * (Data.dynFunc(a,x) + Data.dynFunc(a,x1))
        elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
        elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
                res = tf.maximum (res, Data.obstFunc(x))
        else:
            print("[%s] This order (%i) is not programmed. Abort[%d]" % (funcname,Data.order,tag))
            exit (1)
        res = tf.maximum (res, Data.obstFunc(x))
        if (icontrol==len(listOfNetControl)-1): # just last control
            if (Data.t0 < 1e-6):
                res = tf.maximum (res, Data.phi(x))
            else:
                res = tf.maximum (res, Data.solAnal(Data.t0,x))
    if (len(listOfNetControl)==0): # for example in optimized=value
        if (Data.t0 < 1e-6):
            res = tf.maximum (res, Data.phi(x))
        else:
            res = tf.maximum (res, Data.solAnal(Data.t0,x))
    return res

def evaluateLast (listOfNetValue, x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[-1].get(x).numpy()
    return  listOfNetValue[-1](x).numpy()

def evaluateLast_fromControl (Data, listOfNetControl, x):
    #- Calcul de v1(x)= max(g(x),phi(x1)) où x1 = PSI(x,a0), et  a0=1ier control optimal
    #- doit renvoyer les valeurs v1(x)
    x = tf.convert_to_tensor(x,dtype = tf.float32) # still useful for this 
    # istep = len(listOfNetControl) # inference of where we are
    # if (istep==0):
    #     dt = 1.0 # not needed
    # else:
    #     dt = Data.list_tk[istep] - Data.list_tk[istep-1]
    res = recurCall (Data, x, listOfNetControl, tag=6).numpy()
    return np.minimum(Data.eps0, res)
    # return res

# iDate from 0 to N 
def evaluate (x, iDate, listOfNetValue):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[iDate-1].get(x).numpy()
    return  listOfNetValue[iDate-1](x).numpy()

def evaluateControl (self, iDate,x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  self.listOfNetControl[iDate-1].get(x).numpy()
    return  self.listOfNetControl[iDate-1](x).numpy()

###############################################################
# Functions for data save
###############################################################

# class DataClass (object):
#     def __init__(self):
#         super (); 
# # end class DataClass

def get_cmdline_Data (Data, variables, argv, datafile, verbose=False):
    """ 
    Inputs : 
        * Data : module containing all datas.
        * variables : list of tuples (name, default), with name a string, and default a value.
        * argv : list of strings, expected type "name=value".
        * datafile : string, name of the data file (without .py)
        * verbose : speaks for itself.
    Outputs : 
        * instance of a class Data, with parameters names filled with values / default.
    """
    funcname = "get_cmdline_Data"

    # Data = DataClass () # currently empty
    names_in_command_line = [(nn.split('='))[0] for nn in argv]
    args_as_string = "|"+"|".join(names_in_command_line)+"|" # easier to check if name is in
    
    for (name,required) in variables:
        # looking for name in command-line arguments
        if "|"+name+"|" in args_as_string:
            value_source = "command line"
            ind = args_as_string.split(name)[0].count("|")-1 # indice of name in argv
            value = argv[ind][len(name)+1:] # skip the 'name='
            try:
                value = float(value) # if number
                if (np.abs(value - int(value)) < 1e-8): # if int
                    value = int(value)
            except:
                if value.lower() in ["true","false"]:
                    value = (value.lower()=="true")
                value = value # do nothing (default string)
            names_in_command_line.remove(name)
        else: # if we need default value
            value_source = datafile
            try:
                value = getattr (Data, name) # useless but to check existence & requirements
            except Exception as e:
                print("[%s] Error : '%s' not found in %s (" % (funcname, name, datafile), e, "). Abort")
                exit (1)
        # checking whether value \in required
        if (len(required)>0): # otherwise no requirements
            if (value not in required):
                print("[%s] Error : " % (funcname), name, " = ", value, " of type ", type(value), " not in ", required)
                print("Please be sure to use python[3] main.py name1=arg1 ... nameN=argN (no space around = sign)")
                print("Abort")
                exit (1)
        # end of is name in args
        setattr(Data, name, value)
        if (verbose):
            print("[%s] Getting %20s from %15s : %18s of type %16s" % (funcname, name, value_source, str(value), type(value)))
    # end of for name
    if (len(names_in_command_line) > 0):
        print ("[%s] Error : the following command-line parameters were not found\n" % (funcname), names_in_command_line)
        exit (1)
    return Data
# end get_data

def export_copydat (Data):
    funcname="export_copydat"
    print("[%s] Creating copydat.." % funcname)
    
    # compiled directory name
    dirname_list = []
    dirname_list.append (Data.scheme)
    dirname_list.append ("D%02d" % (Data.dim)) # OB modif 
    dirname_list.append ("N%02d" % (Data.Nit)) # OB modif
    #dirname_list.append ("NEXT%02d" % (Data.Next))
    dirname_list.append ("NEXT%02d-%03d" % (Data.Next,Data.Next*Data.nbIterFactor)) # OB modif : enregistrement du "premier Next"
    if (Data.scheme=="SL2"):
      dirname_list.append ("NEXTV%02d-%03d" % (Data.Next_value,Data.Next_value*Data.nbIterFactor)) # OB modif 
    dirname_list.append ("o%02d" % (Data.order))    # OB modif
    dirname_list.append ("B%04d" % (Data.batchSize))
    if (Data.MH_POINTS):                            # OB modif
      dirname_list.append ("RHO%d" % (Data.MH_Rho))
    #dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list) + "/"
    dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list)
    print ("[%s] Directory name : " % funcname, dirname)
    
    # writing file
    thefile = open("copydat", "w")
    thefile.write ("REP='%s'\n" % dirname)
    thefile.write ("if [ -d $REP ]\n")
    thefile.write ("then\n")
    thefile.write ("\techo \"Erreur - repertoire \"$REP\" deja existant\"\n")
    thefile.write ("\texit\n")
    thefile.write ("else\n")
    thefile.write ("\tmkdir -p $REP\n")
    thefile.write ("\t./copycode\n")
    thefile.write ("\tcp -r code $REP\n")
    thefile.write ("\tcp copydat $REP\n")
    thefile.write ("\tcp copycode $REP\n")
    thefile.write ("\tcp out.txt $REP\n")
    thefile.write ("\tcp -r ./%s/* ./$REP\n" % (Data.saverep))
    thefile.write ("\tcp ltf_dnn_errors.py ltf_output.tex ltf_output.pdf ./$REP\n")
    thefile.write ("\techo \"Saving into dir: \" ./$REP\n")
    #thefile.write ("\tzip -r $REP.zip $REP\n")
    #thefile.write ("\techo \"zipping into  \" ./$REP.zip\n")
    thefile.write ("fi\n")
    thefile.close ()
    system ("chmod a+x copydat")
    thefile.close ()

    print("[%s] .. Done" % funcname)
# end export_copydat

def export_cleandat (saverep):
    funcname = "export_cleandat"
    print("[%s] Creating cleandat.. " % (funcname))
    thefile = open("cleandat", "w")
    thefile.write ("rm -rf ./%s/*\n" % saverep)
    # thefile.write ("rm -rf %s\n" % saverep) # OB ajout
    thefile.write ("rm -rf ltf_output*\n")
    thefile.write ("rm -rf data.txt*\n")
    thefile.close ()
    system ("chmod a+x cleandat")
    print("[%s] .. Done" % (funcname))
# end export_cleandat

def copycode (saverep):
    system ("mkdir %s/code" % (saverep))
    filenames = ["main", "data_*", "theNetworks", "utils", "metropolis", \
        "error", "SolverHJB*", "work", "latex_table_formatter", "ltf_dnn_errors"]
    for filename in filenames:
        system("cp %s.py %s/code/" % (filename, saverep))
# end copycode

def generate_latex (saverep):
    print("Latex table generation.. ")
    try:
        # system ("python3 ./%s/code/latex_table_formatter.py ./%s/code/ltf_dnn_errors.py ./%s/ltf_data.txt ./%s/ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("python3 ./%s/code/latex_table_formatter.py ltf_dnn_errors.py ../ltf_data.txt ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("rm -f ./%s/ltf_output.pdf" % (saverep))
        system ("pdflatex --interaction=batchmode ./%s/ltf_output.tex" % (saverep))
        if not path.exists ("./%s/ltf_output.pdf" % (saverep)):
            print("ERROR in table generation. See texput.log")
        else:
            system ("rm -rf ./%s/ltf_output.aux ./%s/ltf_output.log" % (saverep,saverep))
        print(".. Done")
    except:
        print("ERROR in table generation.")
# end generate_latex


==> numadv/SL3_D6/code/SolverHJB_SL2.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import oneStepCall, recurCall, evaluateLast, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from error import error_and_plots

def solver_SL2 (Data, genControl, genValue):
    funcname="solver_SL2 (order:%i)" % (Data.order)

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    # t       = Data.t0 + istep * Data.dt # physical time
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 
    
    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSizeVal)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in Data.stepsToDo: # starts at 1 or after
        t = Data.list_tk[istep]
        dt = tf.convert_to_tensor(Data.list_tk[istep] - Data.list_tk[istep-1], dtype=tf.float32)
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f (dt=%3.3f)\n" % (funcname, istep, Data.Nit, t, Data.T, dt))

        #--------------- Training functions

        if (istep==1): # first step : we evaluate phi
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, Data.phi, theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)
        else:
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, listOfNetValue[-1], theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)

        if (Data.SL2ValLag=="full"):
            @tf.function # declaration needed here since listOfNetControl changes
            def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): # dt unused, for compat.
                funcname = 'optimizeValue'
                target = recurCall (Data, x, listOfNetControl, tag=1)
                # target = tf.minimum (target, Data.eps0)
                return Data.riskFunc (target, theNetValue(x))

        elif (Data.SL2ValLag=="semi"):
            if (istep==1): # based on the initial condition
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.phi(characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.phi, listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))
            else: # based on the previous projection 
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.listOfNetValue[-1](characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.listOfNetValue[-1], listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))

        else:
            print("[%s] SL2ValLag '%s' not implemented. Abort" % (funcname, Data.SL2ValLag))
            exit(1)

        #--------------- Training : first control, then value

        for (optimized, gen, optimize, listOfNet, listOfOtherNet, Next, batchSize) in zip(\
            ["control", "value"], \
            [genControl, genValue],\
            [optimizeControl, optimizeValue],\
            [Data.listOfNetControl, Data.listOfNetValue],\
            [Data.listOfNetValue, Data.listOfNetControl],\
            [Data.Next, Data.Next_value],\
            [Data.batchSize, Data.batchSizeVal]):

            print("-------------------------------------------- Optimizing %s" % (optimized))

            optVal = 1e6
            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                if (istep==1): # brand new network
                    theNet = gen.create()
                    factor = Data.nbIterFactor
                    MH_phi = Data.phi
                else: # transfer previous weights 
                    theNet = gen.create(initWeight=listOfNet[-1].get_weights())
                    factor = 1
                    MH_phi = Data.listOfNetValue[-1]

                for iout in range(Next*factor): # outer loop 
                    start_time = time.time()
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,batchSize)
                            toOpt = optimize(Data, XX_train, theNet, listOfOtherNet, dt)
                        gradients = tape.gradient(toOpt, theNet.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNet.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime

                    print("%s optim %d/%d, iout %3d/%3d, time/tcpu %6.2f/%7.2f, Opt %11.8f" \
                        #% (optimized,iOpt,Data.nbOpt,iout,Data.Next,rtime,tcpu,toOpt.numpy()))
                        % (optimized,iOpt,Data.nbOpt,iout,Next*factor,rtime,tcpu,toOpt.numpy()))
                # end for iout (outer loop)
                if (toOpt < optVal):
                    optVal = toOpt
                    theNetOpt = theNet
            # end for nbOpt

            listOfNet.append(theNetOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving %s %d .." % (funcname, optimized, istep))
                theNetOpt.save (Data.saverep+"/%sNets/%s%d" % (optimized, optimized, istep))
                print("[%s] .. Done" % (funcname))

        [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, batchSize)
        MH_tcpu += MH_time
        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,evaluateLast)



==> numadv/SL3_D6/code/SolverHJB_SL3.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import recurCall, evaluateLast, evaluateLast_fromControl, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3 (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            t = Data.list_tk[istep]
            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    XX_eval = tf.random.uniform([Data.batchSizeOpt,Data.dim],minval=Data.Xmin,maxval=Data.Xmax) 
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (Data.batchSizeOpt != Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))




#---------------------------------------------------------------
#- EXPLORATION OF POINTS (here to avoid circular import)
#---------------------------------------------------------------

def explore_MH (Data):
    funcname="explore_MH"

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep       = 0             # iteration step
    t           = Data.t0       # physical time
    tcpu        = 0.0           # computation time
    MH_tcpu     = 0.0           # computation time for MH
    XX_train    = []

    # if (Data.MH_POINTS):
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    #     MH_start_time = time.time()
    #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, Data.phi, \
    #         Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
    #     tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
    #         % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    #     print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
    #         [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)
    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    #     MH_tcpu += time.time() - MH_start_time

    MH_start_time = 0.0
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time
    error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, Data.phi)

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        # t = Data.t0 + istep * Data.dt
        t = Data.list_tk[istep]
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f\n" % (funcname, istep, Data.Nit, t, Data.T))

        MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t, x), dtype=tf.float32) # definition of the density

        if (Data.MH_POINTS):
            #------------------------------
            #- OB print & modify batchSize
            #------------------------------
            if (Data.MH_USE_OLD_PTS):
                print("[%s] MH init points : use old pts" % funcname)
            else:
                Data.batchSize=int(Data.batchSize*Data.batchSizeFactor)
                print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,Data.batchSize))

            for iout in range(Data.Next * (Data.nbIterFactor if istep==1 else 1)): # outer loop 
                print("iout = ", iout)
                for epoch in range(Data.num_epoch): # inner loop
                    XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                    # if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                    #     [XX_train,MH_it,_,_,_] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                    #             oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
                    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                    #     if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                    #         print("[%s] Metropolis iterations reached %5d." \
                    #             % (funcname, Data.MH_ShNiter))
                # end for epoch (inner loop)
            # end for iout (outer loop)

            # if (istep < Data.Nit):
            #     Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init + t * Data.MH_stop_ratio_end) / Data.T
            #     # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            #         MH_phi, Data.MH_Niter, oldpoints=XX_train[:Data.batchSize,:], \
            #         start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
            #     tf.print("[%s] MH update %2d/%2d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            #         % (funcname, istep, Data.Nit, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
            #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 

        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,MH_phi)

==> numadv/SL3_D6/code/data_2Dsquare4.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare4 [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 1.5    # terminal time
eps0        = 100
eps1        = 1e10
get_Xmin = lambda dim : -3.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  3.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 1  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "square4" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25

A1   = np.array([[  1.,  1. ]])
A2   = np.array([[ -1.,  1. ]])
A3   = np.array([[  1., -1. ]])
A4   = np.array([[ -1., -1. ]])

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))
    

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    def __init__(self,dim):
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=2
    return aDim

class DynFunc :

    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction

        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]

        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]

        return tf.stack([y0,y1], axis=-1)


#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        #x=x-self.A0
        t=0
        #- centrage en A1:
        #y1=x[:,1]-self.A1[1];
        #res1= tf.maximum(tf.abs(x1+y1), tf.abs(x1-y1) - (r0+t))
        x1=x-A1; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A2; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        #res2= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.minimum(res1,res2);
        x1=x-A3; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A4; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        res= tf.minimum(res,tf.minimum(res1,res2));
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)

    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #nr=np.maximum(np.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
    x1=x-A1; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A2; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr1,nr2)
    x1=x-A3; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A4; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr,np.minimum(nr1,nr2))

    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V

    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  distances = np.zeros((x.shape[0],4))
  for iA,AA in enumerate([A1, A2, A3, A4]):
    distances[:,iA] = np.linalg.norm(x - AA, axis=1)
  mindist = np.min(distances, axis=1)

  for iA,AA in enumerate([A1, A2, A3, A4]):
    loc = (np.abs(distances[:,iA]-mindist)<1e-8)
    diagd = x[:,0]+x[:,1]-(AA[0,0]+AA[0,1]); diagm = x[:,0]-x[:,1]-(AA[0,0]-AA[0,1])
    res[loc & (diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
    res[loc & (diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
    res[loc & (diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
    res[loc & (diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numadv/SL3_D6/code/data_2dextension.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = "expend with rotation +/- 1"

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.25+0.125+0.025 # terminal time
eps0        = 0.2 # 1e3
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  20   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   4   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2dext" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   =   0 # True # False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.1 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.1 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.1  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
# MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.6] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])
        self.coef = 1.0 

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, self.coef * (r1-tf.norm(x-self.B0,axis=1,keepdims=True)))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

def aDim_func(dim):
    return 1

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        b=2*a[:,0]-1 # b=2*a-1
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        #self.name = "PhiFunc"
        #self.A0 = A0
        #self.r0 = r0
        #self.eps0= eps0
        #self.fObst = fObst 
        #self.fObst = g_obstacle(dim)
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1,keepdims=True)-r0, y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th=thbase
    th0=-2*pi*t
    tht= 2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0

    #- gestion de la partie de propagation vers le bas: idem avec x[:,1] = - x[:,1]

    #- OBSTACLE CIRCULAIRE: boulle centree en B de rayon r1
    if (OBSTACLE==1):

        #- point X: angle th

        thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
        th0b=thB+0.0 
        thtb=thB+2*pi*t
        thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
        thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
        #- (Rotation de B) = Calcul de yp, projection de X 
        #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

        #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
        RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
        xpb=np.zeros(x.shape)
        xpb[:,0]=np.cos(thpb)*RAYONB 
        xpb[:,1]=np.sin(thpb)*RAYONB 
        nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
        #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
        #resg= np.maximum(-eps1, r1-nr)
        V=np.maximum(V,r1-nr)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]

    else:
        #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  1 : move anticlockwise
  1/2 : don't move
  0 : move clockwise
  """
  th  = np.arctan2(x[:,1],x[:,0])
  res = np.array(1/2 + 1/2 * (th >= 2*np.pi*t) - 1/2 * (th <= -2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1, :] = 1/2
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_2drot.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'rotation 2d'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.5 # terminal time
eps0        = 0.2
eps1        = 1e10
get_Xmin = lambda dim : -2.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  2.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
# SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2Drotation" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.4

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    # old class  fObstacle:
    def __init__(self,dim):
        #self.name = "ObstFunc"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
        #   print("Shape ostRes : ", tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True)).shape)
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=1
def aDim_func(dim):
    aDim=1
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x): 
        b=a[:,0]
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1, keepdims=True)-r0, y)

#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*pi, thbase)
    th0=0.0 
    tht=2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0


    #- OBSTACLE CIRCULAIRE: boule centree en B de rayon r1
    if (OBSTACLE==1):

      #- point X: angle th

      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      th0b=thB+0.0 
      thtb=thB+2*pi*t
      thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
      #- (Rotation de B) = Calcul de yp, projection de X 
      #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

      #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
      #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
      #resg= np.maximum(-eps1, r1-nr)
      V=np.maximum(V,r1-nr)
      V=np.maximum(np.minimum(V,eps0),-eps1)
      return V[:,0]

    else:
      #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V[:,0]

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  """
  thbase=np.arctan2(x[:,1],x[:,0])
  th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*np.pi, thbase)
  res = np.array(1.0 * (th >= 2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1,:] = 0.0
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numadv/SL3_D6/code/data_2dsquare.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0   # initial time
T           = 1.0   # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squa2" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   0   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.25

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]
        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]
        return tf.stack([y0,y1], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)
        self.A0   = np.array([[ 0., 0. ]]) # donnée centrée [old way]

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        x=x-self.A0
        t=0
        res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)
    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    nr=np.maximum(np.abs(x[:,0]-x[:,1]),np.abs(x[:,0]+x[:,1]))
    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)

    return V

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  # # version où les contrôles sont les directions diagonales
  # res[np.all(x<0,axis=1),:]   = np.array([0,1/2])
  # res[np.all(x>=0,axis=1),:]  = np.array([1,1/2])
  # res[(x[:,0]<0) & (x[:,1]>=0),:] = np.array([1/2,0])
  # res[(x[:,0]>=0) & (x[:,1]<0),:] = np.array([1/2,1])

  # version où les contrôles sont les directions parallèles aux axes
  diagd = x[:,0]+x[:,1]; diagm = x[:,0]-x[:,1]
  res[(diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
  res[(diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
  res[(diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
  res[(diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_advection.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 200   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_advection_SL2full.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 2000   # Number of epochs in outer loop 
Next_value  = 2000   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 1000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
  y_plan=np.ones((1,dim))

  #x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  #y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_advection_SL2semi.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
# SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 2000   # Number of epochs in outer loop 
Next_value  = 2000   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 1000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
  y_plan=np.ones((1,dim))

  #x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  #y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_advection_SL3.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 2000   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 1000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
  y_plan=np.ones((1,dim))

  #x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  #y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_eikonale.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale 2-trous'

#- Mathematical problem data
dim         = 6
t0          = 0.00 # initial time
T           = 2.00 # terminal time
eps0        = 1e2
eps1        = 1e10
xxmin       = -5.0
xxmax       =  5.0
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag  ="full" # when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   4
order       =   1   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   2   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance  dans le cas de  nbOpt > 1  # OB/AP ENCOURS : ancienne variable batchSizeValLast 

batchSizeVal= 10000*f # pour evaluation d'erreur sur la projection de value  (batchSize associée a la valeur pour SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eik"    # = eikonal : name for folder, figures and error file
loadrep  = saverep  # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0 # drift weight
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.30 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.80 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  1.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.0 # at every iteration in time, batchSize *= batchSizeFactor
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

MH_Nobs = 100 # 2000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.8 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# ######################################################
# # OB: MODIFS LOCALES POUR TESTS [overwritting previous data]
# ######################################################
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# MH_sc_freq  = 20  # ever ~ MH iterations, we test for stopping criteria
# #MH_tau      = 0.1 # time step
# #MH_drift_ww = 1.0 # drift weight
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#-------------------------------
#- overwritting previous data [for tests]
#-------------------------------
# dim=2
# FF = 1
# Nit  = 2*FF 
# Next = 5*FF
# order       = 1     # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
# nbIterFactor= 5     # first time, we do nbIterFactor * Next (*num_epoch) iterations,  instead of Next (*num_epoch) 
# #batchSize=500+int((dim-2)/3)*500 # dim=2,5,8,11: (dim-2)/3=0,1,2,3 => b=500,1000,1500,2000
# batchSize= 1000*FF  # initial batchSize
# # batchSizeFactor= (2**(dim))**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor
# batchSizeFactor= (4.0)**(1.0/(Nit)) # at every iteration in time, batchSize *= batchSizeFactor
# MH_Rho         = 0      # 0:1;   4:1/(1+max(V,level_max)); 
# MH_USE_OLD_PTS = True # at each time step, do we start from old or not
# 
# 
# if (dim==11):
#     # little modif to attempt to improve the first iteration in particular 
#     MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
#     MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
# 
# 
# if (batchSizeFactor>2.0 and MH_POINTS):
#     print('batchSizeFactor=%6.2f >2 !' % (batchSizeFactor))
#     print('  ==> changing to factor = 2 to avoid later pbs. with MH')
#     batchSizeFactor=2


#-------------------------------------------
#- PRE TESTING in order to fit parameters
#-------------------------------------------
# dim=    2 
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    8
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    11 
# batchSize=400 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted






# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    if (DYN_TYPE in ["np1IRdecomp", "np101decomp"]):
      aDim=dim+1 # modif Averil : test de décomposition en direction / norme
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # old class gFunc

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c
   

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.A0= np.zeros(dim).reshape(-1,dim); self.A0[0,0]=-1.0
        self.B0= np.zeros(dim).reshape(-1,dim); self.B0[0,0]= 1.0   
        print('[%s]' % self.name, 'A0:=', self.A0)
        print('[%s]' % self.name, 'B0:=', self.B0)

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        res1=tf.norm(x -self.A0, axis=1)-r0;
        res2=tf.norm(x -self.B0, axis=1)-r0;
        resmin = tf.minimum(res1,res2) 

        # # tentative de régularisation du min : c'est manifestement pas le problème
        # alpha = 3.0 # alpha greater = min is harder
        # llambda = tf.exp(alpha * res1) / (tf.exp(alpha * res1) + tf.exp(alpha * res2))
        # resmin = res1 * (1 - llambda) + res2 * llambda # modif Averil

        # return tf.minimum(resmin, eps0)
        return resmin
        # return x[:,0]
        #return tf.maximum( tf.minimum(tf.minimum(res1,res2), eps0), y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    A0= np.zeros(dim).reshape(-1,dim); A0[0,0]=-1.0
    B0= np.zeros(dim).reshape(-1,dim); B0[0,0]= 1.0  

    #tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
    nr1=tf.norm(x-A0,axis=1); 
    nr2=tf.norm(x-B0,axis=1); 
    nr=tf.minimum(nr1,nr2)

    c=1.0;
    V=tf.maximum(nr-r0-c*t,-r0) 
    res=tf.maximum(V,-eps1)
    return res.numpy()

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if centers are in (+-1, 0, 0, .. 0)
  For this example, independent of t
  """

  dim = x.shape[1] 
  A0 =  np.eye(1,dim); norm_to_A0 = np.linalg.norm(x - A0,axis=1)
  B0 = -np.eye(1,dim); norm_to_B0 = np.linalg.norm(x - B0,axis=1)

  res = np.zeros(x.shape)
  nnzero = ((norm_to_A0 > 1e-8) & (norm_to_B0 > 1e-8))
  locA0 = (norm_to_A0 <= norm_to_B0) & nnzero # arbitrairement choisi
  locB0 = (norm_to_A0 >  norm_to_B0) & nnzero

  TsurN = T/N
  norm_to_A0[norm_to_A0 <= TsurN] = TsurN # le contrôle devient l'identité sur la boule unité
  norm_to_B0[norm_to_B0 <= TsurN] = TsurN # de rayon T/N
  res[locB0, :] = ((x[locB0,:]) - B0) / norm_to_B0[locB0].reshape(-1,1)
  res[locA0, :] = ((x[locA0,:]) - A0) / norm_to_A0[locA0].reshape(-1,1)

  if (DYN_TYPE == "np1IRdecomp"):
    # prendre la boule paramétrée par deux types de contrôle (activation = None)
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
    res = np.concatenate ([res, np.arctanh(norm)], axis=1)

  elif (DYN_TYPE == "np101decomp"):
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
    res = np.concatenate ([res, norm], axis=1)

  elif (DYN_TYPE == "n01sphere"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "n01clip"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRclip"):
    # prendre la boule par troncature (activation = None)
    res = res # rien à faire 

  elif (DYN_TYPE == "n01prop"):
    # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
    norme2res = np.linalg.norm(res, 2, axis=1, keepdims=True)
    normeIres = np.linalg.norm(res, np.inf, axis=1, keepdims=True)
    mask = (norme2res>1e-8).flatten ()
    res[mask,:] *= (norme2res[mask] / normeIres[mask])
    
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRtransf"):
    # ramener tout l'espace sur la boule unité (activation = None)
    res = res / (1 + 1e-6 - np.linalg.norm (res, ord=2, axis=1, keepdims=True)) # régularisation au cas où

  else:
    print("DYN TYPE ", DYN_TYPE, " inconnu")

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_eikonale_obstacle.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'

#- Mathematical problem data
dim         = 2
t0          =  0.00 # initial time
T           =  7.00 # terminal time
eps0        = 1.0   # 1e10
eps1        = 1e10
# get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
# get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)
xxmin1  = -5.0
xxmax1  =  5.0
xxmin   = -5.0
xxmax   =  5.0
get_Xmin = lambda dim : np.array([[xxmin1]+[xxmin]*(dim-1)]) # shape (1,dim)
get_Xmax = lambda dim : np.array([[xxmax1]+[xxmax]*(dim-1)]) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5     # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eiko" # eikonal+obstacle # name for folder, figures and error file
loadrep  = saverep # by default
LATEX    = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.01 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.01 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.08 # end of the linear interpolation of stop_ratio
MH_level_min= -0.5 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 2.0**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs =  0 # 500  # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################
c_coeff             =  1.0 # vitesse du nageur
alpha_min           = -3.0 # valeur minimale de la condition initiale (|x-O|+alpha_min)
coeff_extension     =  1.0 # redresse la face nord de l'obstacle. + grand = obstacle plus pentu
coeff_eloignement   =  1.0 # redresse les faces éclairées de l'obstacle. + grad = plus pentu
g_max               =  1.5 # valeur maximale de l'obstacle => à changer pour changer la taille
g_center_norm       =  2.0 # éloignement de l'obstacle (relatif à l'origine)
origin_displacement =  0.0 # origin located at (~,0,..,0)^t

memoire = False # if True, then add one control to have 0/1 dynamic


######################################################
# OB: MODIFS LOCALES POUR NO-GRAPH
######################################################
# SAVE_GRAPHS = 0 # do we save graphs

# # Execution control
# COMPUTE=1       # 1/0 or True/False
# 
# if COMPUTE: 
#   #- mode classique de calcul / sans sauvegarde des graphes
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = True # do we train the networks
#   POSTT = False # do we execute the post-treatment code
#   SAVE_NETS = True # do we save nets
#   SAVE_GRAPHS = 0 # do we save graphs  <==
#   SHOW_GRAPHS = False # do we show graphs
# 
# else:
#   #- mode post-traitement, graphes, pas de calcul :
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = 0 # do we train the networks  <==
#   POSTT = 1 # do we execute the post-treatment code <==
#   SAVE_NETS   = 0 # do we save nets
#   SAVE_GRAPHS = 1 # do we save graphs   <==
#   SHOW_GRAPHS = 0 # do we show graphs


######################################################
# OB: DEB MODIFS LOCALES POUR TESTS
######################################################
# EXPLORE_MH = True

MH_POINTS   = False  ## True # do we use MH at all
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # first value
MH_stop_ratio_init = 1.00 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end of the linear interpolation of stop_ratio
MH_tau      = 0.1 # time step
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria

dim=2
FF =1;
batchSize=FF*1000  # 1000
T   =  6        # 8 
Nit =  4*FF     # number of time steps (same as "N" parameter)
Next=  5        # 
batchSizeFactor = (4.0)**(1.0/Nit) # at every iteration in time, batchSize *= batchSizeFactor
MH_Rho          = 4     # 0:1;   4:1/(1+max(V,level_max)); 
MH_USE_OLD_PTS  = 1     # at each time step, do we start from old or not
MH_tau      = 0.3 # time step
MH_drift_ww = 1.0 
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  1.0 # OB: 0.5 -> 1.0
#nbIterFactor=   1  # first time, we do nbIterFactor * num_epoch * Next iterations.
#levels = [-1.0, -0.5, 0.0, 0.5, 1.0]                      # which levels to plot 
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#- POINT SUPPLEMENTAIRES FIXES POUR OBSTACLE
FF=0;
MH_Nobs = FF* 1000 # adding a number of points in the region {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_level     = -0.20 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio=  0.80 # choice of density for the obstacle points (critere arret ratio > threshold)
MH_obs_tau       = 0.4 # obstacle-specific tau
MH_obs_drift_ww  = 3.0 # obstacle-specific drift weight

#- OB modif
MH_obs_level     = 0.50 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio= 0.50 # choice of density for the obstacle points (critere arret ratio > threshold)


# DNN parameters
#Nlay        =   3   # Number of layers
#Nneur       =  60   # Number of neurons per layer

#-----------------------------------
#- 2iemes modif pour calcul Xavier
#-----------------------------------

######################################################
# OB: FIN MODIFS LOCALES POUR TESTS
######################################################

memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.eye (dim,1)
    #DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)


def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

def g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm):
    return np.minimum (g_max - coeff_extension * (dotprods - g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods - g_center_norm)))

def get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return PP + (g_max - alpha) * (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def get_extendedgg (dotprods, normxPerpD, g_max, g_center_norm, coeff_extension, coeff_eloignement):
    return g_max + g_center_norm * normxPerpD / (normxPerpD / coeff_extension - dotprods * (1.0/coeff_eloignement+1.0/coeff_extension))

def get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return - (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def phi_0 (x, ORIGIN, alpha_min):
    return np.norm(x - ORIGIN,axis=1,keepdims=True) + alpha_min

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        #self.g_max = g_max
        #self.g_min = g_min
        #self.coeff_eloignement = coeff_eloignement
        #self.coeff_extension = coeff_extension
        #self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.reduce_sum((x-tfORIGIN) * tf.transpose(tfDIR),axis=1,keepdims=True)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (g_max - coeff_extension * (dotprods-g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods-g_center_norm)))
                return tf.maximum (-eps1, gg)
            else:
                dotprods = np.dot(x - self.ORIGIN, self.DIR)
                xPerpD = get_xPerpD (x, self.ORIGIN, self.DIR)
                normxPerpD = np.linalg.norm (xPerpD, axis=1, keepdims=True)
                gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
                return np.maximum (-eps1, gg)
        else:
            return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    #aDim=dim
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        #self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        #self.b_norm = b_norm
        #self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3) *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c * c_coeff

        # OB tentative adaptation from AP: data_eikonale_obstacle_drift.
        # deuxième étape : drift proprement dit
        #if tf.is_tensor (x):
        #    DIR = get_DIR (x.shape[1],"tf",c.dtype)
        #    res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        #else:
        #    DIR = self.DIR
        #    res = self.c_coeff * c + self.b_norm * DIR.T

        #return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN.numpy())
        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + alpha_min
            res = tf.maximum(value, lbound)
        else:
            value = np.linalg.norm(x -self.ORIGIN, axis=1, keepdims=True) + alpha_min
            res =  np.maximum(value, lbound)

        return res

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

def norme (x):
    return np.linalg.norm(x,axis=1,keepdims=True)

def dua (xx, yy): # produit scalaire
    return np.sum(xx * yy, axis=1, keepdims=True)

def newton_alpha (xx, xPerpD, normxPerpD, t, init, ORIGIN, DIR, PP, generic_dir, \
    c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min):
    
    # initialisation 
    ecart = 1.0; normef = 1.0
    Nit_max = 10; it=0; tol = 1e-10; 
    alpha = init * 1.0        # objet de calcul principal
    alpha_new = init * 1.0    # objet de calcul secondaire

    m = (alpha==alpha) # computation mask

    # independant de alpha
    da_projxx = get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        # print("itération ", it)
        alpha = alpha_new * 1.0

        proj_xx = get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir)
        TA_xi_proj = 1.0/c_coeff * (norme(proj_xx - ORIGIN) - (alpha - alpha_min))
        TA_proj_xx = 1.0/c_coeff * norme (xx - proj_xx)

        grad_TA_xi_proj = 1.0/c_coeff * (proj_xx - ORIGIN) / norme(proj_xx - ORIGIN)
        grad_TA_proj_xx = 1.0/c_coeff * (xx - proj_xx) / (norme (xx - proj_xx) + 1e-6)

        TA_xi_xx = TA_xi_proj + TA_proj_xx
        da_TA_xi_xx = dua (grad_TA_xi_proj, da_projxx) - 1.0/c_coeff - dua (grad_TA_proj_xx, da_projxx) 
        # print("shapes : ", TA_xi_xx.shape, ", ", da_TA_xi_xx.shape)

        m &= (np.abs(da_TA_xi_xx) > 1e-6)
        alpha_new[m] = alpha[m] - (TA_xi_xx[m] - t) / da_TA_xi_xx[m]
        m &= (np.abs(TA_xi_xx - t) >= tol)
        ecart   = np.max (np.abs(alpha - alpha_new))
        normef  = np.max (np.abs(TA_xi_xx - t))

        # print("Itération %d / %d : norme %e, écart %e" % (it, Nit_max, normef, ecart))

        it += 1

    # print("%d/%d iterations for Newton" % (it-1, Nit_max))
    return alpha_new

######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    """
    Inputs : \n
    \t* t time, double \n
    \t* x list of points, type np.zeros((nn_user*nn_user,dim)) \n
    Outputs : \n
    \t* list of values, type np.zeros((nn_user*nn_user,1))
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    # après rude bataille, solution contre les nan : 
    # construire une direction orthogonale à DIR pour les projections des points 
    # tels que normxPerpD ~= 0.
    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        V[useful] = alpha

    return np.maximum (V, gg)

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def safeNormalization (xx, axis):
    norm = np.linalg.norm(xx, axis=axis, keepdims=True)
    return xx / np.where(norm <= 1e-8, 1.0, norm)

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control given by nabla V / |nabla V|
    Ok we do Newton computation twice, but more flexible
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul
    ctrl = safeNormalization (xx - ORIGIN, axis=1)

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        proj_xx = get_projxx (xPerpD[useful,:], normxPerpD[useful], g_max, coeff_extension, coeff_eloignement, \
            PP, DIR, alpha, generic_dir[useful,:])
        ctrl[useful] = safeNormalization (xx[useful,:] - proj_xx,axis=1)

    TsurN = T/N

    if (DYN_TYPE == "np1IRdecomp"):
        # prendre la boule paramétrée par deux types de contrôle (activation = None)
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
        ctrl = np.concatenate ([ctrl, np.arctanh(norm)], axis=1)

    elif (DYN_TYPE == "np101decomp"):
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
        ctrl = np.concatenate ([ctrl, norm], axis=1)

    elif (DYN_TYPE == "n01sphere"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "n01clip"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRclip"):
        # prendre la boule par troncature (activation = None)
        ctrl = ctrl # rien à faire 

    elif (DYN_TYPE == "n01prop"):
        # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
        norme2res = np.linalg.norm(ctrl, 2, axis=1, keepdims=True)
        normeIres = np.linalg.norm(ctrl, np.inf, axis=1, keepdims=True)
        mask = (norme2res>1e-8).flatten ()
        ctrl[mask,:] *= (norme2res[mask] / normeIres[mask])
        
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRtransf"):
        # ramener tout l'espace sur la boule unité (activation = None)
        ctrl = ctrl / (1 + 1e-6 - np.linalg.norm (ctrl, ord=2, axis=1, keepdims=True)) # régularisation au cas où

    else:
        print("DYN TYPE ", DYN_TYPE, " inconnu")
    return ctrl * c_coeff

######################################################
# End of dedicated functions
######################################################


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_eikonale_obstacle_drift.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 6
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =4000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_eikonale_obstacle_drift_D2.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 2
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        = 500   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_eikonale_obstacle_drift_D4.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 4
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =1000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_eikonale_obstacle_drift_D6.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 6
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =4000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/data_squareNd.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'extensions of p-balls located on +-(0,..,0,1,0,..,0)'

#- Mathematical problem data
dim         = 4
t0          = 0.0   # initial time
T           = 1.2   # terminal time
eps0        = 100   # 100
eps1        = 1e10
xxmin       = -5.0 # -2.5
xxmax       =  5.0 #  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =  20   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=2
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squan" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   1   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =   5 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.05 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0
MH_stop_ratio_start = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_init = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.2  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  2.0
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 0
MH_frozenpc = 40.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = (2.0)**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.1]; cut_end = [0.75, 0.9] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# DYNTYPE = "nIRsphere" # direct projection on the sphere by renorm
DYNTYPE = "nIRball" # projection on the L1 ball by clipping

spherenorm = 1 # losanges
# spherenorm = 1.5 # aaaaaaaaaaaaa
# spherenorm = 2 # cercles
# spherenorm = 3 # even more aaa
# spherenorm = np.inf # the one for the example (AP supposes) : squares 
  
output_activation = (tf.nn.sigmoid if "01" in DYNTYPE else None)
EXAMPLE_TAG = DYNTYPE+"ord"+str(spherenorm)

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50 # radius of the spheres
r1   = 0.25 # no obstacle here 
r2   = 2.0  # distance 0 - centers

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))


#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYNTYPE=="nIRsphere"):
            res = a / (tf.norm(a,ord=spherenorm,axis=1,keepdims=True)+1e-6)
        elif (DYNTYPE=="nIRball"):
            norm = tf.norm(a,ord=spherenorm,axis=1,keepdims=True)
            res = tf.where (norm > 1, a / norm, a)
        else:
            print("[%s] Error : DYNTYPE '%s' not implemented. Abort" % (self.name, DYNTYPE))
            exit (1)
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        dim = x.shape[1]
        centers = r2 * tf.eye (dim,dim)
        res = 1e6 * tf.ones((x.shape[0],1))

        # OB modif for test (SL2 do not capture anything...)
        for idim in range(dim):
        #for idim in [0]: 
            res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
            res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

        res = tf.maximum (res - r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]
    centers = r2 * tf.eye (dim,dim)
    res = 1e6 * tf.ones((x.shape[0],1))
    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
        res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

    res = tf.maximum (tf.maximum(res - r0 - t, -r0), -eps1)

    # pas d'obstacle ici
    return res

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control
    For this example, independent of t
    """
    funcname = "ctrlAnal"

    if (tf.is_tensor(x)): # no item assignment in tf 
        xx = x.numpy ()
    else:
        xx = x

    dim = xx.shape[1]
    centers = r2 * np.eye (dim,dim)
    sol = 1e6 * np.ones((xx.shape[0],1))
    res = 0.0 * xx

    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        for thesign in [1.0, -1.0]:
            thedist = np.linalg.norm (xx - thesign * centers[idim,:],ord=2,axis=1,keepdims=True) # distance.
            mask = (thedist < sol).flatten()
            sol[mask] = thedist[mask]
            if (DYNTYPE in ["nIRsphere", "nIRball"]):
                xxloc = xx[mask,:] - thesign * centers[idim,:]
                res[mask,:] = xxloc / (np.linalg.norm (xxloc,ord=spherenorm,axis=1,keepdims=True)+1e-6)
            else:
                print("[%s] Error : DYNTYPE %s not implemented. Abort" % (funcname, DYNTYPE))
                exit(1)
    
    # res = res / (np.linalg.norm (res,ord=2,axis=1,keepdims=True) + 1e-6)

    if (tf.is_tensor(x)):
        res = tf.convert_to_tensor (res)

    return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; # x_plan[0,1]= 1.0
  # y_plan=np.zeros((1,dim)); y_plan[0,0]=1.0; # y_plan[0,1]=-1.0
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; # y_plan[0,1]=-1.0
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numadv/SL3_D6/code/error.py <==
# error and plot related functions
import numpy as np

import numpy.linalg as lng
from mpl_toolkits.axes_grid1 import make_axes_locatable # modif Averil
import matplotlib.pyplot as plt
from   datetime import datetime
import tensorflow as tf

plt.rcParams.update({'font.size': 6})
plt.rcParams['font.family'] = 'monospace' 

###########################################################################################
def schemeLegend (Data):
    # DENOMINATION DU SCHEMA POUR LES LEGENDES
    #"SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    
    legendWithP = False # add "(p=...)" to the end of the name. The "-scheme" is removed for space
    
    funcname='-schemeLegend'
    if Data.scheme=='SL3':
        Scheme="L"
        #print("cas SL3, Scheme:=", Scheme)
    elif Data.scheme=='SL2':
        if Data.SL2ValLag=="semi":
            Scheme="SL"
        elif Data.SL2ValLag=="full":
            Scheme="H"
        else:
            print('[%s] This SL2ValLag (%s) not programmed !' % (funcname, Data.SL2ValLag));
            exit(1)
        #print("cas SL2, Scheme:=", Scheme)
    else:
        print('[%s] This Scheme (%s) not programmed !' % (funcname, Data.scheme));
        exit(1)

    if (legendWithP):
        # interm_step: number of Heun iterations if order=10 or order=20
        Scheme+=' (p=%i)' % (Data.interm_step if (Data.order==20) else 1)
    else:
        Scheme += "-scheme"
    #print("Scheme:=", Scheme)
    return Scheme
# end schemeLegend
###########################################################################################

###########################################################################################
def plot_error_2D (Data, uu_err, istep, t):
    """ uu_err supposée carrée """
    funcname='plot_error_2D'

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    fig, ax = plt.subplots ()
    vmin=0.0; vmax=0.3; cmap="jet"
    ax.imshow (uu_err, cmap=cmap, vmin=vmin, vmax=vmax, origin='lower', extent=[Xmin,Xmax,Ymin,Ymax], interpolation='spline16') 

    cbar = fig.colorbar(plt.cm.ScalarMappable(cmap=cmap), ax=ax, shrink=1.0, ticks=np.linspace(0.0,1.0,5))
    cbar.ax.set_yticklabels(["%.2f" % vv for vv in np.linspace(vmin,vmax,5)])
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)
    
    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_error2D'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      fig.savefig(Data.saverep+"/"+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_2D
###########################################################################################

###########################################################################################
def plot_level (Data, uu_pred, uu_ex, istep, t, XX_train=[], Infos=""):
    """ uu_[pred/ex] supposée carrée """
    funcname='{utils} plot_level'

    workfig, workax = plt.subplots ()
    showfig, showax = plt.subplots ()
    showfs = 16 ; workfs = 8 # font size 
    plot_sol = True; plot_apx = True

    plot_points_work = (len(XX_train)>0)
    plot_points_show = (plot_points_work and Data.BATCHPTS_ON_SHOW)

    if (plot_points_work or plot_points_show):
        [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
        # projection des points sur le plan de coupe (xx_graph, yygraph)
        proj_x = tf.reduce_sum (x_plan * XX_train, axis=1, keepdims=True)
        proj_y = tf.reduce_sum (y_plan * XX_train, axis=1, keepdims=True)
        close_enough = (tf.norm(proj_x * x_plan + proj_y * y_plan - XX_train,axis=1,keepdims=True) \
        #                <= Data.MH_Slicewidth)
                        <= Data.MH_Slicewidth * (Data.Xmax[0,0] - Data.Xmin[0,0])) # normalisation arbitraire
        n_close_enough = np.sum (1*(close_enough[:,0].numpy()))
        proj_x = tf.reshape(tf.boolean_mask (proj_x, close_enough), (-1,1))
        proj_y = tf.reshape(tf.boolean_mask (proj_y, close_enough), (-1,1))

    if (plot_points_work):
        workax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points
        #Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize, Data.MH_Slicewidth)
        sPourCent="%5.2f" % (int((n_close_enough/(Data.batchSize+Data.MH_Nobs))*100))
        Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize+Data.MH_Nobs, sPourCent, Data.MH_Slicewidth)

    if (plot_points_show):
        showax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    # for (fig, ax, fs) in zip([workfig, showfig], [workax, showax], [workfs, showfs]):
    for (fig, ax) in zip([workfig, showfig], [workax, showax]):
        handles = []; labels = []
        if (plot_sol):
            h1,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_ex  , colors='k', levels=Data.levels, linewidths=2, \
                linestyles="solid").legend_elements() # exacte 
        if (plot_apx):
            h2,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_pred, colors='r', levels=Data.levels, linewidths=2, \
                linestyles="dashed").legend_elements() # numerique, valeurs <0 en pointillés
        if (plot_sol and plot_apx):
            handles.append (h1[0]); handles.append(h2[0]); labels.append("Exact"); 
            # labels.append("Scheme") # AP
            labels.append(schemeLegend(Data)) # OB

        if Data.OBSTACLE:
            gg = Data.obstFunc (Data.XX_test)
            if (tf.is_tensor(gg)):
                gg = gg.numpy()
            gg = gg.reshape(Data.nn_user,Data.nn_user)
            h3,_ = ax.contour (Data.xxgraph, Data.yygraph, gg, levels=Data.levels, linewidths=2, \
                linestyles="dashed", colors="g", alpha=0.8).legend_elements()
            handles.append(h3[0]); labels.append("Obstacle")

        ax.axis('square')
        ax.grid()
        ax.set_xlim(Xmin,Xmax)
        ax.set_ylim(Ymin,Ymax)

    #- working titles & infos
    workfig.suptitle('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=workfs)
    if (len(Infos) > 0):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.95*(Ymax-Ymin), Infos,ha="left",va="top",fontsize=workfs)
    if (plot_points_work):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.05*(Ymax-Ymin), Infos_loc,ha="left",va="bottom",fontsize=workfs)
    workax.legend(handles, labels, loc="lower left", fontsize=workfs)

    # show title
    showax.set_title('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=showfs)
    showax.legend(handles, labels, loc="lower left", fontsize=showfs-4)
    if (plot_points_show):
        showax.text(Xmax-0.02*(Xmax-Xmin),Ymin+0.02*(Ymax-Ymin), "#%d" % Data.batchSize, fontsize=showfs-3, ha="right", va="bottom")

    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      for fig, prefix in zip([workfig, showfig], ['work', 'show']):
          fig.savefig(Data.saverep+"/"+prefix+'_'+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+prefix+'_'+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(workfig)
      plt.close(showfig)
# end plot_level 
###########################################################################################

###########################################################################################
def plot_value (Data, uu_pred, istep):
    """ uu_pred considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_pred,alpha=0.8, rstride=1, cstride=1)
    ax.contour     (Data.xxgraph,Data.yygraph,uu_pred,Data.levels,colors="r",linestyles="solid",alpha=1.0)
    if (Data.OBSTACLE): 
        gg = Data.obstFunc (Data.XX_test)
        if (tf.is_tensor(gg)):
            gg=gg.numpy()
        gg=gg.reshape(Data.nn_user,Data.nn_user)
        ax.plot_surface (Data.xxgraph, Data.yygraph, gg, alpha=0.5, edgecolor="k", linewidths=0.05) 

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_NNsurf'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_value
###########################################################################################

###########################################################################################
def plot_error_3D (Data, uu_err, istep, t):
    """ uu_err considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_err,alpha=0.8, rstride=1, cstride=1)
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_error3D'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_3D
###########################################################################################

###########################################################################################
def plot_control (Data, listOfNetControl, istep, t, u_ex, Infos):
    funcname = "plot_control"
    [x_plan, y_plan] = Data.get_plan_directions (Data.dim) # needed for fig 3 & 4

    ### Compute all data
    # get the last control over test grid
    tensorx = tf.convert_to_tensor(Data.XX_test)
    # control_testgrid = listOfNetControl[-1].get(tensorx)
    control_testgrid = listOfNetControl[-1](tensorx)
    ctranal_testgrid = Data.ctrlAnal (t,Data.XX_test,Data.T,Data.Nit)

    Xmin = np.dot(Data.Xmin, x_plan.T); Xmax = np.dot(Data.Xmax, x_plan.T)
    Ymin = np.dot(Data.Xmin, y_plan.T); Ymax = np.dot(Data.Xmax, y_plan.T)

    # Computation of cut points
    llambda = tf.reshape(tf.linspace (tf.constant(0.0,dtype=Data.XX_test.dtype), \
        tf.constant(1.0,dtype=Data.XX_test.dtype),Data.nn_user), (-1,1))
    # first place begin and end of cut in 2D plane, then move them into IR^n space
    cb0 = Xmin + (Xmax - Xmin)*Data.cut_begin[0]
    cb1 = Ymin + (Ymax - Ymin)*Data.cut_begin[1]
    ce0 = Xmin + (Xmax - Xmin)*Data.cut_end[0] 
    ce1 = Ymin + (Ymax - Ymin)*Data.cut_end[1]
    # print("cut_begin : ", cut_begin, ", cut_end : ", cut_end)
    cut_begin_point = tf.convert_to_tensor(cb0*x_plan + cb1*y_plan, dtype=Data.XX_test.dtype)
    cut_end_point = tf.convert_to_tensor(ce0*x_plan + ce1*y_plan, dtype=Data.XX_test.dtype)
    cutpoints = (1.0 - llambda) * cut_begin_point + llambda * cut_end_point

    # control_cut = listOfNetControl[-1].get(cutpoints)
    control_cut = listOfNetControl[-1](cutpoints)
    ctranal_cut = Data.ctrlAnal (t,cutpoints.numpy(),Data.T,Data.Nit)
    if (Data.interestVariable=="dynamic"):
        dyn_cut     = Data.dynFunc(control_cut.numpy(), cutpoints.numpy())
        dynanal_cut = Data.dynFunc(ctranal_cut, cutpoints.numpy()) 

    ### Build figure
    fig, (ax1, ax2) = plt.subplots(1,2,figsize=(15,8))
    fontsize=12

    # experimental : more points = more arrows = less lisibility
    # thus I try to select even more relevant points among the relevant ones
    # based on the assumption that points are on a square grid
    if (True):
        nrlvt = Data.XX_test.shape[0]; width_of_grid = int(np.sqrt(nrlvt)); rrange = np.linspace(0,nrlvt-1,nrlvt)
        margin = int(np.ceil (width_of_grid / 25)) # we keep roughly 25 points
        rlvantPts = ((np.mod(np.mod(rrange, width_of_grid), margin)==0) & \
            (np.mod(np.floor(rrange / width_of_grid), margin)==0))
        # rlvantPts &= ((u_ex < Data.eps0) & (u_ex > - Data.eps1)).flatten () # keep only points under treshold
    else:
        rlvantPts = ((u_ex < Data.eps0) & (u_ex > - Data.eps1)) 

    # first ax
    if (Data.interestVariable=="dynamic"):
        dyn     = Data.dynFunc(control_testgrid.numpy(), tensorx.numpy())
        dynanal = Data.dynFunc(ctranal_testgrid, tensorx.numpy()) # may need .numpy()
        if (tf.is_tensor(dyn)):
            dyn = dyn.numpy()
        if (tf.is_tensor(dynanal)):
            dynanal = dynanal.numpy()
        Qsol = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dynanal[rlvantPts,0], \
            dynanal[rlvantPts,1], color="k", zorder=5)
        Qdyn = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dyn[rlvantPts,0], \
            dyn[rlvantPts,1], color="r", zorder=5)
        ax1.quiverkey(Qsol, 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.quiverkey(Qdyn, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.set_title ("Dynamics (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)

    elif (Data.interestVariable=="control"):
        if (tf.is_tensor(control_testgrid)):
            control_testgrid = control_testgrid.numpy()
        if (tf.is_tensor(ctranal_testgrid)):
            ctranal_testgrid = ctranal_testgrid.numpy()
        if (ctranal_testgrid.shape[1]==1): # 1D control
            divider = make_axes_locatable(ax1); cax1 = divider.append_axes('right', size='5%', pad=0.05)
            hdl = ax1.scatter (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                c=control_testgrid[rlvantPts], marker=".", s=50, zorder=5, label="scheme", cmap="jet")
            ax1.scatter (Data.XX_test[rlvantPts,0],Data.XX_test[rlvantPts,1],c=ctranal_testgrid[rlvantPts],\
                marker="s", alpha=0.2, s=380, zorder=3, label="exact", cmap="Greys")
            ax1.legend(fontsize=fontsize); fig.colorbar (hdl,ax=ax1,cax=cax1)
        elif (ctranal_testgrid.shape[1]==2): # 2D control
            Qexact  = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                ctranal_testgrid[rlvantPts,0], ctranal_testgrid[rlvantPts,1], color="k", zorder=5)
            Qscheme = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                control_testgrid[rlvantPts,0], control_testgrid[rlvantPts,1], color="r", zorder=5)
            ax1.quiverkey(Qexact , 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
            ax1.quiverkey(Qscheme, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
        else:
            print("Control plot error : control dimension %d not implemented" % (control_testgrid.shape[1]))
            ax1.set_title ("Control (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)
    else:
        print("[%s] Error : interestVariable '%s' not implemented" % (funcname, Data.interestVariable))

    # second ax
    if (Data.second_ax_type=="info"):
        for pos in ['left', 'right', 'top', 'bottom']:
            ax2.spines[pos].set_color('none')
        ax2.set_xticks([])
        ax2.set_yticks([])
        ax2.text(0.51,0.5, Infos, ha='left', va='center', fontsize=16, transform=fig.transFigure)

    # First ax  : plot control on 2D test grid 
    elif (Data.second_ax_type=="cut"):
        # ax2.text(0.55,0.8, Infos, ha='left', va='top', fontsize=11, transform=fig.transFigure)
        if (Data.interestVariable=="control"):
            interest_scheme = control_cut
            interest_exact  = ctranal_cut
        else:
            interest_scheme = dyn_cut
            interest_exact  = dynanal_cut
        if (Data.toplot == "magnitude"):
            cutdata_scheme = np.linalg.norm(interest_scheme, axis=1)
            cutdata_exact  = np.linalg.norm(interest_exact, axis=1)
        elif (Data.toplot == "x coord"):
            cutdata_scheme = interest_scheme[:,0]
            cutdata_exact  = interest_exact[:,0]
        elif (Data.toplot == "y coord"):
            cutdata_scheme = interest_scheme[:,1]
            cutdata_exact  = interest_exact[:,1]
        elif (Data.toplot == "value"): # be careful to use only in 1D
            cutdata_scheme = interest_scheme
            cutdata_exact  = interest_exact
        else: 
            print("Control plot error : unknown toplot ", Data.toplot)

        ax1.arrow (cut_begin_point[0,0], cut_begin_point[0,1], \
            cut_end_point[0,0]-cut_begin_point[0,0], cut_end_point[0,1]-cut_begin_point[0,1], color="orange", zorder=1, width=0.03)
        ax2.set_title("Variable : %s\nCut from (%s)\nto (%s)" % (Data.toplot,",".join(["%.1f" % a for a in\
            cut_begin_point[0,:]]), ",".join(["%.1f" % a for a in cut_end_point[0,:]])), fontsize=fontsize)
        ax2.plot(llambda, cutdata_exact , marker="o", color="k", label="exact")
        ax2.plot(llambda, cutdata_scheme, marker="o", color="r", label="scheme")
        ax2.legend(fontsize=fontsize)
        
    else:
        print("Control plot error : unknown second ax type", Data.second_ax_type)

    ax2.grid()
    ax1.axis("equal")

    #--------------------
    #- Sauvegarde 
    #--------------------

    if (Data.SAVE_GRAPHS):
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. Saving figure :", figname)
        plt.savefig(figname, dpi=200) # , bbox_inches='tight'
    else:
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. NOT Saving figure :", figname)

    if (Data.SHOW_GRAPHS):
        plt.show()
    else:
        plt.close(fig)
###########################################################################################

###########################################################################################
def compute_errors (Data, uerr, u_ex, COMPUTE_LOC):
    funcname = "compute_errors"
    ### global errors
    # absolute
    eLI=lng.norm(uerr,np.inf)
    # relative
    eL1rel=lng.norm(uerr,1)/lng.norm(u_ex,1)

    if (COMPUTE_LOC):
        ### local errors
        mask = (np.abs(u_ex) <= Data.err_thresh).flatten()
        if (np.any(mask)):
            uerrloc=uerr[mask]
            uexxloc=u_ex[mask]
            # absolute
            eLIloc=lng.norm(uerrloc,np.inf)
            # relative
            eL1locrel=lng.norm(uerrloc,1)/lng.norm(np.ones(uexxloc.shape),1) # division par la mesure du domaine 
        else:
            print("\n[%s] WARNING : no points in local error zone" % (funcname))
            exit (1) 
        res = [eLI, eL1rel, eLIloc, eL1locrel]
    else:
        res = [eLI, eL1rel]
    return res
###########################################################################################

###########################################################################################
def communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, \
    # eLI_glob, eL1rel_glob, PRINT, SAVE_HMN, SAVE_MCN):
    PRINT, SAVE_HMN, SAVE_MCN):
    """
    Inputs : 
        * Data : instance of a class, contains everything.
        * istep, tcpu : int and float.
        * e[...] : doubles, errors.
        * PRINT : bool, do we print an output in terminal.
        * SAVE_HMN : bool, do we save a human-readable file.
        * SAVE_MCN : bool, do we save a machine-eadable file (meant for ltf).
    """
    # SYNTAX : [variable, format for machine, format for human, name, max size on screen (in char)]
    towrite = [] # !!! don't forget to modify ltf_dnn_errors if you use it 
    # simulation
    towrite.append([Data.dim, "%3i", "%i", "dim", 3])
    towrite.append([Data.Nit, "%3i", "%i", "Nit", 3])
    towrite.append([tcpu,     "%.8f", "%.2f", "tcpu", 8]) 
    towrite.append([MH_tcpu,  "%.8f", "%.2f", "MH_tcpu", 8]) 
    # réseau & entraînement
    towrite.append([Data.Nlay,  "%i", "%i", "lay",  4]) # remodif AP : la taille d'affichage est 
    towrite.append([Data.Nneur, "%i", "%i", "neur", 4]) # la dernière valeur, pas le format 
    towrite.append([Data.batchSize, "%d", "%i", "batchSize", 10]) 
    towrite.append([Data.MH_Nobs,   "%d", "%i", "Nobs", 6]) # number of obstacle points
    #towrite.append([Data.batchSizeFactor, "%6.2f", "bFactor", 8]) # OB
    #towrite.append([Data.Nit*Data.Next*Data.num_epoch, "%d", "%i", "train", 10]) # nombre total de pas de gradients + OB modif
    towrite.append([Data.Next*Data.num_epoch, "%d", "%i", "train/it", 10]) # nombre total de pas de gradients + OB modif: par iteration
    # erreurs
    towrite.append([eLI, "%.8f", "%2.7f", "errLI", 11])
    towrite.append([eL1rel, "%.8f", "%2.6f", "errL1", 11]) # always relative
    towrite.append([eLIloc, "%.8f", "%2.6f", "errLIloc", 11])
    towrite.append([eL1locrel, "%.8f", "%2.6f", "errL1loc", 11])
    towrite.append([Data.err_thresh, "%.8f", "%.3f", "err_tresh", 11])
    towrite.append([Data.MH_POINTS, "%s", "%s", "MH", 4])   # OB modif
    # # variables annexes
    if (len(Data.EXAMPLE_TAG)>0): 
        towrite.append([Data.EXAMPLE_TAG, "%s", "%s", "ex_tag", 12])

    # Construction de lignes lisibles par l'humain - bien-alignées-pas-trop-grandes-avec-.2-chez-*tcpu
    # titles = " ".join ([("%"+"%ds"%tw[3]) % tw[2] for tw in towrite]) + "\n"
    # values = " ".join ([("%"+"%d"%tw[3]+tw[1][-1]) % tw[0] for tw in towrite]) + "\n"
    titles = " ".join ([("%"+"%ds"%tw[4]) % tw[3] for tw in towrite]) + "\n"
    values = " ".join ([("%"+"%ds"%tw[4]) % (tw[2] % tw[0]) for tw in towrite]) + "\n"

    # affichage pour l'humain 
    if (PRINT):
        print(titles + values, end="")

    # affichage dans un fichier pour l'humain
    if (SAVE_HMN):
        human_error_file = open(Data.saverep+"/"+"errors.txt", "a")
        if (istep==0):
            human_error_file.write("-"*len(titles)+"\n")
            human_error_file.write(titles)
            human_error_file.write("-"*len(titles)+"\n")
        human_error_file.write (values)
        human_error_file.close ()

    # ajout d'éléments à enregistrer qui ne vaillent pas la peine d'être affichés
    towrite.append ([Data.eps0, "%.8f", "%2.6f", "Data.eps0", 11])
    towrite.append ([Data.eps1, "%.8f", "%2.6f", "Data.eps1", 11])
    if (Data.MH_POINTS):
        towrite.append ([Data.MH_level_min, "%.8f", "%2.6f", "MH lev min", 11])
        towrite.append ([Data.MH_level_max, "%.8f", "%2.6f", "MH lev max", 11])
        towrite.append ([Data.MH_tau, "%.8f", "%2.6f", "MH tau", 11])
        towrite.append ([Data.MH_Niter, "%d", "%2.6f", "MH Niter", 11])
        towrite.append ([Data.MH_ShNiter, "%d", "%i", "MH Shake Niter", 10])
        towrite.append ([Data.MH_ShFreq, "%d", "%i", "MH Shake freq", 10])
        towrite.append ([Data.MH_drift_ww, "%.8f", "%2.6f", "MH drift weight", 11])
        towrite.append ([Data.MH_drift, "%s", "%s", "MH drift choice", 10])
        towrite.append ([Data.MH_stop_ratio, "%.8f", "%2.6f", "MH stop ratio", 11])
        towrite.append ([Data.MH_Vbis, "%s", "%s", "MH Vbis", 10])
        towrite.append ([Data.MH_sc_choice, "%s", "%s", "MH stop crit", 10])
        towrite.append ([Data.MH_sc_freq, "%d", "%i", "MH stop crit freq", 10])
    # towrite.append([eLI_glob, "%.8f", "%2.7f", "errLIg", 11])
    # towrite.append([eL1rel_glob, "%.8f", "%2.6f", "errL1g", 11]) # always relative

    # affichage pour la machine
    if (SAVE_MCN):
        ltf_file=open(Data.saverep+"/"+"ltf_data.txt", "a")
        for itw, tw in enumerate(towrite):
            ltf_file.write (tw[1] % (tw[0]))
            if (itw < len(towrite)-1):
                ltf_file.write("\t")
            else:
                ltf_file.write("\n")
        ltf_file.close ()
###########################################################################################

###########################################################################################
# def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel, eLI_glob, eL1rel_glob):
def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel):
    Infos  = "SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    Infos += "Example %s - %s (MH=%d)\n" % (Data.NAME, Data.EXAMPLE_TAG, 1*Data.MH_POINTS)
    Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
    if (Data.scheme=="SL2"):
      #Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
       Infos += "[value]   %3d (inner loop), N.v. %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next_value * Data.nbIterFactor, Data.Next_value)

    if (Data.scheme=="SL3"):
        if (Data.optimized=="control"):
            Infos += "Network generator : %s" % (Data.genCName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genCName=="GroupSort") else "\n"
        elif (Data.optimized=="value"):
            Infos += "Network generator : %s" % (Data.genVName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genVName=="GroupSort") else "\n"
    elif (Data.scheme=="SL2"):
        Infos += "Control generator : %s, value generator : %s" % (Data.genCName, Data.genVName)
        Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if ("GroupSort" in [Data.genCName, Data.genVName]) else "\n"
        #Infos += Data.SL2ValLag + " lagrangian for value optimization\n"
        Infos += Data.SL2ValLag + " traj. for value optimization\n"
    Infos += "%d layers of %d neurons, batchSize %d \n" % (Data.Nlay, Data.Nneur, Data.batchSize)
    Infos += "Levels : [" + ", ".join([str(l) for l in Data.levels]) + "]\n"
    if (Data.EXPLORE_MH):
        Infos += "Mode EXPLORE_MH\n"
    else:
        Infos += "istep = %d / %d, t = %.3f / %.3f\n" % (istep, Data.Nit, t, Data.T)
        Infos += "Err LI : glob     %s%.5f, loc    %s%.5f (tresh %.2f)\n" % (r"$\ $",eLI,r"$\ $",eLIloc,Data.err_thresh) 
        Infos += "Err L1 : glob/"+r"$\|u_{ex}\|$"+" %.5f, loc/" % (eL1rel)+r"$\|\Omega\|$"+" %.5f\n" % (eL1locrel) 
        # Infos += "Err glob : LI %10.5f, L1rel %10.5f sur %d points\n" % (eLI_glob, eL1rel_glob, Data.XX_errg.shape[0])
    if (Data.MH_POINTS):
        Infos += "MH_Niter: %d. Every %d epoch, we shake with %d.\n" % (Data.MH_Niter, Data.MH_ShFreq, Data.MH_ShNiter)
        Infos += r"$\tau=$"+" %.3f" % (Data.MH_tau) + ", ratio max %.5f, weight %.2f, levelmin/max [%.2f, %.2f]\n" \
            % (Data.MH_stop_ratio, Data.MH_drift_ww, Data.MH_level_min, Data.MH_level_max)
        Infos += "Drift : %s, VBis : %s\n" % (Data.MH_drift, Data.MH_Vbis)
        Infos += "stop. crit : %s, Rho : %d\n" % (Data.MH_sc_choice, Data.MH_Rho)
    if (Data.MH_Nobs > 0):
        Infos += "%d obstacle points, stop_ratio %.2e with tau %.2e and drift %.2e\n" \
            % (Data.MH_Nobs, Data.MH_obs_stop_ratio, Data.MH_obs_tau, Data.MH_obs_drift_ww)
    if (Data.Nit>0):
        dt = Data.list_tk[1] - Data.list_tk[0]
        if (np.all([(dt==Data.list_tk[i]-Data.list_tk[i-1]) for i in range(2,Data.Nit-1)])):
            Infos += "Maillage uniforme en temps\n"
        else:
            Infos += "list_tk : [" + ",".join(["%.2f" % tt for tt in Data.list_tk]) + "]\n"
    return Infos
###########################################################################################

###########################################################################################
def error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate): 
    funcname = "error_and_plots"
    """
        Computes errors and plots.

        Inputs : 
            * Data : instance of class that contains everything.
            * istep : int, current temporal iteration of the optimization
            * t : real, current physical time
            * tcpu/MH_tcpu : real, current computation time (and same for MH only)
            * XX_train : TF tensor, said MH points
            * evaluate : callable for value function. !! Depends on the scheme.
    """   

    # INITIALISATION

    u_ex      = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0) # plus de treshold *dans* data, mais extérieur
    if ((istep==0) or Data.EXPLORE_MH): # latter : ghost training
        u_pred      = u_ex
    else:
        if (Data.scheme=='SL3'):
            if (Data.optimized=="control"):
                u_pred      = evaluate (Data, Data.listOfNetControl, Data.XX_test) # evaluateLast_fromControl
            elif (Data.optimized=="value"):
                u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast
            else:
                print("[%s] Optimized '%s' not implemented." % (funcname, Data.optimized))
                exit (1)
        else:
            u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast

    u_pred = tf.reshape(u_pred, (u_pred.shape[0],1))
    u_ex = tf.reshape(u_ex, (u_ex.shape[0],1))

    uerr = u_pred - u_ex
    uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))  # numerique mat. carree
    uu_ex   = tf.reshape(u_ex  , (Data.nn_user,Data.nn_user))  # exacte    mat. carree
    uu_err  = tf.abs (uu_pred - uu_ex)

    # CALCULS D'ERREUR 

    [eLI, eL1rel, eLIloc, eL1locrel] = compute_errors (Data, uerr, u_ex, COMPUTE_LOC=True)
    if (Data.TRAIN): # otherwise, adds unnecessary content to error files
        communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, PRINT=1,SAVE_HMN=1,SAVE_MCN=1)
    Infos = get_Infos (Data, istep, Data.T - t, eLI, eL1rel, eLIloc, eL1locrel)

    # FIGURES

    if (Data.SAVE_GRAPHS or Data.SHOW_GRAPHS):
        plot_level (Data, uu_pred, uu_ex, istep, Data.T - t, XX_train, Infos) # 2D
        plot_value (Data, uu_pred, istep) # 3D

        # newbies : visualisation de l'erreur
        plot_error_2D (Data, uu_err, istep, Data.T - t)
        # plot_error_3D (Data, uu_err, istep, Data.T - t)

        # mostly useless
        # if ((istep > 0) and (len(Data.listOfNetControl) > 0)): # otherwise the control is undefined
        #     plot_control (Data, Data.listOfNetControl, istep, Data.T - t, u_ex, Infos)
    else:
        figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
        print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    return 0
###########################################################################################

###########################################################################################
def plot_trackedPoints (Data, listOfNetControl):
    """
    Picks some random points and plots their motion under Data.dynFunc. 
    The list of controls is taken from last to first.
    """
    # trackedPoints = np.array([[2.5, -2.0], [3.5, 2.0], [4.0, 0.0]])
    trackedPoints = np.array([[2.5, -2.0]])

    fig, ax = plt.subplots ()
    cols = plt.get_cmap("plasma")(np.linspace(0.2, 0.8, len(listOfNetControl)+1))
    ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[0], marker="o")

    for icontrol, control in enumerate(listOfNetControl[::-1]):
        control_eval = control (trackedPoints).numpy()
        trackedPoints = Data.dynFunc (control_eval, trackedPoints)
        ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[icontrol+1], marker="o")

    plt.show ()
###########################################################################################


==> numadv/SL3_D6/code/latex_table_formatter.py <==
#######################################################################################
# Latex table formatter
# 
# Input : 
#   - a format file (.py) containing objects (see generic_format.py)
#   - a data file (.txt or readable as)
#   - if wanted : an output file name (if provided, no terminal output)
# 
# The data file contains raw data from simulation
# The format file describes how the table must be constructed from the data
# 
# Output : latex, in form of a terminal output or a compilable .tex file (mutually exclusive in this version)
#
#######################################################################################

import numpy as np
import sys
import importlib
from os import path

verbose = False

####################################################################
# Récupération des infos du format file

args = sys.argv[1:]
if (len(args)<2):
    print("WARNING : Please provide a format_file and a data_file.")
    exit (1)
elif (len(args)==2):
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = "" # if no output is provided, do not print
else:
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = args[2]
    if ("." not in output_file_name):
        output_file_name += ".txt"

try:
    fmt = importlib.import_module(path.realpath(format_file_name))
except Exception as e:
    print("WARNING : error opening format file '%s' (" % (format_file_name), e, "). Abandon")
    exit (1)
####################################################################

if (len(output_file_name) == 0): # otherwise silent
    print("Welcome in latex table formatter.")
    print("Call this script with the following arguments : format_file data_file <output_file>")
    print("You may need to \\usepackage{multirow} if funny 2* appear in the head.")

####################################################################
# Vérification que le format file est bien conforme
try:
    fmt.columns
except:
    print("WARNING : 'columns' not found in format file. Abandon")
    exit (1)

# more format check
def recur_check (col, is_ok):
    if (np.mod(len(col),2) != 0):
        is_ok = False
        print("WARNING : uneven number of elements in a level of columns")
    else:
        for ic, c in enumerate(col[1::2]):
            if ((type(col[2*ic]) is not str) or (not ((type(c) is list) or (type(c) is dict)))):
                is_ok = False
                print("WARNING : bad type in columns. Use strings for name and dicts/lists of columns for datas")
            if (is_ok and (type(c) is list)):
                is_ok = recur_check (c, is_ok)
    return is_ok

is_ok = recur_check (fmt.columns, True)
if (not is_ok):
    print("WARNING : 'columns' is not well formatted. Abandon")
    exit (1)
if (len(fmt.columns)==0):
    print("WARNING : empty 'columns'.")

try:
    fmt.caption
except:
    print("WARNING : 'caption' not found in format file. Add 'caption = \"mycaption\"' to format file if you want one.")
    fmt.caption = ""

try:
    fmt.label
except:
    print("WARNING : 'label' not found in format file. Add 'label = \"mylabel\"' to format file if you want one.")
    fmt.label = ""

try:
    fmt.datarows
except:
    print("WARNING : 'datarows' not found in format file. Taking default datarows=\":\".")
    fmt.datarows = ":"

try:
    fmt.sep
except:
    print("WARNING : 'sep' not found in format file. Taking default sep=\":\". This may cause column discrimination error!")
    fmt.sep = "\t"
####################################################################

####################################################################
# Extraction des infos pratiques du format file
def recur_count (columns, ncols, nrows, current_row):
    for c in columns[1::2]:
        if type(c) is dict:
            ncols += 1
            nrows = np.max([nrows, current_row])              
        elif type(c) is list:
            [ncols, nrows, current_row] = recur_count (c, ncols, nrows, current_row+1)
        else: 
            print("WARNING : error in extracting infos from column. Please check format.")
    return [ncols, nrows, current_row-1]

[ncols, nrows, current_row] = recur_count (fmt.columns, 0, 1, 1)

lines_head = [[] for _ in range(nrows)]
lines_data = []

def recur_lines (columns, lines_head, lines_data, current_row, level_width, nrows):
    for ic, c in enumerate(columns[1::2]):
        if type(c) is dict:
            # remplissage jusqu'au plancher de l'en-tête
            lines_head[current_row].append([columns[2*ic], nrows-current_row, 1])
            for irow in range(nrows-current_row-1):
                lines_head[current_row+1+irow].append([]) # laisser du blanc
            lines_data.append (c)
            if (current_row > 0):
                level_width[-2] += 1 # ajouter la largeur de cette colonne à celle du dessus

        else: # si (comme ?) le boulot de vérification a bien été fait, type(c)=list ici
            [lines_head, lines_data, current_row, level_width] = recur_lines (c, lines_head, lines_data, current_row+1, level_width+[0], nrows)
            lines_head[current_row].append ([columns[2*ic], 1, level_width[-1]])
            if (current_row > 0):
                level_width[-2] += level_width[-1] # ajouter la largeur de cette colonne à celle du dessus
                level_width[-1] = 0 # passer à la colonne suivante
            else:
                level_width = [0] # passer à la colonne principale suivante : remise à 0
    return [lines_head, lines_data, current_row-1, level_width[:-1]]

[lines_head, lines_data, current_row, level_width] = recur_lines (fmt.columns, lines_head, lines_data, 0, [0], nrows)
####################################################################

####################################################################
# Récupération des données
try:
    datafile = open(data_file_name, "r")
except:
    print("WARNING : datafile %s not found. Abandon" % (data_file_name))
    exit (1)
datalines = datafile.readlines ()
datafile.close ()

datalines = [[numstr.replace("\n","") for numstr in line.split(fmt.sep)] for line in datalines]
datas = []
for rawline in datalines:
    line = []
    for f in rawline:
        try: # brutal, but very efficient
            line.append(float(f))
        except:
            line.append(f)
    datas.append(line)

# supprimer les éventuelles lignes vides
datas = [line for line in datas if ((len(line)>0) and (line!=[""]))]
lendatas = len(datas)

if verbose:
    print("datas : ", datas)
####################################################################

####################################################################
########## Coeur du script : construction de la table latex

output = "\\begin{table}\n"
output += "\t\\centering\n"
output += "\t\\begin{tabular}{|" + "c|"*ncols + "} \\hline\n"

########## placement de l'en-tête
for iline, line in enumerate(lines_head):
    output += "\t"
    # si pas la première ligne : remplissage des lignes brisées (\cline)

    if (iline > 0):
        coldep = 1
        cline_open = False
        for iele, ele in enumerate(line):
            if (len(ele)>0): # pas vide
                if (cline_open):
                    colarr += ele[2] # continuation d'une cline ouverte : somme des largeurs
                else:
                    cline_open = True # ouverture d'une cline
                    colarr = coldep + 1
            else: # ele vide
                if (cline_open):
                    cline_open = False # fermeture d'une cline
                    output += "\\cline{%d-%d} " % (coldep, colarr-1)
                    coldep = colarr+1
                else:
                    coldep += 1 # recherche d'une future cline
        # fermeture d'une éventuelle cline laissée ouverte
        if (cline_open):
            output += "\\cline{%d-%d} " % (coldep, colarr-1)

    # remplissage des noms
    for ic, c in enumerate(line): # soit [], donc remplissage, soit [nom, lignes, colonnes]
        if (len(c)>1): 
            if (c[2] > 1): # multicolonnes
                if (ic==0):
                    output += "\\multicolumn{%d}{|c|}{%s} " % (c[2], c[0])
                else:
                    output += "\\multicolumn{%d}{c|}{%s} " % (c[2], c[0])
            elif (c[1] > 1): # multilignes
                output += "\\multirow{%s}*{%s} " % (c[1], c[0])
            else: # single output
                output += c[0] + " "
        if (ic < len(line)-1):
            output += "& "
        else:
            output += "\\\\ \n"
output += "\t\\hline \\hline \n" 

########## placement des données
if (type(fmt.datarows) is str):
    try:
        rows_bounds = fmt.datarows.split(":")
        if (len(rows_bounds) != 2):
            print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
            list_of_rows = range(lendatas)
        else:
            for irb in [0,1]:
                if (rows_bounds[irb]==""):
                    rows_bounds[irb] = 0
                else:
                    try:
                        rows_bounds[irb] = int(rows_bounds[irb])
                    except:
                        print("WARNING : datarow[%d] = unknown thing %s. Taking 0 by default" % (irb, rows_bounds[irb]))
                        rows_bounds[irb] = 0
            list_of_rows = np.arange(rows_bounds[0], lendatas-rows_bounds[1], 1)
            if (len(list_of_rows)==0):
                print("WARNING : empty datarows.")
    except:
        print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
        list_of_rows = range(lendatas)

elif (type(fmt.datarows) is list):
    list_of_rows = []
    for i in fmt.datarows:
        if type(i) is tuple:
            if (np.min(i) < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % np.min(i))
            elif (np.max(i) >= lendatas):
                print("WARNING : datarows ask for line %d. Line numbering starts from 0 : clipping at %d by default" % (np.max(i), lendatas-1))
            dalist = list(np.arange(np.max([0,np.min(i)]), np.min([np.max(i)+1, lendatas])))
            if (i[0] <= i[1]):
                list_of_rows += dalist
            else:
                list_of_rows += dalist[::-1]
                
        elif type(i) is int:
            if (i < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % (i))
            elif (i >= lendatas):
                print("WARNING : datarows ask for line %d : clipping at %d by default (line numbering starts from 0)" % (i, lendatas-1))
            list_of_rows.append(np.max([0,np.min([lendatas-1, i])]))
        else:
            print("WARNING : Unknown element ", i, " in datarows, ignored")
else:
    print("WARNING : unknown datarows type : ", type(fmt.datarows), "Please use list or 'a:b' string.")
    list_of_rows = []

for row in list_of_rows:
    output += "\t"
    for ic, c in enumerate (lines_data):
        if (c["datacol"] >= len(datas[row])):
            print("WARNING : format ask for column %d but datafile only have %d columns. Ignored" % (c["datacol"], len(datas[row])))
        else:
            try:
                output += c["format"] % (datas[row][c["datacol"]])
            except:
                print("WARNING : format error. Expected was %s, received data " % (c["format"]), datas[row][c["datacol"]], " of type", type(datas[row][c["datacol"]]))
        if (ic < ncols-1):
            output += " & "
        else:
            output += " \\\\ \\hline \n"

########## end of table
output += "\t\\end{tabular}\n"
if (len(fmt.caption)>0):
    output += "\t\\caption{" + fmt.caption + "}\n"
if (len(fmt.label)>0):
    output += "\t\\label{" + fmt.label + "}\n"
output += "\\end{table}\n"
####################################################################

if (len(output_file_name)>0): # silent mode
    # in this version, creates a full latex document (that can be compiled)
    output_file = open (output_file_name, "w")
    output_file.write ("\\documentclass{article}\n")
    output_file.write ("\\usepackage[landscape]{geometry}\n")
    output_file.write ("\\usepackage{multirow}\n")
    output_file.write ("\\begin{document}\n")
    output_file.write ("\\thispagestyle{empty}\n")
    output_file.write (output)
    output_file.write ("\\end{document}\n")
    output_file.close ()
else:
    print("\n")
    print(output)
    print("\n")
    print("Bye")
#######################################################################################
#                                                                                 Fin #
#######################################################################################

==> numadv/SL3_D6/code/ltf_dnn_errors.py <==
##################################################################################
# format file 
# keep a generic version of this file for later use
#  
# Syntax : 
# columns = [
#     "column name 1", tablecolumn (n° in datafile, "format"),
#     "column name 2", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         "subcolumn name b" : tablecolumn (n° in datafile, "format"),
#     ],
#     "column name 3", tablecolumn (n° in datafile, "format"),
#     ...
#     "column name n", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         ...
#         "subcolumn name z" : tablecolumn (n° in datafile, "format"),
#     ],
# ]
#
# datarows : one of the following
# - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting from a and skipping last b
# - [a,b,...,o] : list of elements e, with e being
#       either a number n : pick the corresponding row
#       or a tuple (a,b)  : pick rows between a and b, both included (can be reversed, like (5,3), or equal, like (42,42))
# Remarks :
# - line numbering starts from 0.
# - the order in the table will follow the order in datarows.
# - '0:0' is the same as ':'.
#
#   The datafile may contain any number of rows, 
#   as soon as the columns appearing in [columns] exist and share the same data type
#   1 row = 1 set of different datas (meant to be added during an algo run)
#
#   Any code in this file will be executed once, on loading (building datarows for instance)
#
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format):
    """
    Inputs : 
        * datacol   : un entier dans 0, ..., infty, donne le numéro de la colonne de data.txt où sont rangés les données.
        * format    : chaîne de caractère type "%.3f". 
    """
    col = {"datacol" : datacol, "format" : format}
    return col

###################################
# Parameters
###################################

caption     = "Errors" # Optional (ignore the warning if commented)
label       = "fig:errors" # Optional (ignore the warning if commented)

columns = [
    "Simulation", [
        "dim", tablecolumn (0, "%d"),
        "N it", tablecolumn(1, "%d"),
        "tcpu", tablecolumn(2, "%7.2f"),
        "MH tcpu", tablecolumn( 3, "%7.2f"),
        "ex tag",   tablecolumn(15, "%s"),
        "MH pts",   tablecolumn(14, "%s"),
    ],
    "Network", [
        "lay", tablecolumn (4, "%d"),
        "neur", tablecolumn (5, "%d"),
        "N train", tablecolumn (6, "%d"),
        "grad", tablecolumn (8, "%d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (9, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (10, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (11, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (12, "%7.2e"),
    ],
]

#datarows = ":" 
#datarows = [1,4,8,13,19]
datarows = ":" 
#datarows = [4,13,26,43]

# datarows = [1, 22] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [1, 4, 10, 21, 42] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [5, 11, 17, 23, 29] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [1, 3, 5, 7] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [5, 11, 17] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
sep = "\t" # data file separator

##################################################################################
#                                                                            End #
##################################################################################


==> numadv/SL3_D6/code/main.py <==
#!/usr/bin/python
# -*- coding: iso-8859-15 -*-

import tensorflow as tf
import numpy as np
import sys

from os import path 
from os import system
from os import listdir
from os import mkdir 
from importlib import import_module

from theNetworks import FeedForwardGenerator, FeedForwardGenerator01, GroupSort01Generator01

from utils import copycode, get_cmdline_Data, export_cleandat, export_copydat, generate_latex, evaluateLast_fromControl, evaluateLast
from error import plot_trackedPoints, error_and_plots, plot_value, plot_level
from metropolis import metropolis_points

from SolverHJB_SL2 import solver_SL2
from SolverHJB_SL3 import solver_SL3, explore_MH

def main(argv):
    funcname="main"
    
    #---------------------------------------------------------------------------#
    # VARIABLES                                                                  
    #---------------------------------------------------------------------------#

    datafile = [pair for pair in argv if "datafile=" in pair]
    if (len(datafile)>0):
        argv.remove (datafile[0]) # will not be considered as a variable
        datafile = datafile[0][len("datafile="):]
        datafile = datafile.replace(".py","")
    else:
        datafile = "data"
    print("["+funcname+"] "+"-"*29+" Loading data from "+datafile+" "+"-"*29)
    try:
        Data = import_module(datafile) # contains all data values
    except Exception as e:
        print("[%s] Impossible to import '%s' (" % (funcname, datafile), e, "). Abort")
        exit (1)

    # All items (name,default) of this list will be stored as attributes of a class Data
    # filled with default if name=value does not appear in the command line.
    # If [required values] is not empty, default (or value if provided) must be in these.

    variables = [] # syntax : ("name", default_value, [required values])
    booleans = [0,1,True,False]
    
    # Mathematical problem
    variables.append(("dim",  [])) # physical dimension
    variables.append(("Nit",  [])) # Number of iterations in time
    variables.append(("t0",   [])) # physical initial time
    variables.append(("T",    [])) # physical terminal time
    variables.append(("eps0", [])) # upper truncation limit of the value function
    variables.append(("eps1", [])) # lower truncation limit of the value function

    # Scheme parameters 
    variables.append(("scheme", ["SL2", "SL3"])) # SL2 or SL3
    variables.append(("SL2ValLag", ["full", "semi"])) # full or semi-lagrangian for value optimization
    variables.append(("order", [1,2,2.1,10,20])) # order of the scheme
    variables.append(("interm_step", [])) # Number of RK steps
    variables.append(("err_thresh", [])) # local error domain : |V| <= err_thresh 
    variables.append(("err_thresh_global", [])) # global error domain : |V| <= err_thresh_global
    variables.append(("nn_user", [])) # local error domain : |V| <= err_thresh 
    variables.append(("optimized", ["control", "value"])) # For SL3, either "control" or "value"
    variables.append(("OBSTACLE", booleans)) # do we consider the obstacle    
    
    # Neural networks parameters
    variables.append(("Nlay", [])) # Number of layers
    variables.append(("Nneur", [])) # Number of neurons per layer
    variables.append(("Next", [])) # Number of epochs in outer loop 
    variables.append(("Next_value", [])) # Number of epochs in outer loop of SL2 value optim 
    variables.append(("num_epoch", [])) # number of epochs in the inner loop
    variables.append(("nbIterFactor", [])) # factor of the first number of optimization
    variables.append(("nbOpt", [])) # number of different optimizations - we take the best
    variables.append(("initLR", [])) # learning rate
    variables.append(("batchSize", [])) # number of points drawn for control optimization
    variables.append(("batchSizeOpt", [])) # number of points drawn for control optimization / case nbObt>1
    variables.append(("batchSizeFactor", [])) # Factor to increase number of batch points at each time iteration
    variables.append(("batchSizeVal", [])) # number of points drawn for value optimization (SL2)
    variables.append(("seed", [])) # global random seed parameter
    variables.append(("genCName", ["FeedForward","FeedForward01","GroupSort"])) # name of control the neural network generator
    variables.append(("genVName", ["FeedForward","FeedForward01","GroupSort"])) # name of value the neural network generator
    variables.append(("sizeGroup", [])) # for GroupSort generator : size of sorted groups
    
    # Inputs and outputs
    variables.append(("saverep", [])) # folder where outputs will be placed
    variables.append(("loadrep", [])) # folder from where data will be loaded
    variables.append(("LATEX", booleans)) # do we generate a latex table with errors

    # Metropolis-Hastings    
    variables.append(("MH_Vbis", ["id","abs","truncLmax","SqOverTh","distToZone"])) # type of density for Metropolis-Hastings (string)
    variables.append(("MH_Rho", [0,1,2,3,4])) # type of rho function (int)
    variables.append(("MH_Slicewidth", [])) # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
    variables.append(("MH_Niter", [])) # Maximal number of MH iterations at every time step
    variables.append(("MH_ShFreq", [])) # Frequency of MH shaking
    variables.append(("MH_ShNiter", [])) # Number of iterations in MH shaking
    variables.append(("MH_tau", [])) # equivalent of time step
    variables.append(("MH_drift", ["FDgrad_abs_v"])) # choice of the drift weight (string)
    variables.append(("MH_drift_ww", [])) # ponderation of drift 
    variables.append(("MH_stop_ratio_init", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_end", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_start", [])) # stopping ratio, for first step # OB 
    variables.append(("MH_level_min", [])) # lower truncation of the density
    variables.append(("MH_level_max", [])) # upper truncation of the density
    variables.append(("MH_sc_freq", [])) # frequency of stopping criteria test
    variables.append(("MH_sc_choice", ["rOverThresh", "rmOverTresh", "dr:rUnderThresh", "dr:devUnderThresh",\
        "dr:devSqrtUnderThresh"])) # type of stopping criteria (string)   
    variables.append(("MH_frozenpc", [])) # percentage of frozen points (0-100)   
    variables.append(("MH_POINTS", booleans)) # do we use Metropolis-Hastings points
    variables.append(("MH_USE_OLD_PTS", booleans)) # do we propagate the same set of points

    # Execution control
    variables.append(("EXPLORE_MH", booleans)) # do we skip network part to explore MH_Points
    variables.append(("RELOAD", booleans)) # do we load an interrupted optimization
    variables.append(("TRAIN", booleans)) # do we train the networks
    variables.append(("POSTT", booleans)) # do we execute the post-treatment code
    variables.append(("SAVE_NETS", booleans)) # do we save nets
    variables.append(("SAVE_GRAPHS", booleans)) # do we save graphs
    variables.append(("SHOW_GRAPHS", booleans)) # do we show graphs
    variables.append(("BATCHPTS_ON_SHOW", booleans)) # do we plot batchpoints on show graphs

    Data = get_cmdline_Data (Data, variables, argv, datafile, verbose=True) # embedded prints    

    #---------------------------------------------------------------------------#
    # INITIALIZATION                                                            
    #---------------------------------------------------------------------------#

    if (Data.EXPLORE_MH): # protect the user against itself
        Data.TRAIN = False

    if (Data.scheme=="SL2" and Data.MH_POINTS):
        Data.MH_POINTS=False
        print("\n\n[%s] WARNING : SL2 does not have metropolis points. Setting MH_POINTS=False\n" % (funcname))

    if (Data.seed > 0): # set global seed
        tf.random.set_seed(Data.seed)
    
    for rep in [Data.saverep, Data.saverep+"/controlNets", Data.saverep+"/valueNets"]:
        if not path.exists (rep): # create save directory if needed
            mkdir (rep)
    
    Data.layers = [Data.Nneur]*Data.Nlay # list of number of neurons per layer
    Data.aDim = Data.aDim_func(Data.dim) # control space dimension
    Data.list_tk = Data.get_list_tk (Data.t0, Data.T, Data.Nit) # list of physical times
    # Data.dt = (Data.T-Data.t0 if (Data.Nit==0) else (Data.T-Data.t0)/Data.Nit)
    Data.Xmin = Data.get_Xmin(Data.dim) # array of size dim
    Data.Xmax = Data.get_Xmax(Data.dim) # array of size dim


    activation = tf.nn.relu # default inner layers activation function
    
    def get_gen (Data, genName, dim):
        if (genName=="FeedForward01"):
            gen = FeedForwardGenerator01 (np.array(Data.layers), activation, Data.output_activation, dim)
        elif (genName=="FeedForward"):
            gen = FeedForwardGenerator   (np.array(Data.layers), activation)
        elif (genName=="GroupSort"):
            gen = GroupSort01Generator01 (np.array(Data.layers), Data.sizeGroup, Data.output_activation, dim)
        else:
            print("[%s] Error : generator '%s' not implemented. Abort" % (funcname, genName))
            exit (1)
        return gen

    [genControl, genValue] = [get_gen(Data,Data.genCName,Data.aDim), get_gen(Data,Data.genVName,1)]
    
    print("layers     : ", Data.layers)
    print("aDim       : ", Data.aDim, ", dimension espace des controles")
    print("activation : ", activation)
    print("list of tk : ", Data.list_tk)
    if (len(Data.list_tk) != Data.Nit+1):
        print("[%s] Error : Nit=%d but only %d times in list_tk (0 included). Abort" % (funcname, Data.Nit, len(Data.list_tk)))
        exit(1)
    print("Xmin : ", Data.Xmin, ", Xmax : ", Data.Xmax)
    
    #- Nom compilé
    basenamelist = [] # list of str
    basenamelist.append(Data.scheme)
    basenamelist.append("D%d" % Data.dim)
    basenamelist.append("Nit%d" % Data.Nit)
    basenamelist.append("A"+activation.__name__)
    basenamelist.append("Neu%d" % Data.Nneur)
    basenamelist.append("Lay%d" % Data.Nlay)
    basenamelist.append("Next%d" % Data.Next)
    basenamelist.append("Order%d" % Data.order)
    basenamelist.append("Batch%d" % Data.batchSize)
    basenamelist.append("MH%d" % (1*Data.MH_POINTS))
    basenamelist.append("Vbis" + Data.MH_Vbis)
    basenamelist.append("nbOpt%d" % Data.nbOpt)
    basenamelist.append(Data.genCName)
    if (len(Data.EXAMPLE_TAG)>0):
      basenamelist.append (Data.EXAMPLE_TAG)
    Data.baseName = "_".join (basenamelist)
    # redirect output to directory
    # sys.stdout = open(Data.saverep+"/resFile"+Data.baseName+".txt", 'w') # tf.print does not pass 
    print("BaseName", Data.baseName) 

    Data.riskFunc = Data.RiskL2 ()            # risk function for value approximation
    Data.phi      = Data.PhiFunc (Data.dim)   # init. condition function
    Data.dynFunc  = Data.DynFunc (Data.dim)   # approx. dynamic function
    Data.obstFunc = Data.ObstFunc (Data.dim)  # obstacle function
    [Data.XX_test, Data.xxgraph, Data.yygraph] = Data.XtestGridGenerator (Data.dim, Data.nn_user, Data.Xmin, Data.Xmax)

    # # OB DEBUG STOP TEST (TEMPORAIRE)
    # Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    # Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];
    # if (Xmax-Xmin<=1e-6 or Ymax-Ymin<=1e-6):
    #     [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
    #     print("x_plan : ", x_plan)
    #     print("y_plan : ", y_plan)
    #     print("Data.dim    = ", Data.dim)
    #     print("Data.nn_user= ", Data.nn_user)
    #     print("Data.xxgraph= ", Data.xxgraph)
    #     print("Xmin = ", Xmin)
    #     print("Xmax = ", Xmax)
    #     print("Ymin = ", Xmin)
    #     print("Ymax = ", Xmax)
    #     print("[%s] Attention Xmin,Xmax (ou Ymin,Ymax) trop proches. Abort." % funcname)
    #     exit(1)

    # containers for the training step
    Data.stepsToDo = range(Data.Nit+1) # default 
    Data.listOfNetControl = []
    Data.listOfNetValue = []

    # independant error evaluation points : oldie
    # Data.XX_errg = tf.random.normal([10000,Data.dim], mean = 0.5*(Data.Xmin+Data.Xmax), stddev = 0.5*(Data.Xmax-Data.Xmin))

    #--------
    #- before entering possible-user-interruption-zone
    #--------
    # export_copydat (Data)
    # export_cleandat (Data.saverep)
    copycode (Data.saverep)
    
    #---------------------------------------------------------------------------#
    # RELOAD                                                                  
    #---------------------------------------------------------------------------#

    if (Data.RELOAD):
        print("[%s] Reloading session from %s.." % (funcname, Data.loadrep))
        if (Data.scheme=="SL3"):
            if (Data.optimized=="control"):
                thelist = Data.listOfNetControl
            else:
                thelist = Data.listOfValueNet
            try:
                nnets = len(listdir(Data.loadrep+"/%sNets/"%(Data.optimized))) 
                print("%d %s networks found" % (nnets, Data.optimized))
                for inet in range(1,nnets+1): # numérotation de 1 à nnets
                    theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (Data.optimized,Data.optimized,inet))
                    thelist.append (theNet)
                Data.stepsToDo = range(nnets+1,Data.Nit+1)
            except Exception as e:
                print("[%s] Error in loading %s nets : " % (funcname, Data.optimized), e)
        elif (Data.scheme=="SL2"):
            for (thelist, nettype) in zip([Data.listOfNetValue, Data.listOfNetControl], ["value", "control"]):
                try:
                    nnets = len(listdir(Data.loadrep+"/%sNets/"%(nettype))) 
                    if (nettype=="value"): # since value is last optimized, 
                        steps = nnets      # we start again the whole step 
                        nnetsV = nnets
                    else:
                        nnetsC = nnets
                        if (nnetsC < nnetsV):
                            print("[%s] Less control nets than value (%d vs %d). Abort" % (funcname, nnets, steps))
                            exit(1)
                    print("%d %s networks found" % (nnets, nettype))
                    for inet in range(1,nnets+1): # numérotation de 1 à nnets
                        theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (nettype,nettype,inet))
                        thelist.append (theNet)
                except Exception as e:
                    print("[%s] Error in loading %s nets : " % (funcname, nettype), e)
            Data.stepsToDo = range(np.min([nnetsC,nnetsV])+1,Data.Nit+1)
        else:
            print("[%s] Scheme '%s' not implemented. Abort" % (funcname, Data.scheme))
            exit (1)

        print("[%s] .. Done. StepsToDo is now equal to " % (funcname), Data.stepsToDo)

    #---------------------------------------------------------------------------#
    # TRAINING                                                                  
    #---------------------------------------------------------------------------#
    
    if (Data.EXPLORE_MH):
        explore_MH (Data)

    if (Data.TRAIN):
        if (Data.scheme=='SL2'):
            solver_SL2 (Data, genControl, genValue)
        elif (Data.scheme=='SL3'):
            solver_SL3 (Data, genControl, genValue)
        else:
            print("[%s] Error : scheme %s not implemented." % (funcname, Data.scheme))
    else:
        print("[%s] Skipping train step." % (funcname))

    #---------------------------------------------------------------------------#
    # POST PRODUCTION                                                           
    #---------------------------------------------------------------------------#

    if (Data.POSTT):
        # print("[%s] Loading control .." % (funcname))
        # theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control1")
        # print("[%s] .. Done" % (funcname))

        print("[%s] ----- README : TF will warn that models are not compiled, ignore it" % funcname)

        listOfNetControls = []
        listOfNetValues = []
        print('Data.loadrep : ', Data.loadrep)
        for icontrol in range(Data.Nit):
            theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control%d" % (icontrol+1))
            listOfNetControls.append (theControlNet)
            
            if (Data.scheme=="SL2"):
                theValueNet = tf.keras.models.load_model(Data.loadrep+"/valueNets/value%d" % (icontrol+1))
                listOfNetValues.append (theValueNet)

        # plot_trackedPoints (Data, listOfNetControl)

        # Data.SAVE_GRAPHS = False
        # Data.SHOW_GRAPHS = True
        for istep in range(Data.Nit+1):
            t = Data.list_tk[istep]
            # # t = istep * Data.dt + Data.t0
            tcpu = 0.0; MH_tcpu = 0.0
            # if (istep==0):
            #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
            # else:
            #     Data.MH_stop_ratio = ((Data.Nit-istep)*Data.MH_stop_ratio_init + istep*Data.MH_stop_ratio_end)/Data.Nit

            XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                 minval = Data.Xmin, maxval = Data.Xmax)

            Data.listOfNetControl = listOfNetControls[:istep]
            if (Data.scheme=="SL3"):
                evaluate = evaluateLast_fromControl
            else:
                evaluate = evaluateLast       
                Data.listOfNetValue = listOfNetValues[:istep]
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate)

            # # create 3D figures (after Mathrice for instance)
            # u_pred = evaluateLast_fromControl (Data, listOfNetControls[:istep], Data.XX_test)
            # uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))
            
            # u_ex = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0)
            # uu_ex = tf.reshape(u_ex,(Data.nn_user,Data.nn_user))
            # # plot_value (Data, uu_pred, istep)
            # plot_level (Data, uu_pred, uu_ex, istep, t, [], "")  

    # if (Data.LATEX):
    #     generate_latex (Data.saverep)
    
    print("Programme ended normally.")
    # system ("cp out.txt %s" % (Data.saverep+"/resFile"+Data.baseName+".txt")) # AP : out.txt directly in folder
    # sys.stdout.close()
    return 0
   
if __name__ == "__main__":
    print("TFVERSION", tf.__version__)
    main(sys.argv[1:])


==> numadv/SL3_D6/code/metropolis.py <==
#---------------------------------------------------------------
#- FUNCTIONS
#---------------------------------------------------------------

import numpy as np
import tensorflow as tf
import time

def MH_stopping_criteria (Data, ratio, ratio_old, ratio_mean, ratio_dev, it, verbose):
    # MH_stop_ratio = Data.MH_stop_ratio
    # Data.MH_stop_ratio = Data.MH_stop_ratio_init
    # if it==0:
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    # if it>0:
    #     #----------------------------------------------------------
    #     # OB in order to kept as before for loop, for AP and for OB
    #     #----------------------------------------------------------
    #     #if (Data.MH_stop_ratio_end > Data.MH_stop_ratio_init):
    #     Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
    #     #else:
    #     #  Data.MH_stop_ratio = MH_stop_ratio_copy

    funcname = "MH_Stopping_criteria"
    if (Data.MH_sc_choice=="rOverThresh"): # default
        go_on = (ratio <= Data.MH_stop_ratio)
        stop_description = "ratio %7.3f, treshold %6.3f" % (ratio, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="rmOverThresh"):
        go_on = (ratio_mean <= Data.MH_stop_ratio)
        stop_description = "ratio_mean %7.3f, treshold %6.3f" % (ratio_mean, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:rUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = "|delta ratio| / ratio %7.3f, treshold %6.3f" % (var, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:devUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio_dev
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = " %7.3f (tresh %6.3f)" % (var, Data.MH_stop_ratio)
        #- for debug
        stop_description = " %7.3f (tresh %6.3f)  [r=%6.3f, r_old=%6.3f, r_dev=%6.3f]" % (var, Data.MH_stop_ratio, ratio, ratio_old, ratio_dev)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
        if (np.abs(ratio - ratio_old)<1e-10):
            #- OB forcer la continuation 
            #- Hint : augmenter Data.MH_sc_freq ? / par un facteur 2 ?
            go_on=True

    elif (Data.MH_sc_choice=="dr:devSqrtUnderThresh"):
        var  = np.abs(ratio - ratio_old) / ratio_dev
        var2 = np.abs(ratio - ratio_old) / (ratio_dev/np.sqrt(it))
        #go_on = (var >= Data.MH_stop_ratio)
        go_on = (var2 >= Data.MH_stop_ratio)
        stop_description = "(dr:dev: %7.3f, dr:dev/sqrt(it): %7.3f, tresh: %6.3f)" % (var, var2, Data.MH_stop_ratio)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
    else:
        print("[%f] Error : stopping criteria '%s' not implemented, stopping." \
    % (funcname, Data.MH_sc_choice))
        go_on = False
    if (verbose):
        tf.print ("[%s] : (it=%3i) Testing '%s': %s %s" % (funcname, it, Data.MH_sc_choice, \
    stop_description, " ..." if go_on else " ==> stop"))
    return go_on

def MH_Proba (Data, XX, YY, drift, ww_coeff):
    return tf.exp (-(tf.reduce_sum(tf.square(YY - XX - Data.MH_tau * drift), \
    axis=1, keepdims=True))/ (2.*Data.MH_tau*ww_coeff)) 

def MH_rho (Data, X, value):
    V = value(X) - Data.MH_level_max
    res = tf.ones(tf.size(V)) # default RHO0
    if (Data.MH_Rho==1):
        res =  1.0 / (1.0 + tf.abs (tf.maximum (V, Data.MH_level_max))) # RHO1
    elif (Data.MH_Rho==2):
        res = 1.0 / (1.0 + tf.abs(V)) # RHO2
    elif (Data.MH_Rho==3): # RHO3 : Repartition avec + d'importance Value(X)<=level_max
        res = 1.0 / (0.1 + tf.maximum(V,0.0)) 
    elif (Data.MH_Rho==4): # RHO4 : Repartition avec un peu + d'importance Value(X)<=level_max
        res = 1.0 / (1.0 + tf.maximum(V,Data.MH_level_max)) 
    return res

def MH_Drift (Data, VV, XX, value):
    funcname = "MH_Drift"
    eps=1e-4 # gradient parameter
    eye = tf.eye (Data.dim, Data.dim)

    if (Data.MH_drift=="FDgrad_abs_v"): # finite differences gradient 
        #absV = tf.abs (VV)
        absV = MH_Vbis(Data, VV)
        for idim in range(Data.dim):
            # slice keeps the shape correct (morally eye[iData.dim,:])
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            #absVeps = tf.abs(value (XX + perturb))
            absVeps = MH_Vbis(Data, value (XX + perturb))

            # weird code. Explanation : 
            # - TF doc says that append can behave like print in tffunction, thus, is unreliable. 
            # - no item assignement in tf (no grad[:,idim] = something)
            if (idim==0):
                grad = tf.reshape((absVeps - absV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((absVeps - absV) / eps,[-1,1])], axis=1)
        drift = - Data.MH_drift_ww * grad

    else:
        tf.print("[%s] Error : unknown drift '%s'. Abort" % (funcname, Data.MH_drift))
        exit (1)
    return drift

def MH_Vbis (Data, VV):
    funcname = "MH_Vbis"
    if (Data.MH_Vbis=="id"): # default
        res = VV
    elif (Data.MH_Vbis=="abs"): 
        res = tf.abs (VV)
    elif (Data.MH_Vbis=="truncLmax"): # best
        res = tf.maximum (VV, Data.MH_level_max)
    elif (Data.MH_Vbis=="SqOverTh"):
        seuil = 1.0
        VV = tf.maximum (VV, seuil)
        res = tf.maximum (VV, VV**2 / seuil)
    elif (Data.MH_Vbis=="distToZone"):
        res = tf.maximum (Data.MH_level_min, tf.maximum (VV - Data.MH_level_max, -VV))
    else:
        print("[%s] Error : Vbis_choice '%s' is not programmed" % (funcname, Data.MH_Vbis))
    return res


#---------------------------------------------------------------
#- METROPOLIS-HASTINGS
#---------------------------------------------------------------

def metropolis_points (Data, value, Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True):
    """
    Inspired from Metropolis-Hastings algorithm (1953)

    Inputs :
    * Data : contains anything.
    * value : callable (batchSize,dim) -> (batchSize,1), level set function 
    * oldpoints : (?,Data.dim), eventual previous points
    * Niter : int, maximal number of iterations.
    * batchSize : number of desired points (can be batchSize or batchSizeVal in SL2)
    * start_from_old_points : bool, restart from old points (batchSize is erased then)
    * use_bsFactor : bool, do we care to increase the number of points
    * verbose : bool, speaks for itself (haha)

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * in_zone : int, number of XX points in interest zone
    * ratio : float, equal to MH_inzone / batchSize
    * in_box : int, number of XX points in [Data.Xmin, Data.Xmax]
    """
    funcname = "metropolis"
    ww_coeff = 1.0; # OB : to add more random mixing (1.0 means no change !)

    if (start_from_old_points and (Niter == 0)): # pass through option. No computation time
        XX = oldpoints; it=0; in_zone=0; in_box=0
        ratio=0.0; 
    else:
        # Parameters 
        wtproba = False # with transition proba 
        ratio_sum=0.0; ratio_sqsum=0.0; ratio_old=0.0; nfrozen=0

        if (start_from_old_points):
            XX = oldpoints 
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                nnew = int((Data.batchSizeFactor-1.0) * batchSize)
                XXnew = XX[0:nnew,:] + tf.sqrt(ww_coeff*Data.MH_tau) * tf.random.normal ((nnew,Data.dim))
                XX = tf.concat ([XX, XXnew], axis=0)
                batchSize += nnew
                tf.print("[%s] MH init points : use old pts, adding new points (batchSize=%8i, # new_points=%8i)" % (funcname,batchSize,nnew))
        else:
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                batchSize=int(batchSize*Data.batchSizeFactor)
                tf.print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,batchSize))

            XX_full = tf.random.uniform ((batchSize,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
            in_box=tf.reduce_sum(tf.where(tf.reduce_all((Data.Xmin<=XX_full)&(XX_full<=Data.Xmax),axis=1),1,0))

            # garder la valeur d'une partie des points "gelée"
            nfrozen = int(Data.MH_frozenpc * batchSize / 100)
            if (nfrozen > 0):
                unfrozenIndices = tf.reshape(tf.range (0,batchSize - nfrozen), [-1,1]) 
                XX = XX_full[:-nfrozen,:]  
            else:
                XX = XX_full     
            if (verbose):
                tf.print("[%s] init points (in box / total) : %5d / %5d. Freezing %d of them" \
                    % (funcname, in_box, batchSize, nfrozen))

        VV = value (XX)
        it = 0; go_on = True; 
        while ((it < Niter) and go_on):
            ### Candidate state
            WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
            drift = MH_Drift (Data, VV, XX, value)
            YY = XX +  tf.sqrt(ww_coeff*Data.MH_tau) * WW + Data.MH_tau * drift # OB

            ### Acceptance 
            rhoX = MH_rho(Data, XX, value)
            rhoY = MH_rho(Data, YY, value)
            if wtproba: # with transition proba
                AA = tf.minimum(1.0, (rhoY / rhoX) * (MH_Proba (YY,XX,Data.MH_tau,drift,ww_coeff) \
                    / MH_Proba(XX,YY,Data.MH_tau,drift,ww_coeff)))
            else: # without transition proba
                AA = tf.reshape(tf.minimum(1.0, rhoY / rhoX), [-1,1]) # value returns (n,) tensor

            UU = tf.random.uniform ((XX.shape[0],1)) # random acceptance treshold        
            XX = tf.where (AA >= UU, YY, XX) # it AA>= U, set to YY, else set to XX
            VV = value (XX) # update of value (for statistics)
            
            ### Stopping criteria 
            in_zone = tf.reduce_sum (tf.where((Data.MH_level_min <= VV) & (VV <= Data.MH_level_max), 1, 0)) + nfrozen
            in_box = tf.reduce_sum (tf.where(tf.reduce_all((Data.Xmin <= XX)&(XX <= Data.Xmax), \
                axis=1), 1, 0)) + nfrozen
            ratio = in_zone / (XX.shape[0]+nfrozen)
            ratio_sum += ratio; ratio_sqsum += ratio**2 

            if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
                ratio_mean = ratio_sum / (it+1)
                ratio_dev = tf.sqrt (ratio_sqsum/(it+1) - ratio_mean**2)
                go_on = MH_stopping_criteria (Data,ratio,ratio_old,ratio_mean,ratio_dev,it,verbose)
                ratio_old = ratio

            #if (verbose):
            if (False):
                #if iter%stop_crit_freq==0:
                tf.print("[%s] : it %2d / %2d, #(V<level) %5d / %5d, ratio %3.3f, #(in box) %5d / %5d" \
                        % (funcname, it, Data.Nit, in_zone, batchSize, ratio, in_box, batchSize))
                            
            it += 1
        # end while iter

        if ((not start_from_old_points) and (nfrozen > 0)):
            XX = tf.tensor_scatter_nd_update (XX_full, unfrozenIndices, XX)

    return [XX, it, in_zone, ratio, in_box]
# end metropolis_points

# OB4
def MH_V_obs(Data,XX):
    funcname="MH_V_obs"
    if Data.MH_obs_mode=="overLevel":
        res = -tf.minimum(Data.obstFunc(XX),Data.MH_obs_level) # AP1
    elif Data.MH_obs_mode=="distToZone":
        # the interest zone is - level <= VV <= level
        VV=-Data.obstFunc(XX)
        res = tf.maximum (Data.MH_obs_level, tf.maximum (VV - Data.MH_obs_level, -VV))
    else:
        print('[%s] This mode %s not programmed ! Abort.' % (funcname,Data.MH_obs_mode))
        exit(1)
    return res

def obs_metropolis_points (Data, Niter, verbose=True):
    """
    Specific metropolis for obstacle points (way simpler)

    Inputs :
    * Data : contains anything.
    * Niter : int, maximal number of iterations.
    * verbose : bool

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * ratio : float, equal to MH_inzone / batchSize
    """
    funcname = "g_metropolis"
    eps=1e-4 # gradient parameter
    XX = tf.random.uniform ((Data.MH_Nobs,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
    eye = tf.eye (Data.dim, Data.dim)
    it = 0; go_on = True; 

    # MH_V_obs is defined just over this function

    while ((it < Niter) and go_on):
        VV = MH_V_obs(Data,XX) 
        WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
        ### drift computation : gradient of min(obsFunc, MH_obs_level)
        for idim in range(Data.dim):
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            Veps = MH_V_obs(Data,XX + perturb) 
           
            if (idim==0):
                grad = tf.reshape((Veps - VV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((Veps - VV) / eps,[-1,1])], axis=1)

        XX += tf.sqrt(Data.MH_obs_tau) * WW + Data.MH_obs_tau * Data.MH_obs_drift_ww * (-grad)
        
        ### Stopping criteria 
        if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
            if (Data.MH_obs_mode=="overLevel"):
                GG = Data.obstFunc (XX)
                in_zone = tf.reduce_sum (tf.where((Data.MH_obs_level <= GG), 1, 0)) 
            elif (Data.MH_obs_mode=="distToZone"):
                in_zone = tf.reduce_sum (tf.where( VV <= Data.MH_obs_level, 1, 0))  # OB3, on se base sur VV= MH_V_obs(XX) fonction speciale
            else:
                print("[%s] Mode '%s' not programmed. Abort" % (funcname,Data.MH_obs_mode))
                exit(1)
            ratio = in_zone / XX.shape[0]
            go_on = (ratio <= Data.MH_obs_stop_ratio)
            tf.print ("[%s] (it=%3i) Testing rOverThresh : ratio=%e, thresh=%e %s" % (funcname, it, ratio, Data.MH_obs_stop_ratio, \
                " ..." if go_on else " ==> stop"))
        it += 1
    # end while iter

    return [XX, it, ratio]
# end metropolis_points


==> numadv/SL3_D6/code/theNetworks.py <==
import numpy as np
import tensorflow as tf
from tensorflow.keras import  layers, models
from tensorflow.keras.layers import Layer

# Reinvected netwrok
class DenseReinj(Layer):
  def __init__(self, units=32, activation= None,   use_bias= True, initWeight= None):
      super(DenseReinj, self).__init__()
      self.units = units
      self.activation = activation
      self.use_bias = use_bias
      self.initWeight= initWeight
   
  def build(self, input_shape):  # Create the state of the layer (weights)
      if (self.initWeight == None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[0][-1],self.units]),  trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[1][-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
            self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initWeight[0],[input_shape[0][-1],self.units]), trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(np.reshape(self.initWeight[1],[input_shape[1][-1],self.units]), trainable = True, dtype=tf.float32)
          self.b    = tf.Variable(np.reshape(self.initWeight[2],[self.units]), trainable = True, dtype=tf.float32)
           

  def call(self, input):  # Defines the computation from inputs to outputs
        
      if (self.use_bias == True):
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY) + self.b
      else:
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY)
        

      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      if (self.use_bias == True):
          return self.w.numpy(), self.wY.numpy(), self.b.numpy()
      else:
          return self.w.numpy(), self.wY.numpy()
   
    
# classical feedforward
###########################
class FeedForward( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward - init  '
        n=len(funcname)+30+len('[activation :]')

        # activ_loc=activation        # (default)
        # #activ_loc=tf.nn.sigmoid    # test for SL1 : not good !
        # # activ_loc=tf.nn.sigmoid    # test for SL2 : encours
        print('-' * n)
        print('[%s] activation : %s' % (funcname,activation))
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(1))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,\
                 kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                 bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            #self.ListOfDense.append(layers.Dense(1, kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
            #                        bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))
            self.ListOfDense.append(layers.Dense(1, activation= output_activation,\
                    kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        #return output[:,0]
        return output
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
    
# network generator
class FeedForwardGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return FeedForward(self.nbNeurons,activation=self.activation,output_activation=self.output_activation,initWeight= initWeight)


  
# classical feedforward output in 01
###########################
class FeedForward01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None, aDim=1):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward01 - init'
        n=len(funcname)+30+len('[activation :]')

        tf.print('-' * n)
        tf.print('[%s] activation        : %s' % (funcname,activation))
        tf.print('[%s] output_activation : %s (derniere couche)' % (funcname,output_activation))
        tf.print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [layers.Dense( nbNeurons[i],activation= activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        # return output[:,0]
        return output
        # remplacement de "output[:,0]" par "output" pour traiter le cas dim(a)>=2
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    

# network generator
class FeedForwardGenerator01:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "Dense"
        #funcname='class FeedForwardGenerator01 - init'
        #print('[%s] activation : %s' % (funcname,activation))

    def create(self, initWeight = None, aDim=1):
        return FeedForward01(self.nbNeurons,activation= self.activation,\
            output_activation=self.output_activation,initWeight= initWeight,aDim=self.aDim)


# My dense with truncation
class MyDense(Layer):

  def __init__(self, units=32, activation= None, initializer= None,  use_bias= True, maxValWeight =1e6):
      super(MyDense, self).__init__()
      self.units = units
      self.initializer = initializer
      self.activation = activation
      self.use_bias = use_bias
      self.maxValWeight=maxValWeight
 
  def build(self, input_shape):  # Create the state of the layer (weights)
      
      if (self.initializer==None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initializer[0],[input_shape[-1],self.units]), trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(np.reshape(self.initializer[1],[self.units]), trainable = True, dtype=tf.float32)

  def call(self, inputs):  # Defines the computation from inputs to outputs
      if (self.use_bias == True):
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight )) + self.b
      else:
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight ))
          
      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      return self.w.numpy(),  self.b.numpy()

  
# Group Sort output in 01
###########################
class GroupSort01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, sizeGroup=5, initWeight= None, output_activation=None, aDim=1,  maxValWeight =1e6):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.groupSort= [ int(nb/sizeGroup) for nb in nbNeurons]

        funcname='class Group Sort - init'
        n=len(funcname)+30+len('[activation :]')
        print('-' * n)
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [MyDense( nbNeurons[i],activation= None,  maxValWeight=maxValWeight)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [MyDense( nbNeurons[i],activation= None,\
                          initializer = [initWeight[2*i],initWeight[2*i+1]],\
                          maxValWeight=maxValWeight)  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for ilayer in range(len(self.ListOfDense)-1):
            output = self.ListOfDense[ilayer](output)
            # sort
            output= tf.concat([tf.sort(output[:,ig*self.sizeGroup:(ig+1)*self.sizeGroup],axis=-1, direction='DESCENDING') for ig in range(self.groupSort[ilayer])], axis=-1)
        return self.ListOfDense[-1](output)
             

# network generator
class GroupSort01Generator01:
    def  __init__( self, nbNeurons, sizeGroup=5, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "GroupSort01Generator01"

    def create(self, initWeight = None, aDim=1):
        return GroupSort01(self.nbNeurons,self.sizeGroup,initWeight=initWeight,output_activation=self.output_activation,aDim=self.aDim)



# feed forward reinj
###########################
class FeedForwardReinj( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.theDense = layers.Dense(nbNeurons[0])
            self.ListOfDense = [DenseReinj( nbNeurons[i],activation= activation)  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj(1))               
        else:
            self.theDense = layers.Dense(nbNeurons[0],
                                         kernel_initializer= tf.constant_initializer(initWeight[0][0]),
                                         bias_initializer= tf.constant_initializer(initWeight[0][1]))
            self.ListOfDense =  [DenseReinj( nbNeurons[i],activation= activation,initWeight= initWeight[i] )  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj( 1,initWeight= initWeight[len(nbNeurons)]))
 
    def call (self, x):
        z= self.theDense(x)
        for layer in self.ListOfDense:
            z = layer([z,x])
        return z[:,0]
    
    def get_weights(self):
        return [ self.theDense.get_weights()] + [ self.ListOfDense[i].get_weights() for i in range(len(self.ListOfDense))]
 
# network generator
class FeedForwardReinjGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseReinj"
        
        
    def create(self, initWeight = None):
        return FeedForwardReinj(self.nbNeurons,activation= self.activation,initWeight= initWeight)


    
# classical feedforward t and x
###############################
class FeedForwardTAndX( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, N, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.N = N
        self.ListListOfDense =[]
        for i in range(N):
            ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            ListOfDense.append(layers.Dense(1))
            self.ListListOfDense.append(ListOfDense)

    def call (self, t, x):
        output= x
        for layer in self.ListListOfDense[t]:
            output = layer(output)       
        return output[:,0]
    
# network generator
class FeedForwardTAndXGenerator:
    def  __init__( self,  N, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseTANDXPart"+str(N)
        self.N = N
        
        
    def create(self):
        return FeedForwardTAndX(self.N, self.nbNeurons,activation= self.activation)
        

# For Two levels
#################
class FeedForwardLevel2( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self,  outputDim, nbNeurons, activation= tf.nn.tanh):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
        self.ListOfDense.append(layers.Dense(outputDim))               
 

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return output
    
    def get0( self, x):
        output= tf.expand_dims(x,-1)
        for layer in self.ListOfDense:
            output = layer(output)
        return output
         
 
# network generator
class FeedForwardLevel2Generator:
    def  __init__( self, outputDim, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseLevel2"
        self.outputDim = outputDim
        
        
    def create(self, initWeight = None):
        return FeedForwardLevel2(self.outputDim, self.nbNeurons,activation= self.activation)
  


  
# classical softmax  probability for two values
###############################################

class  Softmax01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(2))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,
                                               kernel_initializer= tf.constant_initializer(initWeight[2*i]),
                                               bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(2,kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
                                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return tf.exp(output)/tf.reduce_sum(tf.exp(output),axis=-1, keepdims= True)
         

    
# network generator
class Softmax01Generator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return Softmax01(self.nbNeurons,activation= self.activation,initWeight= initWeight)


      


==> numadv/SL3_D6/code/utils.py <==
# Common functions to all semi-Lagrangian schemes
import tensorflow as tf
import numpy as np

from datetime import datetime
from os import path 
from os import system 
from time import time

from metropolis import obs_metropolis_points, metropolis_points

###############################################################
# Functions for numerical schemes
###############################################################

def actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train,batchSize):
    funcname = "actualize_at_end_of_timestep_XX_train"
    #- Training points update
    MH_time=0.0
    if (Data.MH_POINTS and (istep < Data.Nit)):
        Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
            + t * Data.MH_stop_ratio_end) / Data.T
        # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
        #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            MH_phi, Data.MH_Niter,batchSize,\
            oldpoints=XX_train[:batchSize,:],\
            start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        MH_time = time() - MH_start_time
        tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            % (funcname, istep, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    return [XX_train, MH_time]

def actualize_in_inner_loop_XX_train (Data, MH_phi, epoch, XX_obs,XX_train,batchSize):
    funcname="actualize_in_inner_loop_XX_train"
    if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
        [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,batchSize,\
            oldpoints=XX_train[:batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
        if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
            print("[%s] Metropolis iterations reached %5d." \
                % (funcname, Data.MH_ShNiter))
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))

    if (not Data.MH_POINTS):
        XX_train = tf.random.uniform([batchSize,Data.dim], \
            minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    return XX_train

def init_XX_train (Data, t, istep,batchSize):
    funcname="init_XX_train"
    XX_obs = []; MH_time=0.0 # compatibility obstacle/no obstacle

    if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_time = time() - MH_start_time
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    else:
        XX_train = tf.random.uniform([batchSize,Data.dim], minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    
    return [XX_train, XX_obs, MH_time]

# def characteristic (Data, theNetControl, x, dt):
def oneStepCall (Data, func, theNetControl, x, dt):
    funcname = "characteristic"
    res = Data.obstFunc (x)
    a = theNetControl(x)
    if Data.order==1:
        x = x - dt * Data.dynFunc(a,x)
    elif Data.order==2:
        x = x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
    elif Data.order==2.1: # RK2-1
        k1 = Data.dynFunc(a,x)
        x1  = x - dt * k1
        x = x - dt/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
            res = tf.maximum (res, Data.obstFunc(x))
    else:
        print("[%s] This order (%i) is not programmed." % (funcname,Data.order))
        exit (1)

    res = tf.maximum (res, func(x))
    return res

def recurCall (Data, x, listOfNetControl, tag):
    # calcule une approximation de y(t_n+dt) partant de y(t_n)=x
    # solution de la trajectoire
    # dy/dt = f(y(t), a(y(t))),  avec y(t_n)=x
    funcname = 'recurCall'
    res = Data.obstFunc(x)
    ncontrol = len(listOfNetControl)
    for icontrol, controlnn in enumerate(listOfNetControl[::-1]):
        dt = Data.list_tk[ncontrol-icontrol] - Data.list_tk[ncontrol-icontrol-1]
        # a = controlnn.get(x)
        a = controlnn(x)
        # Order1 or 2
        if Data.order==1:
            x  =  x - dt * Data.dynFunc(a,x)
        elif Data.order==2:
            x  =  x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
        elif Data.order==2.1: # RK2-1
            x1 =  x - dt * Data.dynFunc(a,x)
            x  =  x - dt/2 * (Data.dynFunc(a,x) + Data.dynFunc(a,x1))
        elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
        elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
                res = tf.maximum (res, Data.obstFunc(x))
        else:
            print("[%s] This order (%i) is not programmed. Abort[%d]" % (funcname,Data.order,tag))
            exit (1)
        res = tf.maximum (res, Data.obstFunc(x))
        if (icontrol==len(listOfNetControl)-1): # just last control
            if (Data.t0 < 1e-6):
                res = tf.maximum (res, Data.phi(x))
            else:
                res = tf.maximum (res, Data.solAnal(Data.t0,x))
    if (len(listOfNetControl)==0): # for example in optimized=value
        if (Data.t0 < 1e-6):
            res = tf.maximum (res, Data.phi(x))
        else:
            res = tf.maximum (res, Data.solAnal(Data.t0,x))
    return res

def evaluateLast (listOfNetValue, x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[-1].get(x).numpy()
    return  listOfNetValue[-1](x).numpy()

def evaluateLast_fromControl (Data, listOfNetControl, x):
    #- Calcul de v1(x)= max(g(x),phi(x1)) où x1 = PSI(x,a0), et  a0=1ier control optimal
    #- doit renvoyer les valeurs v1(x)
    x = tf.convert_to_tensor(x,dtype = tf.float32) # still useful for this 
    # istep = len(listOfNetControl) # inference of where we are
    # if (istep==0):
    #     dt = 1.0 # not needed
    # else:
    #     dt = Data.list_tk[istep] - Data.list_tk[istep-1]
    res = recurCall (Data, x, listOfNetControl, tag=6).numpy()
    return np.minimum(Data.eps0, res)
    # return res

# iDate from 0 to N 
def evaluate (x, iDate, listOfNetValue):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[iDate-1].get(x).numpy()
    return  listOfNetValue[iDate-1](x).numpy()

def evaluateControl (self, iDate,x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  self.listOfNetControl[iDate-1].get(x).numpy()
    return  self.listOfNetControl[iDate-1](x).numpy()

###############################################################
# Functions for data save
###############################################################

# class DataClass (object):
#     def __init__(self):
#         super (); 
# # end class DataClass

def get_cmdline_Data (Data, variables, argv, datafile, verbose=False):
    """ 
    Inputs : 
        * Data : module containing all datas.
        * variables : list of tuples (name, default), with name a string, and default a value.
        * argv : list of strings, expected type "name=value".
        * datafile : string, name of the data file (without .py)
        * verbose : speaks for itself.
    Outputs : 
        * instance of a class Data, with parameters names filled with values / default.
    """
    funcname = "get_cmdline_Data"

    # Data = DataClass () # currently empty
    names_in_command_line = [(nn.split('='))[0] for nn in argv]
    args_as_string = "|"+"|".join(names_in_command_line)+"|" # easier to check if name is in
    
    for (name,required) in variables:
        # looking for name in command-line arguments
        if "|"+name+"|" in args_as_string:
            value_source = "command line"
            ind = args_as_string.split(name)[0].count("|")-1 # indice of name in argv
            value = argv[ind][len(name)+1:] # skip the 'name='
            try:
                value = float(value) # if number
                if (np.abs(value - int(value)) < 1e-8): # if int
                    value = int(value)
            except:
                if value.lower() in ["true","false"]:
                    value = (value.lower()=="true")
                value = value # do nothing (default string)
            names_in_command_line.remove(name)
        else: # if we need default value
            value_source = datafile
            try:
                value = getattr (Data, name) # useless but to check existence & requirements
            except Exception as e:
                print("[%s] Error : '%s' not found in %s (" % (funcname, name, datafile), e, "). Abort")
                exit (1)
        # checking whether value \in required
        if (len(required)>0): # otherwise no requirements
            if (value not in required):
                print("[%s] Error : " % (funcname), name, " = ", value, " of type ", type(value), " not in ", required)
                print("Please be sure to use python[3] main.py name1=arg1 ... nameN=argN (no space around = sign)")
                print("Abort")
                exit (1)
        # end of is name in args
        setattr(Data, name, value)
        if (verbose):
            print("[%s] Getting %20s from %15s : %18s of type %16s" % (funcname, name, value_source, str(value), type(value)))
    # end of for name
    if (len(names_in_command_line) > 0):
        print ("[%s] Error : the following command-line parameters were not found\n" % (funcname), names_in_command_line)
        exit (1)
    return Data
# end get_data

def export_copydat (Data):
    funcname="export_copydat"
    print("[%s] Creating copydat.." % funcname)
    
    # compiled directory name
    dirname_list = []
    dirname_list.append (Data.scheme)
    dirname_list.append ("D%02d" % (Data.dim)) # OB modif 
    dirname_list.append ("N%02d" % (Data.Nit)) # OB modif
    #dirname_list.append ("NEXT%02d" % (Data.Next))
    dirname_list.append ("NEXT%02d-%03d" % (Data.Next,Data.Next*Data.nbIterFactor)) # OB modif : enregistrement du "premier Next"
    if (Data.scheme=="SL2"):
      dirname_list.append ("NEXTV%02d-%03d" % (Data.Next_value,Data.Next_value*Data.nbIterFactor)) # OB modif 
    dirname_list.append ("o%02d" % (Data.order))    # OB modif
    dirname_list.append ("B%04d" % (Data.batchSize))
    if (Data.MH_POINTS):                            # OB modif
      dirname_list.append ("RHO%d" % (Data.MH_Rho))
    #dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list) + "/"
    dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list)
    print ("[%s] Directory name : " % funcname, dirname)
    
    # writing file
    thefile = open("copydat", "w")
    thefile.write ("REP='%s'\n" % dirname)
    thefile.write ("if [ -d $REP ]\n")
    thefile.write ("then\n")
    thefile.write ("\techo \"Erreur - repertoire \"$REP\" deja existant\"\n")
    thefile.write ("\texit\n")
    thefile.write ("else\n")
    thefile.write ("\tmkdir -p $REP\n")
    thefile.write ("\t./copycode\n")
    thefile.write ("\tcp -r code $REP\n")
    thefile.write ("\tcp copydat $REP\n")
    thefile.write ("\tcp copycode $REP\n")
    thefile.write ("\tcp out.txt $REP\n")
    thefile.write ("\tcp -r ./%s/* ./$REP\n" % (Data.saverep))
    thefile.write ("\tcp ltf_dnn_errors.py ltf_output.tex ltf_output.pdf ./$REP\n")
    thefile.write ("\techo \"Saving into dir: \" ./$REP\n")
    #thefile.write ("\tzip -r $REP.zip $REP\n")
    #thefile.write ("\techo \"zipping into  \" ./$REP.zip\n")
    thefile.write ("fi\n")
    thefile.close ()
    system ("chmod a+x copydat")
    thefile.close ()

    print("[%s] .. Done" % funcname)
# end export_copydat

def export_cleandat (saverep):
    funcname = "export_cleandat"
    print("[%s] Creating cleandat.. " % (funcname))
    thefile = open("cleandat", "w")
    thefile.write ("rm -rf ./%s/*\n" % saverep)
    # thefile.write ("rm -rf %s\n" % saverep) # OB ajout
    thefile.write ("rm -rf ltf_output*\n")
    thefile.write ("rm -rf data.txt*\n")
    thefile.close ()
    system ("chmod a+x cleandat")
    print("[%s] .. Done" % (funcname))
# end export_cleandat

def copycode (saverep):
    system ("mkdir %s/code" % (saverep))
    filenames = ["main", "data_*", "theNetworks", "utils", "metropolis", \
        "error", "SolverHJB*", "work", "latex_table_formatter", "ltf_dnn_errors"]
    for filename in filenames:
        system("cp %s.py %s/code/" % (filename, saverep))
# end copycode

def generate_latex (saverep):
    print("Latex table generation.. ")
    try:
        # system ("python3 ./%s/code/latex_table_formatter.py ./%s/code/ltf_dnn_errors.py ./%s/ltf_data.txt ./%s/ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("python3 ./%s/code/latex_table_formatter.py ltf_dnn_errors.py ../ltf_data.txt ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("rm -f ./%s/ltf_output.pdf" % (saverep))
        system ("pdflatex --interaction=batchmode ./%s/ltf_output.tex" % (saverep))
        if not path.exists ("./%s/ltf_output.pdf" % (saverep)):
            print("ERROR in table generation. See texput.log")
        else:
            system ("rm -rf ./%s/ltf_output.aux ./%s/ltf_output.log" % (saverep,saverep))
        print(".. Done")
    except:
        print("ERROR in table generation.")
# end generate_latex


==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/SolverHJB_SL2.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import oneStepCall, recurCall, evaluateLast, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from error import error_and_plots

def solver_SL2 (Data, genControl, genValue):
    funcname="solver_SL2 (order:%i)" % (Data.order)

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    # t       = Data.t0 + istep * Data.dt # physical time
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 
    
    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSizeVal)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in Data.stepsToDo: # starts at 1 or after
        t = Data.list_tk[istep]
        dt = tf.convert_to_tensor(Data.list_tk[istep] - Data.list_tk[istep-1], dtype=tf.float32)
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f (dt=%3.3f)\n" % (funcname, istep, Data.Nit, t, Data.T, dt))

        #--------------- Training functions

        if (istep==1): # first step : we evaluate phi
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, Data.phi, theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)
        else:
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, listOfNetValue[-1], theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)

        if (Data.SL2ValLag=="full"):
            @tf.function # declaration needed here since listOfNetControl changes
            def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): # dt unused, for compat.
                funcname = 'optimizeValue'
                target = recurCall (Data, x, listOfNetControl, tag=1)
                # target = tf.minimum (target, Data.eps0)
                return Data.riskFunc (target, theNetValue(x))

        elif (Data.SL2ValLag=="semi"):
            if (istep==1): # based on the initial condition
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.phi(characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.phi, listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))
            else: # based on the previous projection 
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.listOfNetValue[-1](characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.listOfNetValue[-1], listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))

        else:
            print("[%s] SL2ValLag '%s' not implemented. Abort" % (funcname, Data.SL2ValLag))
            exit(1)

        #--------------- Training : first control, then value

        for (optimized, gen, optimize, listOfNet, listOfOtherNet, Next, batchSize) in zip(\
            ["control", "value"], \
            [genControl, genValue],\
            [optimizeControl, optimizeValue],\
            [Data.listOfNetControl, Data.listOfNetValue],\
            [Data.listOfNetValue, Data.listOfNetControl],\
            [Data.Next, Data.Next_value],\
            [Data.batchSize, Data.batchSizeVal]):

            print("-------------------------------------------- Optimizing %s" % (optimized))

            optVal = 1e6
            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                if (istep==1): # brand new network
                    theNet = gen.create()
                    factor = Data.nbIterFactor
                    MH_phi = Data.phi
                else: # transfer previous weights 
                    theNet = gen.create(initWeight=listOfNet[-1].get_weights())
                    factor = 1
                    MH_phi = Data.listOfNetValue[-1]

                for iout in range(Next*factor): # outer loop 
                    start_time = time.time()
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,batchSize)
                            toOpt = optimize(Data, XX_train, theNet, listOfOtherNet, dt)
                        gradients = tape.gradient(toOpt, theNet.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNet.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime

                    print("%s optim %d/%d, iout %3d/%3d, time/tcpu %6.2f/%7.2f, Opt %11.8f" \
                        #% (optimized,iOpt,Data.nbOpt,iout,Data.Next,rtime,tcpu,toOpt.numpy()))
                        % (optimized,iOpt,Data.nbOpt,iout,Next*factor,rtime,tcpu,toOpt.numpy()))
                # end for iout (outer loop)
                if (toOpt < optVal):
                    optVal = toOpt
                    theNetOpt = theNet
            # end for nbOpt

            listOfNet.append(theNetOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving %s %d .." % (funcname, optimized, istep))
                theNetOpt.save (Data.saverep+"/%sNets/%s%d" % (optimized, optimized, istep))
                print("[%s] .. Done" % (funcname))

        [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, batchSize)
        MH_tcpu += MH_time
        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,evaluateLast)



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/SolverHJB_SL3.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import recurCall, evaluateLast, evaluateLast_fromControl, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3 (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            t = Data.list_tk[istep]
            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    XX_eval = tf.random.uniform([Data.batchSizeOpt,Data.dim],minval=Data.Xmin,maxval=Data.Xmax) 
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (Data.batchSizeOpt != Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))




#---------------------------------------------------------------
#- EXPLORATION OF POINTS (here to avoid circular import)
#---------------------------------------------------------------

def explore_MH (Data):
    funcname="explore_MH"

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep       = 0             # iteration step
    t           = Data.t0       # physical time
    tcpu        = 0.0           # computation time
    MH_tcpu     = 0.0           # computation time for MH
    XX_train    = []

    # if (Data.MH_POINTS):
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    #     MH_start_time = time.time()
    #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, Data.phi, \
    #         Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
    #     tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
    #         % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    #     print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
    #         [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)
    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    #     MH_tcpu += time.time() - MH_start_time

    MH_start_time = 0.0
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time
    error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, Data.phi)

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        # t = Data.t0 + istep * Data.dt
        t = Data.list_tk[istep]
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f\n" % (funcname, istep, Data.Nit, t, Data.T))

        MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t, x), dtype=tf.float32) # definition of the density

        if (Data.MH_POINTS):
            #------------------------------
            #- OB print & modify batchSize
            #------------------------------
            if (Data.MH_USE_OLD_PTS):
                print("[%s] MH init points : use old pts" % funcname)
            else:
                Data.batchSize=int(Data.batchSize*Data.batchSizeFactor)
                print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,Data.batchSize))

            for iout in range(Data.Next * (Data.nbIterFactor if istep==1 else 1)): # outer loop 
                print("iout = ", iout)
                for epoch in range(Data.num_epoch): # inner loop
                    XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                    # if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                    #     [XX_train,MH_it,_,_,_] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                    #             oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
                    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                    #     if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                    #         print("[%s] Metropolis iterations reached %5d." \
                    #             % (funcname, Data.MH_ShNiter))
                # end for epoch (inner loop)
            # end for iout (outer loop)

            # if (istep < Data.Nit):
            #     Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init + t * Data.MH_stop_ratio_end) / Data.T
            #     # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            #         MH_phi, Data.MH_Niter, oldpoints=XX_train[:Data.batchSize,:], \
            #         start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
            #     tf.print("[%s] MH update %2d/%2d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            #         % (funcname, istep, Data.Nit, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
            #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 

        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,MH_phi)

==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_2Dsquare4.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare4 [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 1.5    # terminal time
eps0        = 100
eps1        = 1e10
get_Xmin = lambda dim : -3.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  3.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 1  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "square4" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25

A1   = np.array([[  1.,  1. ]])
A2   = np.array([[ -1.,  1. ]])
A3   = np.array([[  1., -1. ]])
A4   = np.array([[ -1., -1. ]])

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))
    

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    def __init__(self,dim):
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=2
    return aDim

class DynFunc :

    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction

        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]

        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]

        return tf.stack([y0,y1], axis=-1)


#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        #x=x-self.A0
        t=0
        #- centrage en A1:
        #y1=x[:,1]-self.A1[1];
        #res1= tf.maximum(tf.abs(x1+y1), tf.abs(x1-y1) - (r0+t))
        x1=x-A1; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A2; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        #res2= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.minimum(res1,res2);
        x1=x-A3; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A4; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        res= tf.minimum(res,tf.minimum(res1,res2));
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)

    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #nr=np.maximum(np.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
    x1=x-A1; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A2; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr1,nr2)
    x1=x-A3; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A4; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr,np.minimum(nr1,nr2))

    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V

    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  distances = np.zeros((x.shape[0],4))
  for iA,AA in enumerate([A1, A2, A3, A4]):
    distances[:,iA] = np.linalg.norm(x - AA, axis=1)
  mindist = np.min(distances, axis=1)

  for iA,AA in enumerate([A1, A2, A3, A4]):
    loc = (np.abs(distances[:,iA]-mindist)<1e-8)
    diagd = x[:,0]+x[:,1]-(AA[0,0]+AA[0,1]); diagm = x[:,0]-x[:,1]-(AA[0,0]-AA[0,1])
    res[loc & (diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
    res[loc & (diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
    res[loc & (diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
    res[loc & (diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_2dextension.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = "expend with rotation +/- 1"

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.25+0.125+0.025 # terminal time
eps0        = 0.2 # 1e3
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  20   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   4   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2dext" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   =   0 # True # False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.1 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.1 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.1  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
# MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.6] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])
        self.coef = 1.0 

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, self.coef * (r1-tf.norm(x-self.B0,axis=1,keepdims=True)))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

def aDim_func(dim):
    return 1

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        b=2*a[:,0]-1 # b=2*a-1
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        #self.name = "PhiFunc"
        #self.A0 = A0
        #self.r0 = r0
        #self.eps0= eps0
        #self.fObst = fObst 
        #self.fObst = g_obstacle(dim)
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1,keepdims=True)-r0, y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th=thbase
    th0=-2*pi*t
    tht= 2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0

    #- gestion de la partie de propagation vers le bas: idem avec x[:,1] = - x[:,1]

    #- OBSTACLE CIRCULAIRE: boulle centree en B de rayon r1
    if (OBSTACLE==1):

        #- point X: angle th

        thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
        th0b=thB+0.0 
        thtb=thB+2*pi*t
        thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
        thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
        #- (Rotation de B) = Calcul de yp, projection de X 
        #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

        #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
        RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
        xpb=np.zeros(x.shape)
        xpb[:,0]=np.cos(thpb)*RAYONB 
        xpb[:,1]=np.sin(thpb)*RAYONB 
        nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
        #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
        #resg= np.maximum(-eps1, r1-nr)
        V=np.maximum(V,r1-nr)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]

    else:
        #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  1 : move anticlockwise
  1/2 : don't move
  0 : move clockwise
  """
  th  = np.arctan2(x[:,1],x[:,0])
  res = np.array(1/2 + 1/2 * (th >= 2*np.pi*t) - 1/2 * (th <= -2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1, :] = 1/2
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_2drot.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'rotation 2d'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.5 # terminal time
eps0        = 0.2
eps1        = 1e10
get_Xmin = lambda dim : -2.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  2.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
# SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2Drotation" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.4

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    # old class  fObstacle:
    def __init__(self,dim):
        #self.name = "ObstFunc"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
        #   print("Shape ostRes : ", tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True)).shape)
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=1
def aDim_func(dim):
    aDim=1
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x): 
        b=a[:,0]
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1, keepdims=True)-r0, y)

#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*pi, thbase)
    th0=0.0 
    tht=2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0


    #- OBSTACLE CIRCULAIRE: boule centree en B de rayon r1
    if (OBSTACLE==1):

      #- point X: angle th

      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      th0b=thB+0.0 
      thtb=thB+2*pi*t
      thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
      #- (Rotation de B) = Calcul de yp, projection de X 
      #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

      #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
      #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
      #resg= np.maximum(-eps1, r1-nr)
      V=np.maximum(V,r1-nr)
      V=np.maximum(np.minimum(V,eps0),-eps1)
      return V[:,0]

    else:
      #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V[:,0]

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  """
  thbase=np.arctan2(x[:,1],x[:,0])
  th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*np.pi, thbase)
  res = np.array(1.0 * (th >= 2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1,:] = 0.0
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_2dsquare.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0   # initial time
T           = 1.0   # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squa2" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   0   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.25

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]
        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]
        return tf.stack([y0,y1], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)
        self.A0   = np.array([[ 0., 0. ]]) # donnée centrée [old way]

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        x=x-self.A0
        t=0
        res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)
    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    nr=np.maximum(np.abs(x[:,0]-x[:,1]),np.abs(x[:,0]+x[:,1]))
    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)

    return V

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  # # version où les contrôles sont les directions diagonales
  # res[np.all(x<0,axis=1),:]   = np.array([0,1/2])
  # res[np.all(x>=0,axis=1),:]  = np.array([1,1/2])
  # res[(x[:,0]<0) & (x[:,1]>=0),:] = np.array([1/2,0])
  # res[(x[:,0]>=0) & (x[:,1]<0),:] = np.array([1/2,1])

  # version où les contrôles sont les directions parallèles aux axes
  diagd = x[:,0]+x[:,1]; diagm = x[:,0]-x[:,1]
  res[(diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
  res[(diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
  res[(diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
  res[(diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_advection.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 200   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_advection_SL2full.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 200   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_advection_SL2semi.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
# SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 200   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_advection_SL3.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 6
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
# SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        = 200   # Number of epochs in outer loop 
Next_value  = 200   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=2
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "edv2" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_eikonale.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale 2-trous'

#- Mathematical problem data
dim         = 8
t0          = 0.00 # initial time
T           = 2.00 # terminal time
eps0        = 1e2
eps1        = 1e10
xxmin       = -5.0
xxmax       =  5.0
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag  ="full" # when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   4
order       =   1   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   2   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance  dans le cas de  nbOpt > 1  # OB/AP ENCOURS : ancienne variable batchSizeValLast 

batchSizeVal= 10000*f # pour evaluation d'erreur sur la projection de value  | VERIFIER: batchSize associée a la valeur ! (serait logique !)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eik"    # = eikonal : name for folder, figures and error file
loadrep  = saverep  # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
# MH_drift_ww = 5.0 # drift weight
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.30 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.80 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  1.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
# MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.0 # at every iteration in time, batchSize *= batchSizeFactor
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph


MH_Nobs = 0 # 2000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.8 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

######################################################
# OB: MODIFS LOCALES POUR TESTS [overwritting previous data]
######################################################
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
MH_sc_freq  = 20  # ever ~ MH iterations, we test for stopping criteria
#MH_tau      = 0.1 # time step
#MH_drift_ww = 1.0 # drift weight
MH_drift_ww = 2.0 # drift weight
MH_tau      = 0.5 # time step
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#-------------------------------
#- overwritting previous data [for tests]
#-------------------------------
# dim=2
# FF = 1
# Nit  = 2*FF 
# Next = 5*FF
# order       = 1     # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
# nbIterFactor= 5     # first time, we do nbIterFactor * Next (*num_epoch) iterations,  instead of Next (*num_epoch) 
# #batchSize=500+int((dim-2)/3)*500 # dim=2,5,8,11: (dim-2)/3=0,1,2,3 => b=500,1000,1500,2000
# batchSize= 1000*FF  # initial batchSize
# # batchSizeFactor= (2**(dim))**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor
# batchSizeFactor= (4.0)**(1.0/(Nit)) # at every iteration in time, batchSize *= batchSizeFactor
# MH_Rho         = 0      # 0:1;   4:1/(1+max(V,level_max)); 
# MH_USE_OLD_PTS = True # at each time step, do we start from old or not
# 
# 
# if (dim==11):
#     # little modif to attempt to improve the first iteration in particular 
#     MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
#     MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
# 
# 
# if (batchSizeFactor>2.0 and MH_POINTS):
#     print('batchSizeFactor=%6.2f >2 !' % (batchSizeFactor))
#     print('  ==> changing to factor = 2 to avoid later pbs. with MH')
#     batchSizeFactor=2


#-------------------------------------------
#- PRE TESTING in order to fit parameters
#-------------------------------------------
# dim=    2 
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    8
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    11 
# batchSize=400 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted






# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    if (DYN_TYPE in ["np1IRdecomp", "np101decomp"]):
      aDim=dim+1 # modif Averil : test de décomposition en direction / norme
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # old class gFunc

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c
   

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.A0= np.zeros(dim).reshape(-1,dim); self.A0[0,0]=-1.0
        self.B0= np.zeros(dim).reshape(-1,dim); self.B0[0,0]= 1.0   
        print('[%s]' % self.name, 'A0:=', self.A0)
        print('[%s]' % self.name, 'B0:=', self.B0)

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        res1=tf.norm(x -self.A0, axis=1)-r0;
        res2=tf.norm(x -self.B0, axis=1)-r0;
        resmin = tf.minimum(res1,res2) 

        # # tentative de régularisation du min : c'est manifestement pas le problème
        # alpha = 3.0 # alpha greater = min is harder
        # llambda = tf.exp(alpha * res1) / (tf.exp(alpha * res1) + tf.exp(alpha * res2))
        # resmin = res1 * (1 - llambda) + res2 * llambda # modif Averil

        # return tf.minimum(resmin, eps0)
        return resmin
        # return x[:,0]
        #return tf.maximum( tf.minimum(tf.minimum(res1,res2), eps0), y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    A0= np.zeros(dim).reshape(-1,dim); A0[0,0]=-1.0
    B0= np.zeros(dim).reshape(-1,dim); B0[0,0]= 1.0  

    #tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
    nr1=tf.norm(x-A0,axis=1); 
    nr2=tf.norm(x-B0,axis=1); 
    nr=tf.minimum(nr1,nr2)

    c=1.0;
    V=tf.maximum(nr-r0-c*t,-r0) 
    res=tf.maximum(V,-eps1)
    return res.numpy()

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if centers are in (+-1, 0, 0, .. 0)
  For this example, independent of t
  """

  dim = x.shape[1] 
  A0 =  np.eye(1,dim); norm_to_A0 = np.linalg.norm(x - A0,axis=1)
  B0 = -np.eye(1,dim); norm_to_B0 = np.linalg.norm(x - B0,axis=1)

  res = np.zeros(x.shape)
  nnzero = ((norm_to_A0 > 1e-8) & (norm_to_B0 > 1e-8))
  locA0 = (norm_to_A0 <= norm_to_B0) & nnzero # arbitrairement choisi
  locB0 = (norm_to_A0 >  norm_to_B0) & nnzero

  TsurN = T/N
  norm_to_A0[norm_to_A0 <= TsurN] = TsurN # le contrôle devient l'identité sur la boule unité
  norm_to_B0[norm_to_B0 <= TsurN] = TsurN # de rayon T/N
  res[locB0, :] = ((x[locB0,:]) - B0) / norm_to_B0[locB0].reshape(-1,1)
  res[locA0, :] = ((x[locA0,:]) - A0) / norm_to_A0[locA0].reshape(-1,1)

  if (DYN_TYPE == "np1IRdecomp"):
    # prendre la boule paramétrée par deux types de contrôle (activation = None)
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
    res = np.concatenate ([res, np.arctanh(norm)], axis=1)

  elif (DYN_TYPE == "np101decomp"):
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
    res = np.concatenate ([res, norm], axis=1)

  elif (DYN_TYPE == "n01sphere"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "n01clip"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRclip"):
    # prendre la boule par troncature (activation = None)
    res = res # rien à faire 

  elif (DYN_TYPE == "n01prop"):
    # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
    norme2res = np.linalg.norm(res, 2, axis=1, keepdims=True)
    normeIres = np.linalg.norm(res, np.inf, axis=1, keepdims=True)
    mask = (norme2res>1e-8).flatten ()
    res[mask,:] *= (norme2res[mask] / normeIres[mask])
    
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRtransf"):
    # ramener tout l'espace sur la boule unité (activation = None)
    res = res / (1 + 1e-6 - np.linalg.norm (res, ord=2, axis=1, keepdims=True)) # régularisation au cas où

  else:
    print("DYN TYPE ", DYN_TYPE, " inconnu")

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_eikonale_obstacle.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'

#- Mathematical problem data
dim         = 2
t0          =  0.00 # initial time
T           =  7.00 # terminal time
eps0        = 1.0   # 1e10
eps1        = 1e10
# get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
# get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)
xxmin1  = -5.0
xxmax1  =  5.0
xxmin   = -5.0
xxmax   =  5.0
get_Xmin = lambda dim : np.array([[xxmin1]+[xxmin]*(dim-1)]) # shape (1,dim)
get_Xmax = lambda dim : np.array([[xxmax1]+[xxmax]*(dim-1)]) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5     # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eiko" # eikonal+obstacle # name for folder, figures and error file
loadrep  = saverep # by default
LATEX    = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.01 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.01 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.08 # end of the linear interpolation of stop_ratio
MH_level_min= -0.5 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 2.0**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs =  0 # 500  # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################
c_coeff             =  1.0 # vitesse du nageur
alpha_min           = -3.0 # valeur minimale de la condition initiale (|x-O|+alpha_min)
coeff_extension     =  1.0 # redresse la face nord de l'obstacle. + grand = obstacle plus pentu
coeff_eloignement   =  1.0 # redresse les faces éclairées de l'obstacle. + grad = plus pentu
g_max               =  1.5 # valeur maximale de l'obstacle => à changer pour changer la taille
g_center_norm       =  2.0 # éloignement de l'obstacle (relatif à l'origine)
origin_displacement =  0.0 # origin located at (~,0,..,0)^t

memoire = False # if True, then add one control to have 0/1 dynamic


######################################################
# OB: MODIFS LOCALES POUR NO-GRAPH
######################################################
# SAVE_GRAPHS = 0 # do we save graphs

# # Execution control
# COMPUTE=1       # 1/0 or True/False
# 
# if COMPUTE: 
#   #- mode classique de calcul / sans sauvegarde des graphes
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = True # do we train the networks
#   POSTT = False # do we execute the post-treatment code
#   SAVE_NETS = True # do we save nets
#   SAVE_GRAPHS = 0 # do we save graphs  <==
#   SHOW_GRAPHS = False # do we show graphs
# 
# else:
#   #- mode post-traitement, graphes, pas de calcul :
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = 0 # do we train the networks  <==
#   POSTT = 1 # do we execute the post-treatment code <==
#   SAVE_NETS   = 0 # do we save nets
#   SAVE_GRAPHS = 1 # do we save graphs   <==
#   SHOW_GRAPHS = 0 # do we show graphs


######################################################
# OB: DEB MODIFS LOCALES POUR TESTS
######################################################
# EXPLORE_MH = True

MH_POINTS   = False  ## True # do we use MH at all
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # first value
MH_stop_ratio_init = 1.00 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end of the linear interpolation of stop_ratio
MH_tau      = 0.1 # time step
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria

dim=2
FF =1;
batchSize=FF*1000  # 1000
T   =  6        # 8 
Nit =  4*FF     # number of time steps (same as "N" parameter)
Next=  5        # 
batchSizeFactor = (4.0)**(1.0/Nit) # at every iteration in time, batchSize *= batchSizeFactor
MH_Rho          = 4     # 0:1;   4:1/(1+max(V,level_max)); 
MH_USE_OLD_PTS  = 1     # at each time step, do we start from old or not
MH_tau      = 0.3 # time step
MH_drift_ww = 1.0 
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  1.0 # OB: 0.5 -> 1.0
#nbIterFactor=   1  # first time, we do nbIterFactor * num_epoch * Next iterations.
#levels = [-1.0, -0.5, 0.0, 0.5, 1.0]                      # which levels to plot 
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#- POINT SUPPLEMENTAIRES FIXES POUR OBSTACLE
FF=0;
MH_Nobs = FF* 1000 # adding a number of points in the region {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_level     = -0.20 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio=  0.80 # choice of density for the obstacle points (critere arret ratio > threshold)
MH_obs_tau       = 0.4 # obstacle-specific tau
MH_obs_drift_ww  = 3.0 # obstacle-specific drift weight

#- OB modif
MH_obs_level     = 0.50 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio= 0.50 # choice of density for the obstacle points (critere arret ratio > threshold)


# DNN parameters
#Nlay        =   3   # Number of layers
#Nneur       =  60   # Number of neurons per layer

#-----------------------------------
#- 2iemes modif pour calcul Xavier
#-----------------------------------

######################################################
# OB: FIN MODIFS LOCALES POUR TESTS
######################################################

memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.eye (dim,1)
    #DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)


def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

def g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm):
    return np.minimum (g_max - coeff_extension * (dotprods - g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods - g_center_norm)))

def get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return PP + (g_max - alpha) * (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def get_extendedgg (dotprods, normxPerpD, g_max, g_center_norm, coeff_extension, coeff_eloignement):
    return g_max + g_center_norm * normxPerpD / (normxPerpD / coeff_extension - dotprods * (1.0/coeff_eloignement+1.0/coeff_extension))

def get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return - (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def phi_0 (x, ORIGIN, alpha_min):
    return np.norm(x - ORIGIN,axis=1,keepdims=True) + alpha_min

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        #self.g_max = g_max
        #self.g_min = g_min
        #self.coeff_eloignement = coeff_eloignement
        #self.coeff_extension = coeff_extension
        #self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.reduce_sum((x-tfORIGIN) * tf.transpose(tfDIR),axis=1,keepdims=True)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (g_max - coeff_extension * (dotprods-g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods-g_center_norm)))
                return tf.maximum (-eps1, gg)
            else:
                dotprods = np.dot(x - self.ORIGIN, self.DIR)
                xPerpD = get_xPerpD (x, self.ORIGIN, self.DIR)
                normxPerpD = np.linalg.norm (xPerpD, axis=1, keepdims=True)
                gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
                return np.maximum (-eps1, gg)
        else:
            return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    #aDim=dim
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        #self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        #self.b_norm = b_norm
        #self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3) *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c * c_coeff

        # OB tentative adaptation from AP: data_eikonale_obstacle_drift.
        # deuxième étape : drift proprement dit
        #if tf.is_tensor (x):
        #    DIR = get_DIR (x.shape[1],"tf",c.dtype)
        #    res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        #else:
        #    DIR = self.DIR
        #    res = self.c_coeff * c + self.b_norm * DIR.T

        #return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN.numpy())
        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + alpha_min
            res = tf.maximum(value, lbound)
        else:
            value = np.linalg.norm(x -self.ORIGIN, axis=1, keepdims=True) + alpha_min
            res =  np.maximum(value, lbound)

        return res

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

def norme (x):
    return np.linalg.norm(x,axis=1,keepdims=True)

def dua (xx, yy): # produit scalaire
    return np.sum(xx * yy, axis=1, keepdims=True)

def newton_alpha (xx, xPerpD, normxPerpD, t, init, ORIGIN, DIR, PP, generic_dir, \
    c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min):
    
    # initialisation 
    ecart = 1.0; normef = 1.0
    Nit_max = 10; it=0; tol = 1e-10; 
    alpha = init * 1.0        # objet de calcul principal
    alpha_new = init * 1.0    # objet de calcul secondaire

    m = (alpha==alpha) # computation mask

    # independant de alpha
    da_projxx = get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        # print("itération ", it)
        alpha = alpha_new * 1.0

        proj_xx = get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir)
        TA_xi_proj = 1.0/c_coeff * (norme(proj_xx - ORIGIN) - (alpha - alpha_min))
        TA_proj_xx = 1.0/c_coeff * norme (xx - proj_xx)

        grad_TA_xi_proj = 1.0/c_coeff * (proj_xx - ORIGIN) / norme(proj_xx - ORIGIN)
        grad_TA_proj_xx = 1.0/c_coeff * (xx - proj_xx) / (norme (xx - proj_xx) + 1e-6)

        TA_xi_xx = TA_xi_proj + TA_proj_xx
        da_TA_xi_xx = dua (grad_TA_xi_proj, da_projxx) - 1.0/c_coeff - dua (grad_TA_proj_xx, da_projxx) 
        # print("shapes : ", TA_xi_xx.shape, ", ", da_TA_xi_xx.shape)

        m &= (np.abs(da_TA_xi_xx) > 1e-6)
        alpha_new[m] = alpha[m] - (TA_xi_xx[m] - t) / da_TA_xi_xx[m]
        m &= (np.abs(TA_xi_xx - t) >= tol)
        ecart   = np.max (np.abs(alpha - alpha_new))
        normef  = np.max (np.abs(TA_xi_xx - t))

        # print("Itération %d / %d : norme %e, écart %e" % (it, Nit_max, normef, ecart))

        it += 1

    # print("%d/%d iterations for Newton" % (it-1, Nit_max))
    return alpha_new

######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    """
    Inputs : \n
    \t* t time, double \n
    \t* x list of points, type np.zeros((nn_user*nn_user,dim)) \n
    Outputs : \n
    \t* list of values, type np.zeros((nn_user*nn_user,1))
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    # après rude bataille, solution contre les nan : 
    # construire une direction orthogonale à DIR pour les projections des points 
    # tels que normxPerpD ~= 0.
    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        V[useful] = alpha

    return np.maximum (V, gg)

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def safeNormalization (xx, axis):
    norm = np.linalg.norm(xx, axis=axis, keepdims=True)
    return xx / np.where(norm <= 1e-8, 1.0, norm)

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control given by nabla V / |nabla V|
    Ok we do Newton computation twice, but more flexible
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul
    ctrl = safeNormalization (xx - ORIGIN, axis=1)

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        proj_xx = get_projxx (xPerpD[useful,:], normxPerpD[useful], g_max, coeff_extension, coeff_eloignement, \
            PP, DIR, alpha, generic_dir[useful,:])
        ctrl[useful] = safeNormalization (xx[useful,:] - proj_xx,axis=1)

    TsurN = T/N

    if (DYN_TYPE == "np1IRdecomp"):
        # prendre la boule paramétrée par deux types de contrôle (activation = None)
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
        ctrl = np.concatenate ([ctrl, np.arctanh(norm)], axis=1)

    elif (DYN_TYPE == "np101decomp"):
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
        ctrl = np.concatenate ([ctrl, norm], axis=1)

    elif (DYN_TYPE == "n01sphere"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "n01clip"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRclip"):
        # prendre la boule par troncature (activation = None)
        ctrl = ctrl # rien à faire 

    elif (DYN_TYPE == "n01prop"):
        # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
        norme2res = np.linalg.norm(ctrl, 2, axis=1, keepdims=True)
        normeIres = np.linalg.norm(ctrl, np.inf, axis=1, keepdims=True)
        mask = (norme2res>1e-8).flatten ()
        ctrl[mask,:] *= (norme2res[mask] / normeIres[mask])
        
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRtransf"):
        # ramener tout l'espace sur la boule unité (activation = None)
        ctrl = ctrl / (1 + 1e-6 - np.linalg.norm (ctrl, ord=2, axis=1, keepdims=True)) # régularisation au cas où

    else:
        print("DYN TYPE ", DYN_TYPE, " inconnu")
    return ctrl * c_coeff

######################################################
# End of dedicated functions
######################################################


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_eikonale_obstacle_drift.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 6
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =4000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_eikonale_obstacle_drift_D2.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 2
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        = 500   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_eikonale_obstacle_drift_D4.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 4
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =1000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_eikonale_obstacle_drift_D6.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
CASE = "non controllable"
# CASE = "controllable"

#- Mathematical problem data [default]
dim         = 6
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =4000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_squareNd.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'extensions of p-balls located on +-(0,..,0,1,0,..,0)'

#- Mathematical problem data
dim         = 4
t0          = 0.0   # initial time
T           = 1.2   # terminal time
eps0        = 100   # 100
eps1        = 1e10
xxmin       = -5.0 # -2.5
xxmax       =  5.0 #  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =  20   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=2
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squan" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   1   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =   5 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.05 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0
MH_stop_ratio_start = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_init = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.2  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  2.0
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 0
MH_frozenpc = 40.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = (2.0)**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.1]; cut_end = [0.75, 0.9] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# DYNTYPE = "nIRsphere" # direct projection on the sphere by renorm
DYNTYPE = "nIRball" # projection on the L1 ball by clipping

spherenorm = 1 # losanges
# spherenorm = 1.5 # aaaaaaaaaaaaa
# spherenorm = 2 # cercles
# spherenorm = 3 # even more aaa
# spherenorm = np.inf # the one for the example (AP supposes) : squares 
  
output_activation = (tf.nn.sigmoid if "01" in DYNTYPE else None)
EXAMPLE_TAG = DYNTYPE+"ord"+str(spherenorm)

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50 # radius of the spheres
r1   = 0.25 # no obstacle here 
r2   = 2.0  # distance 0 - centers

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))


#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYNTYPE=="nIRsphere"):
            res = a / (tf.norm(a,ord=spherenorm,axis=1,keepdims=True)+1e-6)
        elif (DYNTYPE=="nIRball"):
            norm = tf.norm(a,ord=spherenorm,axis=1,keepdims=True)
            res = tf.where (norm > 1, a / norm, a)
        else:
            print("[%s] Error : DYNTYPE '%s' not implemented. Abort" % (self.name, DYNTYPE))
            exit (1)
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        dim = x.shape[1]
        centers = r2 * tf.eye (dim,dim)
        res = 1e6 * tf.ones((x.shape[0],1))

        # OB modif for test (SL2 do not capture anything...)
        for idim in range(dim):
        #for idim in [0]: 
            res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
            res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

        res = tf.maximum (res - r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]
    centers = r2 * tf.eye (dim,dim)
    res = 1e6 * tf.ones((x.shape[0],1))
    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
        res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

    res = tf.maximum (tf.maximum(res - r0 - t, -r0), -eps1)

    # pas d'obstacle ici
    return res

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control
    For this example, independent of t
    """
    funcname = "ctrlAnal"

    if (tf.is_tensor(x)): # no item assignment in tf 
        xx = x.numpy ()
    else:
        xx = x

    dim = xx.shape[1]
    centers = r2 * np.eye (dim,dim)
    sol = 1e6 * np.ones((xx.shape[0],1))
    res = 0.0 * xx

    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        for thesign in [1.0, -1.0]:
            thedist = np.linalg.norm (xx - thesign * centers[idim,:],ord=2,axis=1,keepdims=True) # distance.
            mask = (thedist < sol).flatten()
            sol[mask] = thedist[mask]
            if (DYNTYPE in ["nIRsphere", "nIRball"]):
                xxloc = xx[mask,:] - thesign * centers[idim,:]
                res[mask,:] = xxloc / (np.linalg.norm (xxloc,ord=spherenorm,axis=1,keepdims=True)+1e-6)
            else:
                print("[%s] Error : DYNTYPE %s not implemented. Abort" % (funcname, DYNTYPE))
                exit(1)
    
    # res = res / (np.linalg.norm (res,ord=2,axis=1,keepdims=True) + 1e-6)

    if (tf.is_tensor(x)):
        res = tf.convert_to_tensor (res)

    return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; # x_plan[0,1]= 1.0
  # y_plan=np.zeros((1,dim)); y_plan[0,0]=1.0; # y_plan[0,1]=-1.0
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; # y_plan[0,1]=-1.0
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/data_squareNd_test.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'extensions of p-balls located on +-(0,..,0,1,0,..,0)'

#- Mathematical problem data
dim         = 2
t0          = 0.0   # initial time
T           = 1.2   # terminal time
eps0        = 0.2   # 100
eps1        = 1e10
xxmin       = -5.0 # -2.5
xxmax       =  5.0 #  2.5
# OB modif test
#xxmin       = -2.5
#xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   6
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  20   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeVal= 1000*f # pour evaluation d'erreur sur la projection de value
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squan" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   1   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 200 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.05 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0
MH_stop_ratio_start = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_init = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.2  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 0
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
# OB modif test: commented
#batchSizeFactor = (2.0)**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = True # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.1]; cut_end = [0.75, 0.9] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# DYNTYPE = "nIRsphere" # direct projection on the sphere by renorm
DYNTYPE = "nIRball" # projection on the L1 ball by clipping

spherenorm = 1 # losanges
# spherenorm = 1.5 # aaaaaaaaaaaaa
# spherenorm = 2 # cercles
# spherenorm = 3 # even more aaa
# spherenorm = np.inf # the one for the example (AP supposes) : squares 
  
output_activation = (tf.nn.sigmoid if "01" in DYNTYPE else None)
EXAMPLE_TAG = DYNTYPE+"ord"+str(spherenorm)

print("output_activation= %s" % output_activation)

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50 # radius of the spheres
r1   = 0.25 # no obstacle here 
r2   = 2.0  # distance 0 - centers

# OB modif for test (SL2 do not capture anything...)
r0   = 1.00 # radius of the spheres
#r2   = 0.0  # distance 0 - centers

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))


#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc :

    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        # F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        # a0=2*a[:,0]-1  # controle dans [-1,1]
        # a1=2*a[:,1]-1  # controle dans [-1,1]
        # y0=a0*F1[0] + a1*F2[0]
        # y1=a0*F1[1] + a1*F2[1]
        # return tf.stack([y0,y1], axis=-1)

        if (DYNTYPE=="nIRsphere"):
            res = a / (tf.norm(a,ord=spherenorm,axis=1,keepdims=True)+1e-6)
        elif (DYNTYPE=="nIRball"):
            norm = tf.norm(a,ord=spherenorm,axis=1,keepdims=True)
            res = tf.where (norm > 1, a / norm, a)
        else:
            print("[%s] Error : DYNTYPE '%s' not implemented. Abort" % (self.name, DYNTYPE))
            exit (1)
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        dim = x.shape[1]
        centers = r2 * tf.eye (dim,dim)
        res = 1e6 * tf.ones((x.shape[0],1))

        # OB modif for test (SL2 do not capture anything...)
        for idim in range(dim):
        #for idim in [0]: 
            res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
            res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

        res = tf.maximum (res - r0, lbound)
        return res
       
        #- old bloc
        #- to be used with : self.A0   = np.array([[ 0., 0. ]]) # donnée centrée [old way]
        # if self.OBSTACLE==1:
        #   y=self.obstFunc(x)
        # else:
        #   y=-eps1
        # #- Square |x+/-y|<=1
        # #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        # x=x-self.A0
        # t=0
        # res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        # res= tf.maximum(res,y)
        # # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        # res= tf.maximum(res,-eps1)
        # return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]
    centers = r2 * tf.eye (dim,dim)
    res = 1e6 * tf.ones((x.shape[0],1))
    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
        res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

    res = tf.maximum (tf.maximum(res - r0 - t, -r0), -eps1)

    # pas d'obstacle ici
    return res

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control
    For this example, independent of t
    """
    funcname = "ctrlAnal"

    if (tf.is_tensor(x)): # no item assignment in tf 
        xx = x.numpy ()
    else:
        xx = x

    dim = xx.shape[1]
    centers = r2 * np.eye (dim,dim)
    sol = 1e6 * np.ones((xx.shape[0],1))
    res = 0.0 * xx

    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        for thesign in [1.0, -1.0]:
            thedist = np.linalg.norm (xx - thesign * centers[idim,:],ord=2,axis=1,keepdims=True) # distance.
            mask = (thedist < sol).flatten()
            sol[mask] = thedist[mask]
            if (DYNTYPE in ["nIRsphere", "nIRball"]):
                xxloc = xx[mask,:] - thesign * centers[idim,:]
                res[mask,:] = xxloc / (np.linalg.norm (xxloc,ord=spherenorm,axis=1,keepdims=True)+1e-6)
            else:
                print("[%s] Error : DYNTYPE %s not implemented. Abort" % (funcname, DYNTYPE))
                exit(1)
    
    # res = res / (np.linalg.norm (res,ord=2,axis=1,keepdims=True) + 1e-6)

    if (tf.is_tensor(x)):
        res = tf.convert_to_tensor (res)

    return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; # x_plan[0,1]= 1.0
  # y_plan=np.zeros((1,dim)); y_plan[0,0]=1.0; # y_plan[0,1]=-1.0
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; # y_plan[0,1]=-1.0
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/error.py <==
# error and plot related functions
import numpy as np

import numpy.linalg as lng
from mpl_toolkits.axes_grid1 import make_axes_locatable # modif Averil
import matplotlib.pyplot as plt
from   datetime import datetime
import tensorflow as tf

plt.rcParams.update({'font.size': 6})
plt.rcParams['font.family'] = 'monospace' 

###########################################################################################
def schemeLegend (Data):
    # DENOMINATION DU SCHEMA POUR LES LEGENDES
    #"SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    
    legendWithP = False # add "(p=...)" to the end of the name. The "-scheme" is removed for space
    
    funcname='-schemeLegend'
    if Data.scheme=='SL3':
        Scheme="L"
        #print("cas SL3, Scheme:=", Scheme)
    elif Data.scheme=='SL2':
        if Data.SL2ValLag=="semi":
            Scheme="SL"
        elif Data.SL2ValLag=="full":
            Scheme="H"
        else:
            print('[%s] This SL2ValLag (%s) not programmed !' % (funcname, Data.SL2ValLag));
            exit(1)
        #print("cas SL2, Scheme:=", Scheme)
    else:
        print('[%s] This Scheme (%s) not programmed !' % (funcname, Data.scheme));
        exit(1)

    if (legendWithP):
        # interm_step: number of Heun iterations if order=10 or order=20
        Scheme+=' (p=%i)' % (Data.interm_step if (Data.order==20) else 1)
    else:
        Scheme += "-scheme"
    #print("Scheme:=", Scheme)
    return Scheme
# end schemeLegend
###########################################################################################

###########################################################################################
def plot_error_2D (Data, uu_err, istep, t):
    """ uu_err supposée carrée """
    funcname='plot_error_2D'

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    fig, ax = plt.subplots ()
    vmin=0.0; vmax=0.3; cmap="jet"
    ax.imshow (uu_err, cmap=cmap, vmin=vmin, vmax=vmax, origin='lower', extent=[Xmin,Xmax,Ymin,Ymax], interpolation='spline16') 

    cbar = fig.colorbar(plt.cm.ScalarMappable(cmap=cmap), ax=ax, shrink=1.0, ticks=np.linspace(0.0,1.0,5))
    cbar.ax.set_yticklabels(["%.2f" % vv for vv in np.linspace(vmin,vmax,5)])
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)
    
    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_error2D'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      fig.savefig(Data.saverep+"/"+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_2D
###########################################################################################

###########################################################################################
def plot_level (Data, uu_pred, uu_ex, istep, t, XX_train=[], Infos=""):
    """ uu_[pred/ex] supposée carrée """
    funcname='{utils} plot_level'

    workfig, workax = plt.subplots ()
    showfig, showax = plt.subplots ()
    showfs = 16 ; workfs = 8 # font size 
    plot_sol = True; plot_apx = True

    plot_points_work = (len(XX_train)>0)
    plot_points_show = (plot_points_work and Data.BATCHPTS_ON_SHOW)

    if (plot_points_work or plot_points_show):
        [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
        # projection des points sur le plan de coupe (xx_graph, yygraph)
        proj_x = tf.reduce_sum (x_plan * XX_train, axis=1, keepdims=True)
        proj_y = tf.reduce_sum (y_plan * XX_train, axis=1, keepdims=True)
        close_enough = (tf.norm(proj_x * x_plan + proj_y * y_plan - XX_train,axis=1,keepdims=True) \
        #                <= Data.MH_Slicewidth)
                        <= Data.MH_Slicewidth * (Data.Xmax[0,0] - Data.Xmin[0,0])) # normalisation arbitraire
        n_close_enough = np.sum (1*(close_enough[:,0].numpy()))
        proj_x = tf.reshape(tf.boolean_mask (proj_x, close_enough), (-1,1))
        proj_y = tf.reshape(tf.boolean_mask (proj_y, close_enough), (-1,1))

    if (plot_points_work):
        workax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points
        #Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize, Data.MH_Slicewidth)
        sPourCent="%5.2f" % (int((n_close_enough/(Data.batchSize+Data.MH_Nobs))*100))
        Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize+Data.MH_Nobs, sPourCent, Data.MH_Slicewidth)

    if (plot_points_show):
        showax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    # for (fig, ax, fs) in zip([workfig, showfig], [workax, showax], [workfs, showfs]):
    for (fig, ax) in zip([workfig, showfig], [workax, showax]):
        handles = []; labels = []
        if (plot_sol):
            h1,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_ex  , colors='k', levels=Data.levels, linewidths=2, \
                linestyles="solid").legend_elements() # exacte 
        if (plot_apx):
            h2,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_pred, colors='r', levels=Data.levels, linewidths=2, \
                linestyles="dashed").legend_elements() # numerique, valeurs <0 en pointillés
        if (plot_sol and plot_apx):
            handles.append (h1[0]); handles.append(h2[0]); labels.append("Exact"); 
            # labels.append("Scheme") # AP
            labels.append(schemeLegend(Data)) # OB

        if Data.OBSTACLE:
            gg = Data.obstFunc (Data.XX_test)
            if (tf.is_tensor(gg)):
                gg = gg.numpy()
            gg = gg.reshape(Data.nn_user,Data.nn_user)
            h3,_ = ax.contour (Data.xxgraph, Data.yygraph, gg, levels=Data.levels, linewidths=2, \
                linestyles="dashed", colors="g", alpha=0.8).legend_elements()
            handles.append(h3[0]); labels.append("Obstacle")

        ax.axis('square')
        ax.grid()
        ax.set_xlim(Xmin,Xmax)
        ax.set_ylim(Ymin,Ymax)

    #- working titles & infos
    workfig.suptitle('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=workfs)
    if (len(Infos) > 0):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.95*(Ymax-Ymin), Infos,ha="left",va="top",fontsize=workfs)
    if (plot_points_work):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.05*(Ymax-Ymin), Infos_loc,ha="left",va="bottom",fontsize=workfs)
    workax.legend(handles, labels, loc="lower left", fontsize=workfs)

    # show title
    showax.set_title('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=showfs)
    showax.legend(handles, labels, loc="lower left", fontsize=showfs-4)
    if (plot_points_show):
        showax.text(Xmax-0.02*(Xmax-Xmin),Ymin+0.02*(Ymax-Ymin), "#%d" % Data.batchSize, fontsize=showfs-3, ha="right", va="bottom")

    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      for fig, prefix in zip([workfig, showfig], ['work', 'show']):
          fig.savefig(Data.saverep+"/"+prefix+'_'+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+prefix+'_'+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(workfig)
      plt.close(showfig)
# end plot_level 
###########################################################################################

###########################################################################################
def plot_value (Data, uu_pred, istep):
    """ uu_pred considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_pred,alpha=0.8, rstride=1, cstride=1)
    ax.contour     (Data.xxgraph,Data.yygraph,uu_pred,Data.levels,colors="r",linestyles="solid",alpha=1.0)
    if (Data.OBSTACLE): 
        gg = Data.obstFunc (Data.XX_test)
        if (tf.is_tensor(gg)):
            gg=gg.numpy()
        gg=gg.reshape(Data.nn_user,Data.nn_user)
        ax.plot_surface (Data.xxgraph, Data.yygraph, gg, alpha=0.5, edgecolor="k", linewidths=0.05) 

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_NNsurf'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_value
###########################################################################################

###########################################################################################
def plot_error_3D (Data, uu_err, istep, t):
    """ uu_err considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_err,alpha=0.8, rstride=1, cstride=1)
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_error3D'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_3D
###########################################################################################

###########################################################################################
def plot_control (Data, listOfNetControl, istep, t, u_ex, Infos):
    funcname = "plot_control"
    [x_plan, y_plan] = Data.get_plan_directions (Data.dim) # needed for fig 3 & 4

    ### Compute all data
    # get the last control over test grid
    tensorx = tf.convert_to_tensor(Data.XX_test)
    # control_testgrid = listOfNetControl[-1].get(tensorx)
    control_testgrid = listOfNetControl[-1](tensorx)
    ctranal_testgrid = Data.ctrlAnal (t,Data.XX_test,Data.T,Data.Nit)

    Xmin = np.dot(Data.Xmin, x_plan.T); Xmax = np.dot(Data.Xmax, x_plan.T)
    Ymin = np.dot(Data.Xmin, y_plan.T); Ymax = np.dot(Data.Xmax, y_plan.T)

    # Computation of cut points
    llambda = tf.reshape(tf.linspace (tf.constant(0.0,dtype=Data.XX_test.dtype), \
        tf.constant(1.0,dtype=Data.XX_test.dtype),Data.nn_user), (-1,1))
    # first place begin and end of cut in 2D plane, then move them into IR^n space
    cb0 = Xmin + (Xmax - Xmin)*Data.cut_begin[0]
    cb1 = Ymin + (Ymax - Ymin)*Data.cut_begin[1]
    ce0 = Xmin + (Xmax - Xmin)*Data.cut_end[0] 
    ce1 = Ymin + (Ymax - Ymin)*Data.cut_end[1]
    # print("cut_begin : ", cut_begin, ", cut_end : ", cut_end)
    cut_begin_point = tf.convert_to_tensor(cb0*x_plan + cb1*y_plan, dtype=Data.XX_test.dtype)
    cut_end_point = tf.convert_to_tensor(ce0*x_plan + ce1*y_plan, dtype=Data.XX_test.dtype)
    cutpoints = (1.0 - llambda) * cut_begin_point + llambda * cut_end_point

    # control_cut = listOfNetControl[-1].get(cutpoints)
    control_cut = listOfNetControl[-1](cutpoints)
    ctranal_cut = Data.ctrlAnal (t,cutpoints.numpy(),Data.T,Data.Nit)
    if (Data.interestVariable=="dynamic"):
        dyn_cut     = Data.dynFunc(control_cut.numpy(), cutpoints.numpy())
        dynanal_cut = Data.dynFunc(ctranal_cut, cutpoints.numpy()) 

    ### Build figure
    fig, (ax1, ax2) = plt.subplots(1,2,figsize=(15,8))
    fontsize=12

    # experimental : more points = more arrows = less lisibility
    # thus I try to select even more relevant points among the relevant ones
    # based on the assumption that points are on a square grid
    if (True):
        nrlvt = Data.XX_test.shape[0]; width_of_grid = int(np.sqrt(nrlvt)); rrange = np.linspace(0,nrlvt-1,nrlvt)
        margin = int(np.ceil (width_of_grid / 25)) # we keep roughly 25 points
        rlvantPts = ((np.mod(np.mod(rrange, width_of_grid), margin)==0) & \
            (np.mod(np.floor(rrange / width_of_grid), margin)==0))
        # rlvantPts &= ((u_ex < Data.eps0) & (u_ex > - Data.eps1)).flatten () # keep only points under treshold
    else:
        rlvantPts = ((u_ex < Data.eps0) & (u_ex > - Data.eps1)) 

    # first ax
    if (Data.interestVariable=="dynamic"):
        dyn     = Data.dynFunc(control_testgrid.numpy(), tensorx.numpy())
        dynanal = Data.dynFunc(ctranal_testgrid, tensorx.numpy()) # may need .numpy()
        if (tf.is_tensor(dyn)):
            dyn = dyn.numpy()
        if (tf.is_tensor(dynanal)):
            dynanal = dynanal.numpy()
        Qsol = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dynanal[rlvantPts,0], \
            dynanal[rlvantPts,1], color="k", zorder=5)
        Qdyn = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dyn[rlvantPts,0], \
            dyn[rlvantPts,1], color="r", zorder=5)
        ax1.quiverkey(Qsol, 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.quiverkey(Qdyn, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.set_title ("Dynamics (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)

    elif (Data.interestVariable=="control"):
        if (tf.is_tensor(control_testgrid)):
            control_testgrid = control_testgrid.numpy()
        if (tf.is_tensor(ctranal_testgrid)):
            ctranal_testgrid = ctranal_testgrid.numpy()
        if (ctranal_testgrid.shape[1]==1): # 1D control
            divider = make_axes_locatable(ax1); cax1 = divider.append_axes('right', size='5%', pad=0.05)
            hdl = ax1.scatter (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                c=control_testgrid[rlvantPts], marker=".", s=50, zorder=5, label="scheme", cmap="jet")
            ax1.scatter (Data.XX_test[rlvantPts,0],Data.XX_test[rlvantPts,1],c=ctranal_testgrid[rlvantPts],\
                marker="s", alpha=0.2, s=380, zorder=3, label="exact", cmap="Greys")
            ax1.legend(fontsize=fontsize); fig.colorbar (hdl,ax=ax1,cax=cax1)
        elif (ctranal_testgrid.shape[1]==2): # 2D control
            Qexact  = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                ctranal_testgrid[rlvantPts,0], ctranal_testgrid[rlvantPts,1], color="k", zorder=5)
            Qscheme = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                control_testgrid[rlvantPts,0], control_testgrid[rlvantPts,1], color="r", zorder=5)
            ax1.quiverkey(Qexact , 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
            ax1.quiverkey(Qscheme, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
        else:
            print("Control plot error : control dimension %d not implemented" % (control_testgrid.shape[1]))
            ax1.set_title ("Control (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)
    else:
        print("[%s] Error : interestVariable '%s' not implemented" % (funcname, Data.interestVariable))

    # second ax
    if (Data.second_ax_type=="info"):
        for pos in ['left', 'right', 'top', 'bottom']:
            ax2.spines[pos].set_color('none')
        ax2.set_xticks([])
        ax2.set_yticks([])
        ax2.text(0.51,0.5, Infos, ha='left', va='center', fontsize=16, transform=fig.transFigure)

    # First ax  : plot control on 2D test grid 
    elif (Data.second_ax_type=="cut"):
        # ax2.text(0.55,0.8, Infos, ha='left', va='top', fontsize=11, transform=fig.transFigure)
        if (Data.interestVariable=="control"):
            interest_scheme = control_cut
            interest_exact  = ctranal_cut
        else:
            interest_scheme = dyn_cut
            interest_exact  = dynanal_cut
        if (Data.toplot == "magnitude"):
            cutdata_scheme = np.linalg.norm(interest_scheme, axis=1)
            cutdata_exact  = np.linalg.norm(interest_exact, axis=1)
        elif (Data.toplot == "x coord"):
            cutdata_scheme = interest_scheme[:,0]
            cutdata_exact  = interest_exact[:,0]
        elif (Data.toplot == "y coord"):
            cutdata_scheme = interest_scheme[:,1]
            cutdata_exact  = interest_exact[:,1]
        elif (Data.toplot == "value"): # be careful to use only in 1D
            cutdata_scheme = interest_scheme
            cutdata_exact  = interest_exact
        else: 
            print("Control plot error : unknown toplot ", Data.toplot)

        ax1.arrow (cut_begin_point[0,0], cut_begin_point[0,1], \
            cut_end_point[0,0]-cut_begin_point[0,0], cut_end_point[0,1]-cut_begin_point[0,1], color="orange", zorder=1, width=0.03)
        ax2.set_title("Variable : %s\nCut from (%s)\nto (%s)" % (Data.toplot,",".join(["%.1f" % a for a in\
            cut_begin_point[0,:]]), ",".join(["%.1f" % a for a in cut_end_point[0,:]])), fontsize=fontsize)
        ax2.plot(llambda, cutdata_exact , marker="o", color="k", label="exact")
        ax2.plot(llambda, cutdata_scheme, marker="o", color="r", label="scheme")
        ax2.legend(fontsize=fontsize)
        
    else:
        print("Control plot error : unknown second ax type", Data.second_ax_type)

    ax2.grid()
    ax1.axis("equal")

    #--------------------
    #- Sauvegarde 
    #--------------------

    if (Data.SAVE_GRAPHS):
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. Saving figure :", figname)
        plt.savefig(figname, dpi=200) # , bbox_inches='tight'
    else:
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. NOT Saving figure :", figname)

    if (Data.SHOW_GRAPHS):
        plt.show()
    else:
        plt.close(fig)
###########################################################################################

###########################################################################################
def compute_errors (Data, uerr, u_ex, COMPUTE_LOC):
    funcname = "compute_errors"
    ### global errors
    # absolute
    eLI=lng.norm(uerr,np.inf)
    # relative
    eL1rel=lng.norm(uerr,1)/lng.norm(u_ex,1)

    if (COMPUTE_LOC):
        ### local errors
        mask = (np.abs(u_ex) <= Data.err_thresh).flatten()
        if (np.any(mask)):
            uerrloc=uerr[mask]
            uexxloc=u_ex[mask]
            # absolute
            eLIloc=lng.norm(uerrloc,np.inf)
            # relative
            eL1locrel=lng.norm(uerrloc,1)/lng.norm(np.ones(uexxloc.shape),1) # division par la mesure du domaine 
        else:
            print("\n[%s] WARNING : no points in local error zone" % (funcname))
            exit (1) 
        res = [eLI, eL1rel, eLIloc, eL1locrel]
    else:
        res = [eLI, eL1rel]
    return res
###########################################################################################

###########################################################################################
def communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, \
    # eLI_glob, eL1rel_glob, PRINT, SAVE_HMN, SAVE_MCN):
    PRINT, SAVE_HMN, SAVE_MCN):
    """
    Inputs : 
        * Data : instance of a class, contains everything.
        * istep, tcpu : int and float.
        * e[...] : doubles, errors.
        * PRINT : bool, do we print an output in terminal.
        * SAVE_HMN : bool, do we save a human-readable file.
        * SAVE_MCN : bool, do we save a machine-eadable file (meant for ltf).
    """
    # SYNTAX : [variable, format for machine, format for human, name, max size on screen (in char)]
    towrite = [] # !!! don't forget to modify ltf_dnn_errors if you use it 
    # simulation
    towrite.append([Data.dim, "%3i", "%i", "dim", 3])
    towrite.append([Data.Nit, "%3i", "%i", "Nit", 3])
    towrite.append([tcpu,     "%.8f", "%.2f", "tcpu", 8]) 
    towrite.append([MH_tcpu,  "%.8f", "%.2f", "MH_tcpu", 8]) 
    # réseau & entraînement
    towrite.append([Data.Nlay,  "%i", "%i", "lay",  4]) # remodif AP : la taille d'affichage est 
    towrite.append([Data.Nneur, "%i", "%i", "neur", 4]) # la dernière valeur, pas le format 
    towrite.append([Data.batchSize, "%d", "%i", "batchSize", 10]) 
    towrite.append([Data.MH_Nobs,   "%d", "%i", "Nobs", 6]) # number of obstacle points
    #towrite.append([Data.batchSizeFactor, "%6.2f", "bFactor", 8]) # OB
    #towrite.append([Data.Nit*Data.Next*Data.num_epoch, "%d", "%i", "train", 10]) # nombre total de pas de gradients + OB modif
    towrite.append([Data.Next*Data.num_epoch, "%d", "%i", "train/it", 10]) # nombre total de pas de gradients + OB modif: par iteration
    # erreurs
    towrite.append([eLI, "%.8f", "%2.7f", "errLI", 11])
    towrite.append([eL1rel, "%.8f", "%2.6f", "errL1", 11]) # always relative
    towrite.append([eLIloc, "%.8f", "%2.6f", "errLIloc", 11])
    towrite.append([eL1locrel, "%.8f", "%2.6f", "errL1loc", 11])
    towrite.append([Data.err_thresh, "%.8f", "%.3f", "err_tresh", 11])
    towrite.append([Data.MH_POINTS, "%s", "%s", "MH", 4])   # OB modif
    # # variables annexes
    if (len(Data.EXAMPLE_TAG)>0): 
        towrite.append([Data.EXAMPLE_TAG, "%s", "%s", "ex_tag", 12])

    # Construction de lignes lisibles par l'humain - bien-alignées-pas-trop-grandes-avec-.2-chez-*tcpu
    # titles = " ".join ([("%"+"%ds"%tw[3]) % tw[2] for tw in towrite]) + "\n"
    # values = " ".join ([("%"+"%d"%tw[3]+tw[1][-1]) % tw[0] for tw in towrite]) + "\n"
    titles = " ".join ([("%"+"%ds"%tw[4]) % tw[3] for tw in towrite]) + "\n"
    values = " ".join ([("%"+"%ds"%tw[4]) % (tw[2] % tw[0]) for tw in towrite]) + "\n"

    # affichage pour l'humain 
    if (PRINT):
        print(titles + values, end="")

    # affichage dans un fichier pour l'humain
    if (SAVE_HMN):
        human_error_file = open(Data.saverep+"/"+"errors.txt", "a")
        if (istep==0):
            human_error_file.write("-"*len(titles)+"\n")
            human_error_file.write(titles)
            human_error_file.write("-"*len(titles)+"\n")
        human_error_file.write (values)
        human_error_file.close ()

    # ajout d'éléments à enregistrer qui ne vaillent pas la peine d'être affichés
    towrite.append ([Data.eps0, "%.8f", "%2.6f", "Data.eps0", 11])
    towrite.append ([Data.eps1, "%.8f", "%2.6f", "Data.eps1", 11])
    if (Data.MH_POINTS):
        towrite.append ([Data.MH_level_min, "%.8f", "%2.6f", "MH lev min", 11])
        towrite.append ([Data.MH_level_max, "%.8f", "%2.6f", "MH lev max", 11])
        towrite.append ([Data.MH_tau, "%.8f", "%2.6f", "MH tau", 11])
        towrite.append ([Data.MH_Niter, "%d", "%2.6f", "MH Niter", 11])
        towrite.append ([Data.MH_ShNiter, "%d", "%i", "MH Shake Niter", 10])
        towrite.append ([Data.MH_ShFreq, "%d", "%i", "MH Shake freq", 10])
        towrite.append ([Data.MH_drift_ww, "%.8f", "%2.6f", "MH drift weight", 11])
        towrite.append ([Data.MH_drift, "%s", "%s", "MH drift choice", 10])
        towrite.append ([Data.MH_stop_ratio, "%.8f", "%2.6f", "MH stop ratio", 11])
        towrite.append ([Data.MH_Vbis, "%s", "%s", "MH Vbis", 10])
        towrite.append ([Data.MH_sc_choice, "%s", "%s", "MH stop crit", 10])
        towrite.append ([Data.MH_sc_freq, "%d", "%i", "MH stop crit freq", 10])
    # towrite.append([eLI_glob, "%.8f", "%2.7f", "errLIg", 11])
    # towrite.append([eL1rel_glob, "%.8f", "%2.6f", "errL1g", 11]) # always relative

    # affichage pour la machine
    if (SAVE_MCN):
        ltf_file=open(Data.saverep+"/"+"ltf_data.txt", "a")
        for itw, tw in enumerate(towrite):
            ltf_file.write (tw[1] % (tw[0]))
            if (itw < len(towrite)-1):
                ltf_file.write("\t")
            else:
                ltf_file.write("\n")
        ltf_file.close ()
###########################################################################################

###########################################################################################
# def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel, eLI_glob, eL1rel_glob):
def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel):
    Infos  = "SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    Infos += "Example %s - %s (MH=%d)\n" % (Data.NAME, Data.EXAMPLE_TAG, 1*Data.MH_POINTS)
    Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
    if (Data.scheme=="SL2"):
      #Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
       Infos += "[value]   %3d (inner loop), N.v. %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next_value * Data.nbIterFactor, Data.Next_value)

    if (Data.scheme=="SL3"):
        if (Data.optimized=="control"):
            Infos += "Network generator : %s" % (Data.genCName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genCName=="GroupSort") else "\n"
        elif (Data.optimized=="value"):
            Infos += "Network generator : %s" % (Data.genVName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genVName=="GroupSort") else "\n"
    elif (Data.scheme=="SL2"):
        Infos += "Control generator : %s, value generator : %s" % (Data.genCName, Data.genVName)
        Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if ("GroupSort" in [Data.genCName, Data.genVName]) else "\n"
        #Infos += Data.SL2ValLag + " lagrangian for value optimization\n"
        Infos += Data.SL2ValLag + " traj. for value optimization\n"
    Infos += "%d layers of %d neurons, batchSize %d \n" % (Data.Nlay, Data.Nneur, Data.batchSize)
    Infos += "Levels : [" + ", ".join([str(l) for l in Data.levels]) + "]\n"
    if (Data.EXPLORE_MH):
        Infos += "Mode EXPLORE_MH\n"
    else:
        Infos += "istep = %d / %d, t = %.3f / %.3f\n" % (istep, Data.Nit, t, Data.T)
        Infos += "Err LI : glob     %s%.5f, loc    %s%.5f (tresh %.2f)\n" % (r"$\ $",eLI,r"$\ $",eLIloc,Data.err_thresh) 
        Infos += "Err L1 : glob/"+r"$\|u_{ex}\|$"+" %.5f, loc/" % (eL1rel)+r"$\|\Omega\|$"+" %.5f\n" % (eL1locrel) 
        # Infos += "Err glob : LI %10.5f, L1rel %10.5f sur %d points\n" % (eLI_glob, eL1rel_glob, Data.XX_errg.shape[0])
    if (Data.MH_POINTS):
        Infos += "MH_Niter: %d. Every %d epoch, we shake with %d.\n" % (Data.MH_Niter, Data.MH_ShFreq, Data.MH_ShNiter)
        Infos += r"$\tau=$"+" %.3f" % (Data.MH_tau) + ", ratio max %.5f, weight %.2f, levelmin/max [%.2f, %.2f]\n" \
            % (Data.MH_stop_ratio, Data.MH_drift_ww, Data.MH_level_min, Data.MH_level_max)
        Infos += "Drift : %s, VBis : %s\n" % (Data.MH_drift, Data.MH_Vbis)
        Infos += "stop. crit : %s, Rho : %d\n" % (Data.MH_sc_choice, Data.MH_Rho)
    if (Data.MH_Nobs > 0):
        Infos += "%d obstacle points, stop_ratio %.2e with tau %.2e and drift %.2e\n" \
            % (Data.MH_Nobs, Data.MH_obs_stop_ratio, Data.MH_obs_tau, Data.MH_obs_drift_ww)
    if (Data.Nit>0):
        dt = Data.list_tk[1] - Data.list_tk[0]
        if (np.all([(dt==Data.list_tk[i]-Data.list_tk[i-1]) for i in range(2,Data.Nit-1)])):
            Infos += "Maillage uniforme en temps\n"
        else:
            Infos += "list_tk : [" + ",".join(["%.2f" % tt for tt in Data.list_tk]) + "]\n"
    return Infos
###########################################################################################

###########################################################################################
def error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate): 
    funcname = "error_and_plots"
    """
        Computes errors and plots.

        Inputs : 
            * Data : instance of class that contains everything.
            * istep : int, current temporal iteration of the optimization
            * t : real, current physical time
            * tcpu/MH_tcpu : real, current computation time (and same for MH only)
            * XX_train : TF tensor, said MH points
            * evaluate : callable for value function. !! Depends on the scheme.
    """   

    # INITIALISATION

    u_ex      = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0) # plus de treshold *dans* data, mais extérieur
    if ((istep==0) or Data.EXPLORE_MH): # latter : ghost training
        u_pred      = u_ex
    else:
        if (Data.scheme=='SL3'):
            if (Data.optimized=="control"):
                u_pred      = evaluate (Data, Data.listOfNetControl, Data.XX_test) # evaluateLast_fromControl
            elif (Data.optimized=="value"):
                u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast
            else:
                print("[%s] Optimized '%s' not implemented." % (funcname, Data.optimized))
                exit (1)
        else:
            u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast

    u_pred = tf.reshape(u_pred, (u_pred.shape[0],1))
    u_ex = tf.reshape(u_ex, (u_ex.shape[0],1))

    uerr = u_pred - u_ex
    uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))  # numerique mat. carree
    uu_ex   = tf.reshape(u_ex  , (Data.nn_user,Data.nn_user))  # exacte    mat. carree
    uu_err  = tf.abs (uu_pred - uu_ex)

    # CALCULS D'ERREUR 

    [eLI, eL1rel, eLIloc, eL1locrel] = compute_errors (Data, uerr, u_ex, COMPUTE_LOC=True)
    if (Data.TRAIN): # otherwise, adds unnecessary content to error files
        communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, PRINT=1,SAVE_HMN=1,SAVE_MCN=1)
    Infos = get_Infos (Data, istep, Data.T - t, eLI, eL1rel, eLIloc, eL1locrel)

    # FIGURES

    if (Data.SAVE_GRAPHS or Data.SHOW_GRAPHS):
        plot_level (Data, uu_pred, uu_ex, istep, Data.T - t, XX_train, Infos) # 2D
        # plot_value (Data, uu_pred, istep) # 3D

        # newbies : visualisation de l'erreur
        plot_error_2D (Data, uu_err, istep, Data.T - t)
        # plot_error_3D (Data, uu_err, istep, Data.T - t)

        # mostly useless
        # if ((istep > 0) and (len(Data.listOfNetControl) > 0)): # otherwise the control is undefined
        #     plot_control (Data, Data.listOfNetControl, istep, Data.T - t, u_ex, Infos)
    else:
        figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
        print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    return 0
###########################################################################################

###########################################################################################
def plot_trackedPoints (Data, listOfNetControl):
    """
    Picks some random points and plots their motion under Data.dynFunc. 
    The list of controls is taken from last to first.
    """
    # trackedPoints = np.array([[2.5, -2.0], [3.5, 2.0], [4.0, 0.0]])
    trackedPoints = np.array([[2.5, -2.0]])

    fig, ax = plt.subplots ()
    cols = plt.get_cmap("plasma")(np.linspace(0.2, 0.8, len(listOfNetControl)+1))
    ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[0], marker="o")

    for icontrol, control in enumerate(listOfNetControl[::-1]):
        control_eval = control (trackedPoints).numpy()
        trackedPoints = Data.dynFunc (control_eval, trackedPoints)
        ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[icontrol+1], marker="o")

    plt.show ()
###########################################################################################


==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/latex_table_formatter.py <==
#######################################################################################
# Latex table formatter
# 
# Input : 
#   - a format file (.py) containing objects (see generic_format.py)
#   - a data file (.txt or readable as)
#   - if wanted : an output file name (if provided, no terminal output)
# 
# The data file contains raw data from simulation
# The format file describes how the table must be constructed from the data
# 
# Output : latex, in form of a terminal output or a compilable .tex file (mutually exclusive in this version)
#
#######################################################################################

import numpy as np
import sys
import importlib
from os import path

verbose = False

####################################################################
# Récupération des infos du format file

args = sys.argv[1:]
if (len(args)<2):
    print("WARNING : Please provide a format_file and a data_file.")
    exit (1)
elif (len(args)==2):
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = "" # if no output is provided, do not print
else:
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = args[2]
    if ("." not in output_file_name):
        output_file_name += ".txt"

try:
    fmt = importlib.import_module(path.realpath(format_file_name))
except Exception as e:
    print("WARNING : error opening format file '%s' (" % (format_file_name), e, "). Abandon")
    exit (1)
####################################################################

if (len(output_file_name) == 0): # otherwise silent
    print("Welcome in latex table formatter.")
    print("Call this script with the following arguments : format_file data_file <output_file>")
    print("You may need to \\usepackage{multirow} if funny 2* appear in the head.")

####################################################################
# Vérification que le format file est bien conforme
try:
    fmt.columns
except:
    print("WARNING : 'columns' not found in format file. Abandon")
    exit (1)

# more format check
def recur_check (col, is_ok):
    if (np.mod(len(col),2) != 0):
        is_ok = False
        print("WARNING : uneven number of elements in a level of columns")
    else:
        for ic, c in enumerate(col[1::2]):
            if ((type(col[2*ic]) is not str) or (not ((type(c) is list) or (type(c) is dict)))):
                is_ok = False
                print("WARNING : bad type in columns. Use strings for name and dicts/lists of columns for datas")
            if (is_ok and (type(c) is list)):
                is_ok = recur_check (c, is_ok)
    return is_ok

is_ok = recur_check (fmt.columns, True)
if (not is_ok):
    print("WARNING : 'columns' is not well formatted. Abandon")
    exit (1)
if (len(fmt.columns)==0):
    print("WARNING : empty 'columns'.")

try:
    fmt.caption
except:
    print("WARNING : 'caption' not found in format file. Add 'caption = \"mycaption\"' to format file if you want one.")
    fmt.caption = ""

try:
    fmt.label
except:
    print("WARNING : 'label' not found in format file. Add 'label = \"mylabel\"' to format file if you want one.")
    fmt.label = ""

try:
    fmt.datarows
except:
    print("WARNING : 'datarows' not found in format file. Taking default datarows=\":\".")
    fmt.datarows = ":"

try:
    fmt.sep
except:
    print("WARNING : 'sep' not found in format file. Taking default sep=\":\". This may cause column discrimination error!")
    fmt.sep = "\t"
####################################################################

####################################################################
# Extraction des infos pratiques du format file
def recur_count (columns, ncols, nrows, current_row):
    for c in columns[1::2]:
        if type(c) is dict:
            ncols += 1
            nrows = np.max([nrows, current_row])              
        elif type(c) is list:
            [ncols, nrows, current_row] = recur_count (c, ncols, nrows, current_row+1)
        else: 
            print("WARNING : error in extracting infos from column. Please check format.")
    return [ncols, nrows, current_row-1]

[ncols, nrows, current_row] = recur_count (fmt.columns, 0, 1, 1)

lines_head = [[] for _ in range(nrows)]
lines_data = []

def recur_lines (columns, lines_head, lines_data, current_row, level_width, nrows):
    for ic, c in enumerate(columns[1::2]):
        if type(c) is dict:
            # remplissage jusqu'au plancher de l'en-tête
            lines_head[current_row].append([columns[2*ic], nrows-current_row, 1])
            for irow in range(nrows-current_row-1):
                lines_head[current_row+1+irow].append([]) # laisser du blanc
            lines_data.append (c)
            if (current_row > 0):
                level_width[-2] += 1 # ajouter la largeur de cette colonne à celle du dessus

        else: # si (comme ?) le boulot de vérification a bien été fait, type(c)=list ici
            [lines_head, lines_data, current_row, level_width] = recur_lines (c, lines_head, lines_data, current_row+1, level_width+[0], nrows)
            lines_head[current_row].append ([columns[2*ic], 1, level_width[-1]])
            if (current_row > 0):
                level_width[-2] += level_width[-1] # ajouter la largeur de cette colonne à celle du dessus
                level_width[-1] = 0 # passer à la colonne suivante
            else:
                level_width = [0] # passer à la colonne principale suivante : remise à 0
    return [lines_head, lines_data, current_row-1, level_width[:-1]]

[lines_head, lines_data, current_row, level_width] = recur_lines (fmt.columns, lines_head, lines_data, 0, [0], nrows)
####################################################################

####################################################################
# Récupération des données
try:
    datafile = open(data_file_name, "r")
except:
    print("WARNING : datafile %s not found. Abandon" % (data_file_name))
    exit (1)
datalines = datafile.readlines ()
datafile.close ()

datalines = [[numstr.replace("\n","") for numstr in line.split(fmt.sep)] for line in datalines]
datas = []
for rawline in datalines:
    line = []
    for f in rawline:
        try: # brutal, but very efficient
            line.append(float(f))
        except:
            line.append(f)
    datas.append(line)

# supprimer les éventuelles lignes vides
datas = [line for line in datas if ((len(line)>0) and (line!=[""]))]
lendatas = len(datas)

if verbose:
    print("datas : ", datas)
####################################################################

####################################################################
########## Coeur du script : construction de la table latex

output = "\\begin{table}\n"
output += "\t\\centering\n"
output += "\t\\begin{tabular}{|" + "c|"*ncols + "} \\hline\n"

########## placement de l'en-tête
for iline, line in enumerate(lines_head):
    output += "\t"
    # si pas la première ligne : remplissage des lignes brisées (\cline)

    if (iline > 0):
        coldep = 1
        cline_open = False
        for iele, ele in enumerate(line):
            if (len(ele)>0): # pas vide
                if (cline_open):
                    colarr += ele[2] # continuation d'une cline ouverte : somme des largeurs
                else:
                    cline_open = True # ouverture d'une cline
                    colarr = coldep + 1
            else: # ele vide
                if (cline_open):
                    cline_open = False # fermeture d'une cline
                    output += "\\cline{%d-%d} " % (coldep, colarr-1)
                    coldep = colarr+1
                else:
                    coldep += 1 # recherche d'une future cline
        # fermeture d'une éventuelle cline laissée ouverte
        if (cline_open):
            output += "\\cline{%d-%d} " % (coldep, colarr-1)

    # remplissage des noms
    for ic, c in enumerate(line): # soit [], donc remplissage, soit [nom, lignes, colonnes]
        if (len(c)>1): 
            if (c[2] > 1): # multicolonnes
                if (ic==0):
                    output += "\\multicolumn{%d}{|c|}{%s} " % (c[2], c[0])
                else:
                    output += "\\multicolumn{%d}{c|}{%s} " % (c[2], c[0])
            elif (c[1] > 1): # multilignes
                output += "\\multirow{%s}*{%s} " % (c[1], c[0])
            else: # single output
                output += c[0] + " "
        if (ic < len(line)-1):
            output += "& "
        else:
            output += "\\\\ \n"
output += "\t\\hline \\hline \n" 

########## placement des données
if (type(fmt.datarows) is str):
    try:
        rows_bounds = fmt.datarows.split(":")
        if (len(rows_bounds) != 2):
            print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
            list_of_rows = range(lendatas)
        else:
            for irb in [0,1]:
                if (rows_bounds[irb]==""):
                    rows_bounds[irb] = 0
                else:
                    try:
                        rows_bounds[irb] = int(rows_bounds[irb])
                    except:
                        print("WARNING : datarow[%d] = unknown thing %s. Taking 0 by default" % (irb, rows_bounds[irb]))
                        rows_bounds[irb] = 0
            list_of_rows = np.arange(rows_bounds[0], lendatas-rows_bounds[1], 1)
            if (len(list_of_rows)==0):
                print("WARNING : empty datarows.")
    except:
        print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
        list_of_rows = range(lendatas)

elif (type(fmt.datarows) is list):
    list_of_rows = []
    for i in fmt.datarows:
        if type(i) is tuple:
            if (np.min(i) < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % np.min(i))
            elif (np.max(i) >= lendatas):
                print("WARNING : datarows ask for line %d. Line numbering starts from 0 : clipping at %d by default" % (np.max(i), lendatas-1))
            dalist = list(np.arange(np.max([0,np.min(i)]), np.min([np.max(i)+1, lendatas])))
            if (i[0] <= i[1]):
                list_of_rows += dalist
            else:
                list_of_rows += dalist[::-1]
                
        elif type(i) is int:
            if (i < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % (i))
            elif (i >= lendatas):
                print("WARNING : datarows ask for line %d : clipping at %d by default (line numbering starts from 0)" % (i, lendatas-1))
            list_of_rows.append(np.max([0,np.min([lendatas-1, i])]))
        else:
            print("WARNING : Unknown element ", i, " in datarows, ignored")
else:
    print("WARNING : unknown datarows type : ", type(fmt.datarows), "Please use list or 'a:b' string.")
    list_of_rows = []

for row in list_of_rows:
    output += "\t"
    for ic, c in enumerate (lines_data):
        if (c["datacol"] >= len(datas[row])):
            print("WARNING : format ask for column %d but datafile only have %d columns. Ignored" % (c["datacol"], len(datas[row])))
        else:
            try:
                output += c["format"] % (datas[row][c["datacol"]])
            except:
                print("WARNING : format error. Expected was %s, received data " % (c["format"]), datas[row][c["datacol"]], " of type", type(datas[row][c["datacol"]]))
        if (ic < ncols-1):
            output += " & "
        else:
            output += " \\\\ \\hline \n"

########## end of table
output += "\t\\end{tabular}\n"
if (len(fmt.caption)>0):
    output += "\t\\caption{" + fmt.caption + "}\n"
if (len(fmt.label)>0):
    output += "\t\\label{" + fmt.label + "}\n"
output += "\\end{table}\n"
####################################################################

if (len(output_file_name)>0): # silent mode
    # in this version, creates a full latex document (that can be compiled)
    output_file = open (output_file_name, "w")
    output_file.write ("\\documentclass{article}\n")
    output_file.write ("\\usepackage[landscape]{geometry}\n")
    output_file.write ("\\usepackage{multirow}\n")
    output_file.write ("\\begin{document}\n")
    output_file.write ("\\thispagestyle{empty}\n")
    output_file.write (output)
    output_file.write ("\\end{document}\n")
    output_file.close ()
else:
    print("\n")
    print(output)
    print("\n")
    print("Bye")
#######################################################################################
#                                                                                 Fin #
#######################################################################################

==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/ltf_dnn_errors.py <==
##################################################################################
# format file 
# keep a generic version of this file for later use
#  
# Syntax : 
# columns = [
#     "column name 1", tablecolumn (n° in datafile, "format"),
#     "column name 2", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         "subcolumn name b" : tablecolumn (n° in datafile, "format"),
#     ],
#     "column name 3", tablecolumn (n° in datafile, "format"),
#     ...
#     "column name n", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         ...
#         "subcolumn name z" : tablecolumn (n° in datafile, "format"),
#     ],
# ]
#
# datarows : one of the following
# - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting from a and skipping last b
# - [a,b,...,o] : list of elements e, with e being
#       either a number n : pick the corresponding row
#       or a tuple (a,b)  : pick rows between a and b, both included (can be reversed, like (5,3), or equal, like (42,42))
# Remarks :
# - line numbering starts from 0.
# - the order in the table will follow the order in datarows.
# - '0:0' is the same as ':'.
#
#   The datafile may contain any number of rows, 
#   as soon as the columns appearing in [columns] exist and share the same data type
#   1 row = 1 set of different datas (meant to be added during an algo run)
#
#   Any code in this file will be executed once, on loading (building datarows for instance)
#
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format):
    """
    Inputs : 
        * datacol   : un entier dans 0, ..., infty, donne le numéro de la colonne de data.txt où sont rangés les données.
        * format    : chaîne de caractère type "%.3f". 
    """
    col = {"datacol" : datacol, "format" : format}
    return col

###################################
# Parameters
###################################

caption     = "Errors" # Optional (ignore the warning if commented)
label       = "fig:errors" # Optional (ignore the warning if commented)

columns = [
    "Simulation", [
        "dim", tablecolumn (0, "%d"),
        "N it", tablecolumn(1, "%d"),
        "tcpu", tablecolumn(2, "%7.2f"),
        "MH tcpu", tablecolumn( 3, "%7.2f"),
        "ex tag",   tablecolumn(15, "%s"),
        "MH pts",   tablecolumn(14, "%s"),
    ],
    "Network", [
        "lay", tablecolumn (4, "%d"),
        "neur", tablecolumn (5, "%d"),
        "N train", tablecolumn (6, "%d"),
        "grad", tablecolumn (8, "%d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (9, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (10, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (11, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (12, "%7.2e"),
    ],
]

#datarows = ":" 
#datarows = [1,4,8,13,19]
datarows = ":" 
#datarows = [4,13,26,43]

# datarows = [1, 22] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [1, 4, 10, 21, 42] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [5, 11, 17, 23, 29] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [1, 3, 5, 7] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [5, 11, 17] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
sep = "\t" # data file separator

##################################################################################
#                                                                            End #
##################################################################################


==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/main.py <==
#!/usr/bin/python
# -*- coding: iso-8859-15 -*-

import tensorflow as tf
import numpy as np
import sys

from os import path 
from os import system
from os import listdir
from os import mkdir 
from importlib import import_module

from theNetworks import FeedForwardGenerator, FeedForwardGenerator01, GroupSort01Generator01

from utils import copycode, get_cmdline_Data, export_cleandat, export_copydat, generate_latex, evaluateLast_fromControl, evaluateLast
from error import plot_trackedPoints, error_and_plots, plot_value, plot_level
from metropolis import metropolis_points

from SolverHJB_SL2 import solver_SL2
from SolverHJB_SL3 import solver_SL3, explore_MH

def main(argv):
    funcname="main"
    
    #---------------------------------------------------------------------------#
    # VARIABLES                                                                  
    #---------------------------------------------------------------------------#

    datafile = [pair for pair in argv if "datafile=" in pair]
    if (len(datafile)>0):
        argv.remove (datafile[0]) # will not be considered as a variable
        datafile = datafile[0][len("datafile="):]
        datafile = datafile.replace(".py","")
    else:
        datafile = "data"
    print("["+funcname+"] "+"-"*29+" Loading data from "+datafile+" "+"-"*29)
    try:
        Data = import_module(datafile) # contains all data values
    except Exception as e:
        print("[%s] Impossible to import '%s' (" % (funcname, datafile), e, "). Abort")
        exit (1)

    # All items (name,default) of this list will be stored as attributes of a class Data
    # filled with default if name=value does not appear in the command line.
    # If [required values] is not empty, default (or value if provided) must be in these.

    variables = [] # syntax : ("name", default_value, [required values])
    booleans = [0,1,True,False]
    
    # Mathematical problem
    variables.append(("dim",  [])) # physical dimension
    variables.append(("Nit",  [])) # Number of iterations in time
    variables.append(("t0",   [])) # physical initial time
    variables.append(("T",    [])) # physical terminal time
    variables.append(("eps0", [])) # upper truncation limit of the value function
    variables.append(("eps1", [])) # lower truncation limit of the value function

    # Scheme parameters 
    variables.append(("scheme", ["SL2", "SL3"])) # SL2 or SL3
    variables.append(("SL2ValLag", ["full", "semi"])) # full or semi-lagrangian for value optimization
    variables.append(("order", [1,2,2.1,10,20])) # order of the scheme
    variables.append(("interm_step", [])) # Number of RK steps
    variables.append(("err_thresh", [])) # local error domain : |V| <= err_thresh 
    variables.append(("err_thresh_global", [])) # global error domain : |V| <= err_thresh_global
    variables.append(("nn_user", [])) # local error domain : |V| <= err_thresh 
    variables.append(("optimized", ["control", "value"])) # For SL3, either "control" or "value"
    variables.append(("OBSTACLE", booleans)) # do we consider the obstacle    
    
    # Neural networks parameters
    variables.append(("Nlay", [])) # Number of layers
    variables.append(("Nneur", [])) # Number of neurons per layer
    variables.append(("Next", [])) # Number of epochs in outer loop 
    variables.append(("Next_value", [])) # Number of epochs in outer loop of SL2 value optim 
    variables.append(("num_epoch", [])) # number of epochs in the inner loop
    variables.append(("nbIterFactor", [])) # factor of the first number of optimization
    variables.append(("nbOpt", [])) # number of different optimizations - we take the best
    variables.append(("initLR", [])) # learning rate
    variables.append(("batchSize", [])) # number of points drawn for control optimization
    variables.append(("batchSizeOpt", [])) # number of points drawn for control optimization / case nbObt>1
    variables.append(("batchSizeFactor", [])) # Factor to increase number of batch points at each time iteration
    variables.append(("batchSizeVal", [])) # number of points drawn for value optimization (SL2)
    variables.append(("seed", [])) # global random seed parameter
    variables.append(("genCName", ["FeedForward","FeedForward01","GroupSort"])) # name of control the neural network generator
    variables.append(("genVName", ["FeedForward","FeedForward01","GroupSort"])) # name of value the neural network generator
    variables.append(("sizeGroup", [])) # for GroupSort generator : size of sorted groups
    
    # Inputs and outputs
    variables.append(("saverep", [])) # folder where outputs will be placed
    variables.append(("loadrep", [])) # folder from where data will be loaded
    variables.append(("LATEX", booleans)) # do we generate a latex table with errors

    # Metropolis-Hastings    
    variables.append(("MH_Vbis", ["id","abs","truncLmax","SqOverTh","distToZone"])) # type of density for Metropolis-Hastings (string)
    variables.append(("MH_Rho", [0,1,2,3,4])) # type of rho function (int)
    variables.append(("MH_Slicewidth", [])) # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
    variables.append(("MH_Niter", [])) # Maximal number of MH iterations at every time step
    variables.append(("MH_ShFreq", [])) # Frequency of MH shaking
    variables.append(("MH_ShNiter", [])) # Number of iterations in MH shaking
    variables.append(("MH_tau", [])) # equivalent of time step
    variables.append(("MH_drift", ["FDgrad_abs_v"])) # choice of the drift weight (string)
    variables.append(("MH_drift_ww", [])) # ponderation of drift 
    variables.append(("MH_stop_ratio_init", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_end", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_start", [])) # stopping ratio, for first step # OB 
    variables.append(("MH_level_min", [])) # lower truncation of the density
    variables.append(("MH_level_max", [])) # upper truncation of the density
    variables.append(("MH_sc_freq", [])) # frequency of stopping criteria test
    variables.append(("MH_sc_choice", ["rOverThresh", "rmOverTresh", "dr:rUnderThresh", "dr:devUnderThresh",\
        "dr:devSqrtUnderThresh"])) # type of stopping criteria (string)   
    variables.append(("MH_frozenpc", [])) # percentage of frozen points (0-100)   
    variables.append(("MH_POINTS", booleans)) # do we use Metropolis-Hastings points
    variables.append(("MH_USE_OLD_PTS", booleans)) # do we propagate the same set of points

    # Execution control
    variables.append(("EXPLORE_MH", booleans)) # do we skip network part to explore MH_Points
    variables.append(("RELOAD", booleans)) # do we load an interrupted optimization
    variables.append(("TRAIN", booleans)) # do we train the networks
    variables.append(("POSTT", booleans)) # do we execute the post-treatment code
    variables.append(("SAVE_NETS", booleans)) # do we save nets
    variables.append(("SAVE_GRAPHS", booleans)) # do we save graphs
    variables.append(("SHOW_GRAPHS", booleans)) # do we show graphs
    variables.append(("BATCHPTS_ON_SHOW", booleans)) # do we plot batchpoints on show graphs

    Data = get_cmdline_Data (Data, variables, argv, datafile, verbose=True) # embedded prints    

    #---------------------------------------------------------------------------#
    # INITIALIZATION                                                            
    #---------------------------------------------------------------------------#

    if (Data.EXPLORE_MH): # protect the user against itself
        Data.TRAIN = False

    if (Data.scheme=="SL2" and Data.MH_POINTS):
        Data.MH_POINTS=False
        print("\n\n[%s] WARNING : SL2 does not have metropolis points. Setting MH_POINTS=False\n" % (funcname))

    if (Data.seed > 0): # set global seed
        tf.random.set_seed(Data.seed)
    
    for rep in [Data.saverep, Data.saverep+"/controlNets", Data.saverep+"/valueNets"]:
        if not path.exists (rep): # create save directory if needed
            mkdir (rep)
    
    Data.layers = [Data.Nneur]*Data.Nlay # list of number of neurons per layer
    Data.aDim = Data.aDim_func(Data.dim) # control space dimension
    Data.list_tk = Data.get_list_tk (Data.t0, Data.T, Data.Nit) # list of physical times
    # Data.dt = (Data.T-Data.t0 if (Data.Nit==0) else (Data.T-Data.t0)/Data.Nit)
    Data.Xmin = Data.get_Xmin(Data.dim) # array of size dim
    Data.Xmax = Data.get_Xmax(Data.dim) # array of size dim


    activation = tf.nn.relu # default inner layers activation function
    
    def get_gen (Data, genName, dim):
        if (genName=="FeedForward01"):
            gen = FeedForwardGenerator01 (np.array(Data.layers), activation, Data.output_activation, dim)
        elif (genName=="FeedForward"):
            gen = FeedForwardGenerator   (np.array(Data.layers), activation)
        elif (genName=="GroupSort"):
            gen = GroupSort01Generator01 (np.array(Data.layers), Data.sizeGroup, Data.output_activation, dim)
        else:
            print("[%s] Error : generator '%s' not implemented. Abort" % (funcname, genName))
            exit (1)
        return gen

    [genControl, genValue] = [get_gen(Data,Data.genCName,Data.aDim), get_gen(Data,Data.genVName,1)]
    
    print("layers     : ", Data.layers)
    print("aDim       : ", Data.aDim, ", dimension espace des controles")
    print("activation : ", activation)
    print("list of tk : ", Data.list_tk)
    if (len(Data.list_tk) != Data.Nit+1):
        print("[%s] Error : Nit=%d but only %d times in list_tk (0 included). Abort" % (funcname, Data.Nit, len(Data.list_tk)))
        exit(1)
    print("Xmin : ", Data.Xmin, ", Xmax : ", Data.Xmax)
    
    #- Nom compilé
    basenamelist = [] # list of str
    basenamelist.append(Data.scheme)
    basenamelist.append("D%d" % Data.dim)
    basenamelist.append("Nit%d" % Data.Nit)
    basenamelist.append("A"+activation.__name__)
    basenamelist.append("Neu%d" % Data.Nneur)
    basenamelist.append("Lay%d" % Data.Nlay)
    basenamelist.append("Next%d" % Data.Next)
    basenamelist.append("Order%d" % Data.order)
    basenamelist.append("Batch%d" % Data.batchSize)
    basenamelist.append("MH%d" % (1*Data.MH_POINTS))
    basenamelist.append("Vbis" + Data.MH_Vbis)
    basenamelist.append("nbOpt%d" % Data.nbOpt)
    basenamelist.append(Data.genCName)
    if (len(Data.EXAMPLE_TAG)>0):
      basenamelist.append (Data.EXAMPLE_TAG)
    Data.baseName = "_".join (basenamelist)
    # redirect output to directory
    # sys.stdout = open(Data.saverep+"/resFile"+Data.baseName+".txt", 'w') # tf.print does not pass 
    print("BaseName", Data.baseName) 

    Data.riskFunc = Data.RiskL2 ()            # risk function for value approximation
    Data.phi      = Data.PhiFunc (Data.dim)   # init. condition function
    Data.dynFunc  = Data.DynFunc (Data.dim)   # approx. dynamic function
    Data.obstFunc = Data.ObstFunc (Data.dim)  # obstacle function
    [Data.XX_test, Data.xxgraph, Data.yygraph] = Data.XtestGridGenerator (Data.dim, Data.nn_user, Data.Xmin, Data.Xmax)

    # # OB DEBUG STOP TEST (TEMPORAIRE)
    # Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    # Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];
    # if (Xmax-Xmin<=1e-6 or Ymax-Ymin<=1e-6):
    #     [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
    #     print("x_plan : ", x_plan)
    #     print("y_plan : ", y_plan)
    #     print("Data.dim    = ", Data.dim)
    #     print("Data.nn_user= ", Data.nn_user)
    #     print("Data.xxgraph= ", Data.xxgraph)
    #     print("Xmin = ", Xmin)
    #     print("Xmax = ", Xmax)
    #     print("Ymin = ", Xmin)
    #     print("Ymax = ", Xmax)
    #     print("[%s] Attention Xmin,Xmax (ou Ymin,Ymax) trop proches. Abort." % funcname)
    #     exit(1)

    # containers for the training step
    Data.stepsToDo = range(Data.Nit+1) # default 
    Data.listOfNetControl = []
    Data.listOfNetValue = []

    # independant error evaluation points : oldie
    # Data.XX_errg = tf.random.normal([10000,Data.dim], mean = 0.5*(Data.Xmin+Data.Xmax), stddev = 0.5*(Data.Xmax-Data.Xmin))

    #--------
    #- before entering possible-user-interruption-zone
    #--------
    # export_copydat (Data)
    # export_cleandat (Data.saverep)
    copycode (Data.saverep)
    
    #---------------------------------------------------------------------------#
    # RELOAD                                                                  
    #---------------------------------------------------------------------------#

    if (Data.RELOAD):
        print("[%s] Reloading session from %s.." % (funcname, Data.loadrep))
        if (Data.scheme=="SL3"):
            if (Data.optimized=="control"):
                thelist = Data.listOfNetControl
            else:
                thelist = Data.listOfValueNet
            try:
                nnets = len(listdir(Data.loadrep+"/%sNets/"%(Data.optimized))) 
                print("%d %s networks found" % (nnets, Data.optimized))
                for inet in range(1,nnets+1): # numérotation de 1 à nnets
                    theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (Data.optimized,Data.optimized,inet))
                    thelist.append (theNet)
                Data.stepsToDo = range(nnets+1,Data.Nit+1)
            except Exception as e:
                print("[%s] Error in loading %s nets : " % (funcname, Data.optimized), e)
        elif (Data.scheme=="SL2"):
            for (thelist, nettype) in zip([Data.listOfNetValue, Data.listOfNetControl], ["value", "control"]):
                try:
                    nnets = len(listdir(Data.loadrep+"/%sNets/"%(nettype))) 
                    if (nettype=="value"): # since value is last optimized, 
                        steps = nnets      # we start again the whole step 
                        nnetsV = nnets
                    else:
                        nnetsC = nnets
                        if (nnetsC < nnetsV):
                            print("[%s] Less control nets than value (%d vs %d). Abort" % (funcname, nnets, steps))
                            exit(1)
                    print("%d %s networks found" % (nnets, nettype))
                    for inet in range(1,nnets+1): # numérotation de 1 à nnets
                        theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (nettype,nettype,inet))
                        thelist.append (theNet)
                except Exception as e:
                    print("[%s] Error in loading %s nets : " % (funcname, nettype), e)
            Data.stepsToDo = range(np.min([nnetsC,nnetsV])+1,Data.Nit+1)
        else:
            print("[%s] Scheme '%s' not implemented. Abort" % (funcname, Data.scheme))
            exit (1)

        print("[%s] .. Done. StepsToDo is now equal to " % (funcname), Data.stepsToDo)

    #---------------------------------------------------------------------------#
    # TRAINING                                                                  
    #---------------------------------------------------------------------------#
    
    if (Data.EXPLORE_MH):
        explore_MH (Data)

    if (Data.TRAIN):
        if (Data.scheme=='SL2'):
            solver_SL2 (Data, genControl, genValue)
        elif (Data.scheme=='SL3'):
            solver_SL3 (Data, genControl, genValue)
        else:
            print("[%s] Error : scheme %s not implemented." % (funcname, Data.scheme))
    else:
        print("[%s] Skipping train step." % (funcname))

    #---------------------------------------------------------------------------#
    # POST PRODUCTION                                                           
    #---------------------------------------------------------------------------#

    if (Data.POSTT):
        # print("[%s] Loading control .." % (funcname))
        # theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control1")
        # print("[%s] .. Done" % (funcname))

        print("[%s] ----- README : TF will warn that models are not compiled, ignore it" % funcname)

        listOfNetControls = []
        listOfNetValues = []
        print('Data.loadrep : ', Data.loadrep)
        for icontrol in range(Data.Nit):
            theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control%d" % (icontrol+1))
            listOfNetControls.append (theControlNet)
            
            if (Data.scheme=="SL2"):
                theValueNet = tf.keras.models.load_model(Data.loadrep+"/valueNets/value%d" % (icontrol+1))
                listOfNetValues.append (theValueNet)

        # plot_trackedPoints (Data, listOfNetControl)

        # Data.SAVE_GRAPHS = False
        # Data.SHOW_GRAPHS = True
        for istep in range(Data.Nit+1):
            t = Data.list_tk[istep]
            # # t = istep * Data.dt + Data.t0
            tcpu = 0.0; MH_tcpu = 0.0
            # if (istep==0):
            #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
            # else:
            #     Data.MH_stop_ratio = ((Data.Nit-istep)*Data.MH_stop_ratio_init + istep*Data.MH_stop_ratio_end)/Data.Nit

            XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                 minval = Data.Xmin, maxval = Data.Xmax)

            Data.listOfNetControl = listOfNetControls[:istep]
            if (Data.scheme=="SL3"):
                evaluate = evaluateLast_fromControl
            else:
                evaluate = evaluateLast       
                Data.listOfNetValue = listOfNetValues[:istep]
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate)

            # # create 3D figures (after Mathrice for instance)
            # u_pred = evaluateLast_fromControl (Data, listOfNetControls[:istep], Data.XX_test)
            # uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))
            
            # u_ex = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0)
            # uu_ex = tf.reshape(u_ex,(Data.nn_user,Data.nn_user))
            # # plot_value (Data, uu_pred, istep)
            # plot_level (Data, uu_pred, uu_ex, istep, t, [], "")  

    # if (Data.LATEX):
    #     generate_latex (Data.saverep)
    
    print("Programme ended normally.")
    # system ("cp out.txt %s" % (Data.saverep+"/resFile"+Data.baseName+".txt")) # AP : out.txt directly in folder
    # sys.stdout.close()
    return 0
   
if __name__ == "__main__":
    print("TFVERSION", tf.__version__)
    main(sys.argv[1:])


==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/metropolis.py <==
#---------------------------------------------------------------
#- FUNCTIONS
#---------------------------------------------------------------

import numpy as np
import tensorflow as tf
import time

def MH_stopping_criteria (Data, ratio, ratio_old, ratio_mean, ratio_dev, it, verbose):
    # MH_stop_ratio = Data.MH_stop_ratio
    # Data.MH_stop_ratio = Data.MH_stop_ratio_init
    # if it==0:
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    # if it>0:
    #     #----------------------------------------------------------
    #     # OB in order to kept as before for loop, for AP and for OB
    #     #----------------------------------------------------------
    #     #if (Data.MH_stop_ratio_end > Data.MH_stop_ratio_init):
    #     Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
    #     #else:
    #     #  Data.MH_stop_ratio = MH_stop_ratio_copy

    funcname = "MH_Stopping_criteria"
    if (Data.MH_sc_choice=="rOverThresh"): # default
        go_on = (ratio <= Data.MH_stop_ratio)
        stop_description = "ratio %7.3f, treshold %6.3f" % (ratio, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="rmOverThresh"):
        go_on = (ratio_mean <= Data.MH_stop_ratio)
        stop_description = "ratio_mean %7.3f, treshold %6.3f" % (ratio_mean, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:rUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = "|delta ratio| / ratio %7.3f, treshold %6.3f" % (var, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:devUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio_dev
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = " %7.3f (tresh %6.3f)" % (var, Data.MH_stop_ratio)
        #- for debug
        stop_description = " %7.3f (tresh %6.3f)  [r=%6.3f, r_old=%6.3f, r_dev=%6.3f]" % (var, Data.MH_stop_ratio, ratio, ratio_old, ratio_dev)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
        if (np.abs(ratio - ratio_old)<1e-10):
            #- OB forcer la continuation 
            #- Hint : augmenter Data.MH_sc_freq ? / par un facteur 2 ?
            go_on=True

    elif (Data.MH_sc_choice=="dr:devSqrtUnderThresh"):
        var  = np.abs(ratio - ratio_old) / ratio_dev
        var2 = np.abs(ratio - ratio_old) / (ratio_dev/np.sqrt(it))
        #go_on = (var >= Data.MH_stop_ratio)
        go_on = (var2 >= Data.MH_stop_ratio)
        stop_description = "(dr:dev: %7.3f, dr:dev/sqrt(it): %7.3f, tresh: %6.3f)" % (var, var2, Data.MH_stop_ratio)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
    else:
        print("[%f] Error : stopping criteria '%s' not implemented, stopping." \
    % (funcname, Data.MH_sc_choice))
        go_on = False
    if (verbose):
        tf.print ("[%s] : (it=%3i) Testing '%s': %s %s" % (funcname, it, Data.MH_sc_choice, \
    stop_description, " ..." if go_on else " ==> stop"))
    return go_on

def MH_Proba (Data, XX, YY, drift, ww_coeff):
    return tf.exp (-(tf.reduce_sum(tf.square(YY - XX - Data.MH_tau * drift), \
    axis=1, keepdims=True))/ (2.*Data.MH_tau*ww_coeff)) 

def MH_rho (Data, X, value):
    V = value(X) - Data.MH_level_max
    res = tf.ones(tf.size(V)) # default RHO0
    if (Data.MH_Rho==1):
        res =  1.0 / (1.0 + tf.abs (tf.maximum (V, Data.MH_level_max))) # RHO1
    elif (Data.MH_Rho==2):
        res = 1.0 / (1.0 + tf.abs(V)) # RHO2
    elif (Data.MH_Rho==3): # RHO3 : Repartition avec + d'importance Value(X)<=level_max
        res = 1.0 / (0.1 + tf.maximum(V,0.0)) 
    elif (Data.MH_Rho==4): # RHO4 : Repartition avec un peu + d'importance Value(X)<=level_max
        res = 1.0 / (1.0 + tf.maximum(V,Data.MH_level_max)) 
    return res

def MH_Drift (Data, VV, XX, value):
    funcname = "MH_Drift"
    eps=1e-4 # gradient parameter
    eye = tf.eye (Data.dim, Data.dim)

    if (Data.MH_drift=="FDgrad_abs_v"): # finite differences gradient 
        #absV = tf.abs (VV)
        absV = MH_Vbis(Data, VV)
        for idim in range(Data.dim):
            # slice keeps the shape correct (morally eye[iData.dim,:])
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            #absVeps = tf.abs(value (XX + perturb))
            absVeps = MH_Vbis(Data, value (XX + perturb))

            # weird code. Explanation : 
            # - TF doc says that append can behave like print in tffunction, thus, is unreliable. 
            # - no item assignement in tf (no grad[:,idim] = something)
            if (idim==0):
                grad = tf.reshape((absVeps - absV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((absVeps - absV) / eps,[-1,1])], axis=1)
        drift = - Data.MH_drift_ww * grad

    else:
        tf.print("[%s] Error : unknown drift '%s'. Abort" % (funcname, Data.MH_drift))
        exit (1)
    return drift

def MH_Vbis (Data, VV):
    funcname = "MH_Vbis"
    if (Data.MH_Vbis=="id"): # default
        res = VV
    elif (Data.MH_Vbis=="abs"): 
        res = tf.abs (VV)
    elif (Data.MH_Vbis=="truncLmax"): # best
        res = tf.maximum (VV, Data.MH_level_max)
    elif (Data.MH_Vbis=="SqOverTh"):
        seuil = 1.0
        VV = tf.maximum (VV, seuil)
        res = tf.maximum (VV, VV**2 / seuil)
    elif (Data.MH_Vbis=="distToZone"):
        res = tf.maximum (Data.MH_level_min, tf.maximum (VV - Data.MH_level_max, -VV))
    else:
        print("[%s] Error : Vbis_choice '%s' is not programmed" % (funcname, Data.MH_Vbis))
    return res


#---------------------------------------------------------------
#- METROPOLIS-HASTINGS
#---------------------------------------------------------------

def metropolis_points (Data, value, Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True):
    """
    Inspired from Metropolis-Hastings algorithm (1953)

    Inputs :
    * Data : contains anything.
    * value : callable (batchSize,dim) -> (batchSize,1), level set function 
    * oldpoints : (?,Data.dim), eventual previous points
    * Niter : int, maximal number of iterations.
    * batchSize : number of desired points (can be batchSize or batchSizeVal in SL2)
    * start_from_old_points : bool, restart from old points (batchSize is erased then)
    * use_bsFactor : bool, do we care to increase the number of points
    * verbose : bool, speaks for itself (haha)

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * in_zone : int, number of XX points in interest zone
    * ratio : float, equal to MH_inzone / batchSize
    * in_box : int, number of XX points in [Data.Xmin, Data.Xmax]
    """
    funcname = "metropolis"
    ww_coeff = 1.0; # OB : to add more random mixing (1.0 means no change !)

    if (start_from_old_points and (Niter == 0)): # pass through option. No computation time
        XX = oldpoints; it=0; in_zone=0; in_box=0
        ratio=0.0; 
    else:
        # Parameters 
        wtproba = False # with transition proba 
        ratio_sum=0.0; ratio_sqsum=0.0; ratio_old=0.0; nfrozen=0

        if (start_from_old_points):
            XX = oldpoints 
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                nnew = int((Data.batchSizeFactor-1.0) * batchSize)
                XXnew = XX[0:nnew,:] + tf.sqrt(ww_coeff*Data.MH_tau) * tf.random.normal ((nnew,Data.dim))
                XX = tf.concat ([XX, XXnew], axis=0)
                batchSize += nnew
                tf.print("[%s] MH init points : use old pts, adding new points (batchSize=%8i, # new_points=%8i)" % (funcname,batchSize,nnew))
        else:
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                batchSize=int(batchSize*Data.batchSizeFactor)
                tf.print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,batchSize))

            XX_full = tf.random.uniform ((batchSize,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
            in_box=tf.reduce_sum(tf.where(tf.reduce_all((Data.Xmin<=XX_full)&(XX_full<=Data.Xmax),axis=1),1,0))

            # garder la valeur d'une partie des points "gelée"
            nfrozen = int(Data.MH_frozenpc * batchSize / 100)
            if (nfrozen > 0):
                unfrozenIndices = tf.reshape(tf.range (0,batchSize - nfrozen), [-1,1]) 
                XX = XX_full[:-nfrozen,:]  
            else:
                XX = XX_full     
            if (verbose):
                tf.print("[%s] init points (in box / total) : %5d / %5d. Freezing %d of them" \
                    % (funcname, in_box, batchSize, nfrozen))

        VV = value (XX)
        it = 0; go_on = True; 
        while ((it < Niter) and go_on):
            ### Candidate state
            WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
            drift = MH_Drift (Data, VV, XX, value)
            YY = XX +  tf.sqrt(ww_coeff*Data.MH_tau) * WW + Data.MH_tau * drift # OB

            ### Acceptance 
            rhoX = MH_rho(Data, XX, value)
            rhoY = MH_rho(Data, YY, value)
            if wtproba: # with transition proba
                AA = tf.minimum(1.0, (rhoY / rhoX) * (MH_Proba (YY,XX,Data.MH_tau,drift,ww_coeff) \
                    / MH_Proba(XX,YY,Data.MH_tau,drift,ww_coeff)))
            else: # without transition proba
                AA = tf.reshape(tf.minimum(1.0, rhoY / rhoX), [-1,1]) # value returns (n,) tensor

            UU = tf.random.uniform ((XX.shape[0],1)) # random acceptance treshold        
            XX = tf.where (AA >= UU, YY, XX) # it AA>= U, set to YY, else set to XX
            VV = value (XX) # update of value (for statistics)
            
            ### Stopping criteria 
            in_zone = tf.reduce_sum (tf.where((Data.MH_level_min <= VV) & (VV <= Data.MH_level_max), 1, 0)) + nfrozen
            in_box = tf.reduce_sum (tf.where(tf.reduce_all((Data.Xmin <= XX)&(XX <= Data.Xmax), \
                axis=1), 1, 0)) + nfrozen
            ratio = in_zone / (XX.shape[0]+nfrozen)
            ratio_sum += ratio; ratio_sqsum += ratio**2 

            if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
                ratio_mean = ratio_sum / (it+1)
                ratio_dev = tf.sqrt (ratio_sqsum/(it+1) - ratio_mean**2)
                go_on = MH_stopping_criteria (Data,ratio,ratio_old,ratio_mean,ratio_dev,it,verbose)
                ratio_old = ratio

            #if (verbose):
            if (False):
                #if iter%stop_crit_freq==0:
                tf.print("[%s] : it %2d / %2d, #(V<level) %5d / %5d, ratio %3.3f, #(in box) %5d / %5d" \
                        % (funcname, it, Data.Nit, in_zone, batchSize, ratio, in_box, batchSize))
                            
            it += 1
        # end while iter

        if ((not start_from_old_points) and (nfrozen > 0)):
            XX = tf.tensor_scatter_nd_update (XX_full, unfrozenIndices, XX)

    return [XX, it, in_zone, ratio, in_box]
# end metropolis_points

# OB4
def MH_V_obs(Data,XX):
    funcname="MH_V_obs"
    if Data.MH_obs_mode=="overLevel":
        res = -tf.minimum(Data.obstFunc(XX),Data.MH_obs_level) # AP1
    elif Data.MH_obs_mode=="distToZone":
        # the interest zone is - level <= VV <= level
        VV=-Data.obstFunc(XX)
        res = tf.maximum (Data.MH_obs_level, tf.maximum (VV - Data.MH_obs_level, -VV))
    else:
        print('[%s] This mode %s not programmed ! Abort.' % (funcname,Data.MH_obs_mode))
        exit(1)
    return res

def obs_metropolis_points (Data, Niter, verbose=True):
    """
    Specific metropolis for obstacle points (way simpler)

    Inputs :
    * Data : contains anything.
    * Niter : int, maximal number of iterations.
    * verbose : bool

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * ratio : float, equal to MH_inzone / batchSize
    """
    funcname = "g_metropolis"
    eps=1e-4 # gradient parameter
    XX = tf.random.uniform ((Data.MH_Nobs,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
    eye = tf.eye (Data.dim, Data.dim)
    it = 0; go_on = True; 

    # MH_V_obs is defined just over this function

    while ((it < Niter) and go_on):
        VV = MH_V_obs(Data,XX) 
        WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
        ### drift computation : gradient of min(obsFunc, MH_obs_level)
        for idim in range(Data.dim):
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            Veps = MH_V_obs(Data,XX + perturb) 
           
            if (idim==0):
                grad = tf.reshape((Veps - VV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((Veps - VV) / eps,[-1,1])], axis=1)

        XX += tf.sqrt(Data.MH_obs_tau) * WW + Data.MH_obs_tau * Data.MH_obs_drift_ww * (-grad)
        
        ### Stopping criteria 
        if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
            if (Data.MH_obs_mode=="overLevel"):
                GG = Data.obstFunc (XX)
                in_zone = tf.reduce_sum (tf.where((Data.MH_obs_level <= GG), 1, 0)) 
            elif (Data.MH_obs_mode=="distToZone"):
                in_zone = tf.reduce_sum (tf.where( VV <= Data.MH_obs_level, 1, 0))  # OB3, on se base sur VV= MH_V_obs(XX) fonction speciale
            else:
                print("[%s] Mode '%s' not programmed. Abort" % (funcname,Data.MH_obs_mode))
                exit(1)
            ratio = in_zone / XX.shape[0]
            go_on = (ratio <= Data.MH_obs_stop_ratio)
            tf.print ("[%s] (it=%3i) Testing rOverThresh : ratio=%e, thresh=%e %s" % (funcname, it, ratio, Data.MH_obs_stop_ratio, \
                " ..." if go_on else " ==> stop"))
        it += 1
    # end while iter

    return [XX, it, ratio]
# end metropolis_points


==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/theNetworks.py <==
import numpy as np
import tensorflow as tf
from tensorflow.keras import  layers, models
from tensorflow.keras.layers import Layer

# Reinvected netwrok
class DenseReinj(Layer):
  def __init__(self, units=32, activation= None,   use_bias= True, initWeight= None):
      super(DenseReinj, self).__init__()
      self.units = units
      self.activation = activation
      self.use_bias = use_bias
      self.initWeight= initWeight
   
  def build(self, input_shape):  # Create the state of the layer (weights)
      if (self.initWeight == None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[0][-1],self.units]),  trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[1][-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
            self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initWeight[0],[input_shape[0][-1],self.units]), trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(np.reshape(self.initWeight[1],[input_shape[1][-1],self.units]), trainable = True, dtype=tf.float32)
          self.b    = tf.Variable(np.reshape(self.initWeight[2],[self.units]), trainable = True, dtype=tf.float32)
           

  def call(self, input):  # Defines the computation from inputs to outputs
        
      if (self.use_bias == True):
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY) + self.b
      else:
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY)
        

      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      if (self.use_bias == True):
          return self.w.numpy(), self.wY.numpy(), self.b.numpy()
      else:
          return self.w.numpy(), self.wY.numpy()
   
    
# classical feedforward
###########################
class FeedForward( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward - init  '
        n=len(funcname)+30+len('[activation :]')

        # activ_loc=activation        # (default)
        # #activ_loc=tf.nn.sigmoid    # test for SL1 : not good !
        # # activ_loc=tf.nn.sigmoid    # test for SL2 : encours
        print('-' * n)
        print('[%s] activation : %s' % (funcname,activation))
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(1))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,\
                 kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                 bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            #self.ListOfDense.append(layers.Dense(1, kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
            #                        bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))
            self.ListOfDense.append(layers.Dense(1, activation= output_activation,\
                    kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        #return output[:,0]
        return output
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
    
# network generator
class FeedForwardGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return FeedForward(self.nbNeurons,activation=self.activation,output_activation=self.output_activation,initWeight= initWeight)


  
# classical feedforward output in 01
###########################
class FeedForward01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None, aDim=1):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward01 - init'
        n=len(funcname)+30+len('[activation :]')

        tf.print('-' * n)
        tf.print('[%s] activation        : %s' % (funcname,activation))
        tf.print('[%s] output_activation : %s (derniere couche)' % (funcname,output_activation))
        tf.print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [layers.Dense( nbNeurons[i],activation= activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        # return output[:,0]
        return output
        # remplacement de "output[:,0]" par "output" pour traiter le cas dim(a)>=2
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    

# network generator
class FeedForwardGenerator01:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "Dense"
        #funcname='class FeedForwardGenerator01 - init'
        #print('[%s] activation : %s' % (funcname,activation))

    def create(self, initWeight = None, aDim=1):
        return FeedForward01(self.nbNeurons,activation= self.activation,\
            output_activation=self.output_activation,initWeight= initWeight,aDim=self.aDim)


# My dense with truncation
class MyDense(Layer):

  def __init__(self, units=32, activation= None, initializer= None,  use_bias= True, maxValWeight =1e6):
      super(MyDense, self).__init__()
      self.units = units
      self.initializer = initializer
      self.activation = activation
      self.use_bias = use_bias
      self.maxValWeight=maxValWeight
 
  def build(self, input_shape):  # Create the state of the layer (weights)
      
      if (self.initializer==None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initializer[0],[input_shape[-1],self.units]), trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(np.reshape(self.initializer[1],[self.units]), trainable = True, dtype=tf.float32)

  def call(self, inputs):  # Defines the computation from inputs to outputs
      if (self.use_bias == True):
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight )) + self.b
      else:
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight ))
          
      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      return self.w.numpy(),  self.b.numpy()

  
# Group Sort output in 01
###########################
class GroupSort01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, sizeGroup=5, initWeight= None, output_activation=None, aDim=1,  maxValWeight =1e6):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.groupSort= [ int(nb/sizeGroup) for nb in nbNeurons]

        funcname='class Group Sort - init'
        n=len(funcname)+30+len('[activation :]')
        print('-' * n)
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [MyDense( nbNeurons[i],activation= None,  maxValWeight=maxValWeight)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [MyDense( nbNeurons[i],activation= None,\
                          initializer = [initWeight[2*i],initWeight[2*i+1]],\
                          maxValWeight=maxValWeight)  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for ilayer in range(len(self.ListOfDense)-1):
            output = self.ListOfDense[ilayer](output)
            # sort
            output= tf.concat([tf.sort(output[:,ig*self.sizeGroup:(ig+1)*self.sizeGroup],axis=-1, direction='DESCENDING') for ig in range(self.groupSort[ilayer])], axis=-1)
        return self.ListOfDense[-1](output)
             

# network generator
class GroupSort01Generator01:
    def  __init__( self, nbNeurons, sizeGroup=5, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "GroupSort01Generator01"

    def create(self, initWeight = None, aDim=1):
        return GroupSort01(self.nbNeurons,self.sizeGroup,initWeight=initWeight,output_activation=self.output_activation,aDim=self.aDim)



# feed forward reinj
###########################
class FeedForwardReinj( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.theDense = layers.Dense(nbNeurons[0])
            self.ListOfDense = [DenseReinj( nbNeurons[i],activation= activation)  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj(1))               
        else:
            self.theDense = layers.Dense(nbNeurons[0],
                                         kernel_initializer= tf.constant_initializer(initWeight[0][0]),
                                         bias_initializer= tf.constant_initializer(initWeight[0][1]))
            self.ListOfDense =  [DenseReinj( nbNeurons[i],activation= activation,initWeight= initWeight[i] )  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj( 1,initWeight= initWeight[len(nbNeurons)]))
 
    def call (self, x):
        z= self.theDense(x)
        for layer in self.ListOfDense:
            z = layer([z,x])
        return z[:,0]
    
    def get_weights(self):
        return [ self.theDense.get_weights()] + [ self.ListOfDense[i].get_weights() for i in range(len(self.ListOfDense))]
 
# network generator
class FeedForwardReinjGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseReinj"
        
        
    def create(self, initWeight = None):
        return FeedForwardReinj(self.nbNeurons,activation= self.activation,initWeight= initWeight)


    
# classical feedforward t and x
###############################
class FeedForwardTAndX( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, N, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.N = N
        self.ListListOfDense =[]
        for i in range(N):
            ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            ListOfDense.append(layers.Dense(1))
            self.ListListOfDense.append(ListOfDense)

    def call (self, t, x):
        output= x
        for layer in self.ListListOfDense[t]:
            output = layer(output)       
        return output[:,0]
    
# network generator
class FeedForwardTAndXGenerator:
    def  __init__( self,  N, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseTANDXPart"+str(N)
        self.N = N
        
        
    def create(self):
        return FeedForwardTAndX(self.N, self.nbNeurons,activation= self.activation)
        

# For Two levels
#################
class FeedForwardLevel2( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self,  outputDim, nbNeurons, activation= tf.nn.tanh):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
        self.ListOfDense.append(layers.Dense(outputDim))               
 

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return output
    
    def get0( self, x):
        output= tf.expand_dims(x,-1)
        for layer in self.ListOfDense:
            output = layer(output)
        return output
         
 
# network generator
class FeedForwardLevel2Generator:
    def  __init__( self, outputDim, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseLevel2"
        self.outputDim = outputDim
        
        
    def create(self, initWeight = None):
        return FeedForwardLevel2(self.outputDim, self.nbNeurons,activation= self.activation)
  


  
# classical softmax  probability for two values
###############################################

class  Softmax01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(2))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,
                                               kernel_initializer= tf.constant_initializer(initWeight[2*i]),
                                               bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(2,kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
                                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return tf.exp(output)/tf.reduce_sum(tf.exp(output),axis=-1, keepdims= True)
         

    
# network generator
class Softmax01Generator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return Softmax01(self.nbNeurons,activation= self.activation,initWeight= initWeight)


      


==> numeik/2022-06-24-07h17-save-eik-SL3-D08-N04-NEXT4000-4000-o01-B1000/code/utils.py <==
# Common functions to all semi-Lagrangian schemes
import tensorflow as tf
import numpy as np

from datetime import datetime
from os import path 
from os import system 
from time import time

from metropolis import obs_metropolis_points, metropolis_points

###############################################################
# Functions for numerical schemes
###############################################################

def actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train,batchSize):
    funcname = "actualize_at_end_of_timestep_XX_train"
    #- Training points update
    MH_time=0.0
    if (Data.MH_POINTS and (istep < Data.Nit)):
        Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
            + t * Data.MH_stop_ratio_end) / Data.T
        # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
        #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            MH_phi, Data.MH_Niter,batchSize,\
            oldpoints=XX_train[:batchSize,:],\
            start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        MH_time = time() - MH_start_time
        tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            % (funcname, istep, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    return [XX_train, MH_time]

def actualize_in_inner_loop_XX_train (Data, MH_phi, epoch, XX_obs,XX_train,batchSize):
    funcname="actualize_in_inner_loop_XX_train"
    if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
        [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,batchSize,\
            oldpoints=XX_train[:batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
        if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
            print("[%s] Metropolis iterations reached %5d." \
                % (funcname, Data.MH_ShNiter))
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))

    if (not Data.MH_POINTS):
        XX_train = tf.random.uniform([batchSize,Data.dim], \
            minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    return XX_train

def init_XX_train (Data, t, istep,batchSize):
    funcname="init_XX_train"
    XX_obs = []; MH_time=0.0 # compatibility obstacle/no obstacle

    if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_time = time() - MH_start_time
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    else:
        XX_train = tf.random.uniform([batchSize,Data.dim], minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    
    return [XX_train, XX_obs, MH_time]

# def characteristic (Data, theNetControl, x, dt):
def oneStepCall (Data, func, theNetControl, x, dt):
    funcname = "characteristic"
    res = Data.obstFunc (x)
    a = theNetControl(x)
    if Data.order==1:
        x = x - dt * Data.dynFunc(a,x)
    elif Data.order==2:
        x = x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
    elif Data.order==2.1: # RK2-1
        k1 = Data.dynFunc(a,x)
        x1  = x - dt * k1
        x = x - dt/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
            res = tf.maximum (res, Data.obstFunc(x))
    else:
        print("[%s] This order (%i) is not programmed." % (funcname,Data.order))
        exit (1)

    res = tf.maximum (res, func(x))
    return res

def recurCall (Data, x, listOfNetControl, tag):
    # calcule une approximation de y(t_n+dt) partant de y(t_n)=x
    # solution de la trajectoire
    # dy/dt = f(y(t), a(y(t))),  avec y(t_n)=x
    funcname = 'recurCall'
    res = Data.obstFunc(x)
    ncontrol = len(listOfNetControl)
    for icontrol, controlnn in enumerate(listOfNetControl[::-1]):
        dt = Data.list_tk[ncontrol-icontrol] - Data.list_tk[ncontrol-icontrol-1]
        # a = controlnn.get(x)
        a = controlnn(x)
        # Order1 or 2
        if Data.order==1:
            x  =  x - dt * Data.dynFunc(a,x)
        elif Data.order==2:
            x  =  x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
        elif Data.order==2.1: # RK2-1
            x1 =  x - dt * Data.dynFunc(a,x)
            x  =  x - dt/2 * (Data.dynFunc(a,x) + Data.dynFunc(a,x1))
        elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
        elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
                res = tf.maximum (res, Data.obstFunc(x))
        else:
            print("[%s] This order (%i) is not programmed. Abort[%d]" % (funcname,Data.order,tag))
            exit (1)
        res = tf.maximum (res, Data.obstFunc(x))
        if (icontrol==len(listOfNetControl)-1): # just last control
            if (Data.t0 < 1e-6):
                res = tf.maximum (res, Data.phi(x))
            else:
                res = tf.maximum (res, Data.solAnal(Data.t0,x))
    if (len(listOfNetControl)==0): # for example in optimized=value
        if (Data.t0 < 1e-6):
            res = tf.maximum (res, Data.phi(x))
        else:
            res = tf.maximum (res, Data.solAnal(Data.t0,x))
    return res

def evaluateLast (listOfNetValue, x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[-1].get(x).numpy()
    return  listOfNetValue[-1](x).numpy()

def evaluateLast_fromControl (Data, listOfNetControl, x):
    #- Calcul de v1(x)= max(g(x),phi(x1)) où x1 = PSI(x,a0), et  a0=1ier control optimal
    #- doit renvoyer les valeurs v1(x)
    x = tf.convert_to_tensor(x,dtype = tf.float32) # still useful for this 
    # istep = len(listOfNetControl) # inference of where we are
    # if (istep==0):
    #     dt = 1.0 # not needed
    # else:
    #     dt = Data.list_tk[istep] - Data.list_tk[istep-1]
    res = recurCall (Data, x, listOfNetControl, tag=6).numpy()
    return np.minimum(Data.eps0, res)
    # return res

# iDate from 0 to N 
def evaluate (x, iDate, listOfNetValue):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[iDate-1].get(x).numpy()
    return  listOfNetValue[iDate-1](x).numpy()

def evaluateControl (self, iDate,x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  self.listOfNetControl[iDate-1].get(x).numpy()
    return  self.listOfNetControl[iDate-1](x).numpy()

###############################################################
# Functions for data save
###############################################################

# class DataClass (object):
#     def __init__(self):
#         super (); 
# # end class DataClass

def get_cmdline_Data (Data, variables, argv, datafile, verbose=False):
    """ 
    Inputs : 
        * Data : module containing all datas.
        * variables : list of tuples (name, default), with name a string, and default a value.
        * argv : list of strings, expected type "name=value".
        * datafile : string, name of the data file (without .py)
        * verbose : speaks for itself.
    Outputs : 
        * instance of a class Data, with parameters names filled with values / default.
    """
    funcname = "get_cmdline_Data"

    # Data = DataClass () # currently empty
    names_in_command_line = [(nn.split('='))[0] for nn in argv]
    args_as_string = "|"+"|".join(names_in_command_line)+"|" # easier to check if name is in
    
    for (name,required) in variables:
        # looking for name in command-line arguments
        if "|"+name+"|" in args_as_string:
            value_source = "command line"
            ind = args_as_string.split(name)[0].count("|")-1 # indice of name in argv
            value = argv[ind][len(name)+1:] # skip the 'name='
            try:
                value = float(value) # if number
                if (np.abs(value - int(value)) < 1e-8): # if int
                    value = int(value)
            except:
                if value.lower() in ["true","false"]:
                    value = (value.lower()=="true")
                value = value # do nothing (default string)
            names_in_command_line.remove(name)
        else: # if we need default value
            value_source = datafile
            try:
                value = getattr (Data, name) # useless but to check existence & requirements
            except Exception as e:
                print("[%s] Error : '%s' not found in %s (" % (funcname, name, datafile), e, "). Abort")
                exit (1)
        # checking whether value \in required
        if (len(required)>0): # otherwise no requirements
            if (value not in required):
                print("[%s] Error : " % (funcname), name, " = ", value, " of type ", type(value), " not in ", required)
                print("Please be sure to use python[3] main.py name1=arg1 ... nameN=argN (no space around = sign)")
                print("Abort")
                exit (1)
        # end of is name in args
        setattr(Data, name, value)
        if (verbose):
            print("[%s] Getting %20s from %15s : %18s of type %16s" % (funcname, name, value_source, str(value), type(value)))
    # end of for name
    if (len(names_in_command_line) > 0):
        print ("[%s] Error : the following command-line parameters were not found\n" % (funcname), names_in_command_line)
        exit (1)
    return Data
# end get_data

def export_copydat (Data):
    funcname="export_copydat"
    print("[%s] Creating copydat.." % funcname)
    
    # compiled directory name
    dirname_list = []
    dirname_list.append (Data.scheme)
    dirname_list.append ("D%02d" % (Data.dim)) # OB modif 
    dirname_list.append ("N%02d" % (Data.Nit)) # OB modif
    #dirname_list.append ("NEXT%02d" % (Data.Next))
    dirname_list.append ("NEXT%02d-%03d" % (Data.Next,Data.Next*Data.nbIterFactor)) # OB modif : enregistrement du "premier Next"
    if (Data.scheme=="SL2"):
      dirname_list.append ("NEXTV%02d-%03d" % (Data.Next_value,Data.Next_value*Data.nbIterFactor)) # OB modif 
    dirname_list.append ("o%02d" % (Data.order))    # OB modif
    dirname_list.append ("B%04d" % (Data.batchSize))
    if (Data.MH_POINTS):                            # OB modif
      dirname_list.append ("RHO%d" % (Data.MH_Rho))
    #dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list) + "/"
    dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list)
    print ("[%s] Directory name : " % funcname, dirname)
    
    # writing file
    thefile = open("copydat", "w")
    thefile.write ("REP='%s'\n" % dirname)
    thefile.write ("if [ -d $REP ]\n")
    thefile.write ("then\n")
    thefile.write ("\techo \"Erreur - repertoire \"$REP\" deja existant\"\n")
    thefile.write ("\texit\n")
    thefile.write ("else\n")
    thefile.write ("\tmkdir -p $REP\n")
    thefile.write ("\t./copycode\n")
    thefile.write ("\tcp -r code $REP\n")
    thefile.write ("\tcp copydat $REP\n")
    thefile.write ("\tcp copycode $REP\n")
    thefile.write ("\tcp out.txt $REP\n")
    thefile.write ("\tcp -r ./%s/* ./$REP\n" % (Data.saverep))
    thefile.write ("\tcp ltf_dnn_errors.py ltf_output.tex ltf_output.pdf ./$REP\n")
    thefile.write ("\techo \"Saving into dir: \" ./$REP\n")
    #thefile.write ("\tzip -r $REP.zip $REP\n")
    #thefile.write ("\techo \"zipping into  \" ./$REP.zip\n")
    thefile.write ("fi\n")
    thefile.close ()
    system ("chmod a+x copydat")
    thefile.close ()

    print("[%s] .. Done" % funcname)
# end export_copydat

def export_cleandat (saverep):
    funcname = "export_cleandat"
    print("[%s] Creating cleandat.. " % (funcname))
    thefile = open("cleandat", "w")
    thefile.write ("rm -rf ./%s/*\n" % saverep)
    # thefile.write ("rm -rf %s\n" % saverep) # OB ajout
    thefile.write ("rm -rf ltf_output*\n")
    thefile.write ("rm -rf data.txt*\n")
    thefile.close ()
    system ("chmod a+x cleandat")
    print("[%s] .. Done" % (funcname))
# end export_cleandat

def copycode (saverep):
    system ("mkdir %s/code" % (saverep))
    filenames = ["main", "data_*", "theNetworks", "utils", "metropolis", \
        "error", "SolverHJB*", "work", "latex_table_formatter", "ltf_dnn_errors"]
    for filename in filenames:
        system("cp %s.py %s/code/" % (filename, saverep))
# end copycode

def generate_latex (saverep):
    print("Latex table generation.. ")
    try:
        # system ("python3 ./%s/code/latex_table_formatter.py ./%s/code/ltf_dnn_errors.py ./%s/ltf_data.txt ./%s/ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("python3 ./%s/code/latex_table_formatter.py ltf_dnn_errors.py ../ltf_data.txt ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("rm -f ./%s/ltf_output.pdf" % (saverep))
        system ("pdflatex --interaction=batchmode ./%s/ltf_output.tex" % (saverep))
        if not path.exists ("./%s/ltf_output.pdf" % (saverep)):
            print("ERROR in table generation. See texput.log")
        else:
            system ("rm -rf ./%s/ltf_output.aux ./%s/ltf_output.log" % (saverep,saverep))
        print(".. Done")
    except:
        print("ERROR in table generation.")
# end generate_latex


==> numeikc/EIKOD2500EXT/code/SolverHJB_SL2.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import oneStepCall, recurCall, evaluateLast, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from error import error_and_plots

def solver_SL2 (Data, genControl, genValue):
    funcname="solver_SL2 (order:%i)" % (Data.order)

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    # t       = Data.t0 + istep * Data.dt # physical time
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 
    
    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSizeVal)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in Data.stepsToDo: # starts at 1 or after
        t = Data.list_tk[istep]
        dt = tf.convert_to_tensor(Data.list_tk[istep] - Data.list_tk[istep-1], dtype=tf.float32)
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f (dt=%3.3f)\n" % (funcname, istep, Data.Nit, t, Data.T, dt))

        #--------------- Training functions

        if (istep==1): # first step : we evaluate phi
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, Data.phi, theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)
        else:
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, listOfNetValue[-1], theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)

        if (Data.SL2ValLag=="full"):
            @tf.function # declaration needed here since listOfNetControl changes
            def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): # dt unused, for compat.
                funcname = 'optimizeValue'
                target = recurCall (Data, x, listOfNetControl, tag=1)
                # target = tf.minimum (target, Data.eps0)
                return Data.riskFunc (target, theNetValue(x))

        elif (Data.SL2ValLag=="semi"):
            if (istep==1): # based on the initial condition
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.phi(characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.phi, listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))
            else: # based on the previous projection 
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.listOfNetValue[-1](characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.listOfNetValue[-1], listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))

        else:
            print("[%s] SL2ValLag '%s' not implemented. Abort" % (funcname, Data.SL2ValLag))
            exit(1)

        #--------------- Training : first control, then value

        for (optimized, gen, optimize, listOfNet, listOfOtherNet, Next, batchSize) in zip(\
            ["control", "value"], \
            [genControl, genValue],\
            [optimizeControl, optimizeValue],\
            [Data.listOfNetControl, Data.listOfNetValue],\
            [Data.listOfNetValue, Data.listOfNetControl],\
            [Data.Next, Data.Next_value],\
            [Data.batchSize, Data.batchSizeVal]):

            print("-------------------------------------------- Optimizing %s" % (optimized))

            optVal = 1e6
            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                if (istep==1): # brand new network
                    theNet = gen.create()
                    factor = Data.nbIterFactor
                    MH_phi = Data.phi
                else: # transfer previous weights 
                    theNet = gen.create(initWeight=listOfNet[-1].get_weights())
                    factor = 1
                    MH_phi = Data.listOfNetValue[-1]

                for iout in range(Next*factor): # outer loop 
                    start_time = time.time()
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,batchSize)
                            toOpt = optimize(Data, XX_train, theNet, listOfOtherNet, dt)
                        gradients = tape.gradient(toOpt, theNet.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNet.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime

                    print("%s optim %d/%d, iout %3d/%3d, time/tcpu %6.2f/%7.2f, Opt %11.8f" \
                        #% (optimized,iOpt,Data.nbOpt,iout,Data.Next,rtime,tcpu,toOpt.numpy()))
                        % (optimized,iOpt,Data.nbOpt,iout,Next*factor,rtime,tcpu,toOpt.numpy()))
                # end for iout (outer loop)
                if (toOpt < optVal):
                    optVal = toOpt
                    theNetOpt = theNet
            # end for nbOpt

            listOfNet.append(theNetOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving %s %d .." % (funcname, optimized, istep))
                theNetOpt.save (Data.saverep+"/%sNets/%s%d" % (optimized, optimized, istep))
                print("[%s] .. Done" % (funcname))

        [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, batchSize)
        MH_tcpu += MH_time
        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,evaluateLast)



==> numeikc/EIKOD2500EXT/code/SolverHJB_SL3.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import recurCall, evaluateLast, evaluateLast_fromControl, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3 (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            t = Data.list_tk[istep]
            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    XX_eval = tf.random.uniform([Data.batchSizeOpt,Data.dim],minval=Data.Xmin,maxval=Data.Xmax) 
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (Data.batchSizeOpt != Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))




#---------------------------------------------------------------
#- EXPLORATION OF POINTS (here to avoid circular import)
#---------------------------------------------------------------

def explore_MH (Data):
    funcname="explore_MH"

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep       = 0             # iteration step
    t           = Data.t0       # physical time
    tcpu        = 0.0           # computation time
    MH_tcpu     = 0.0           # computation time for MH
    XX_train    = []

    # if (Data.MH_POINTS):
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    #     MH_start_time = time.time()
    #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, Data.phi, \
    #         Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
    #     tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
    #         % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    #     print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
    #         [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)
    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    #     MH_tcpu += time.time() - MH_start_time

    MH_start_time = 0.0
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time
    error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, Data.phi)

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        # t = Data.t0 + istep * Data.dt
        t = Data.list_tk[istep]
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f\n" % (funcname, istep, Data.Nit, t, Data.T))

        MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t, x), dtype=tf.float32) # definition of the density

        if (Data.MH_POINTS):
            #------------------------------
            #- OB print & modify batchSize
            #------------------------------
            if (Data.MH_USE_OLD_PTS):
                print("[%s] MH init points : use old pts" % funcname)
            else:
                Data.batchSize=int(Data.batchSize*Data.batchSizeFactor)
                print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,Data.batchSize))

            for iout in range(Data.Next * (Data.nbIterFactor if istep==1 else 1)): # outer loop 
                print("iout = ", iout)
                for epoch in range(Data.num_epoch): # inner loop
                    XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                    # if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                    #     [XX_train,MH_it,_,_,_] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                    #             oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
                    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                    #     if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                    #         print("[%s] Metropolis iterations reached %5d." \
                    #             % (funcname, Data.MH_ShNiter))
                # end for epoch (inner loop)
            # end for iout (outer loop)

            # if (istep < Data.Nit):
            #     Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init + t * Data.MH_stop_ratio_end) / Data.T
            #     # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            #         MH_phi, Data.MH_Niter, oldpoints=XX_train[:Data.batchSize,:], \
            #         start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
            #     tf.print("[%s] MH update %2d/%2d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            #         % (funcname, istep, Data.Nit, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
            #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 

        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,MH_phi)

==> numeikc/EIKOD2500EXT/code/SolverHJB_SL3_XW.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import recurCall, evaluateLast, evaluateLast_fromControl
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3 (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    if (Data.MH_Nobs > 0): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time.time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_tcpu += time.time() - MH_start_time
        if (Data.MH_Nobs > 0): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    else:
        print("IIC")
        XX_train = tf.random.uniform([Data.batchSize,Data.dim], minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.MH_Nobs > 0):
            print("AND ")
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            # t = Data.t0 + istep * Data.dt
            t = Data.list_tk[istep]
            # dt = Data.list_tk[istep] - Data.list_tk[istep-1]

            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                # def optimizeControl (Data, x, theNetControl, listOfNetControl, tag=0): 
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                
                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                                # MH_start_time = time.time()
                                [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                                    oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                                # MH_tcpu += time.time () - MH_start_time # à voir avec OB : soustraire de tcpu ?
                                if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                                    print("[%s] Metropolis iterations reached %5d." \
                                        % (funcname, Data.MH_ShNiter))
                                if (Data.MH_Nobs > 0):
                                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                                tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
                                    % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))

                            if (not Data.MH_POINTS):
                                XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                                if (Data.MH_Nobs > 0):
                                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)

                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    #if (iOpt == Data.nbOpt-1):
                    #XX_eval = tf.random.uniform([Data.batchSize*5,Data.dim],minval=Data.Xmin,maxval=Data.Xmax)
                    XX_eval = tf.random.uniform([Data.batchSizeOpt,Data.dim],minval=Data.Xmin,maxval=Data.Xmax) 
                    #toOptMean = 0.5*(toOptMean + optimizeControl(Data,XX_eval,theNetControl,tag=2))
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (1):  # (Data.batchSizeOpt>Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            #- Training points update
            if (Data.MH_POINTS and (istep < Data.Nit)):
                Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                    + t * Data.MH_stop_ratio_end) / Data.T
                # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
                #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
                MH_start_time = time.time()
                [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
                    MH_phi, Data.MH_Niter,\
                    oldpoints=XX_train[:Data.batchSize,:],\
                    start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
                if (Data.MH_Nobs > 0):
                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                MH_tcpu += time.time() - MH_start_time
                tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
                    % (funcname, istep, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))

            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    # toOpt = optimizeValue(Data, XX_train, theNetValue, listOfNetControl)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))



==> numeikc/EIKOD2500EXT/code/SolverHJB_SL3_beta.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time
import tensorflow_probability as tfp
from utils import recurCall, evaluateLast, evaluateLast_fromControl
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3_beta (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 
    alpha = tf.constant(2.0)
    beta = tf.constant(2.0)
    tfd = tfp.distributions
    dist = tfd.Beta(alpha, beta)

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    if (Data.MH_Nobs > 0): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time.time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_tcpu += time.time() - MH_start_time
        if (Data.MH_Nobs > 0): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    else:
        print("IIC")
        XX_train = Data.Xmin + dist.sample([Data.batchSize,Data.dim])*(Data.Xmax- Data.Xmin)
        if (Data.MH_Nobs > 0):
            print("AND ")
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            # t = Data.t0 + istep * Data.dt
            t = Data.list_tk[istep]
            # dt = Data.list_tk[istep] - Data.list_tk[istep-1]

            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                # def optimizeControl (Data, x, theNetControl, listOfNetControl, tag=0): 
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                
                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                                # MH_start_time = time.time()
                                [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                                    oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                                # MH_tcpu += time.time () - MH_start_time # à voir avec OB : soustraire de tcpu ?
                                if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                                    print("[%s] Metropolis iterations reached %5d." \
                                        % (funcname, Data.MH_ShNiter))
                                if (Data.MH_Nobs > 0):
                                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                                tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
                                    % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))

                            if (not Data.MH_POINTS):
                                XX_train = Data.Xmin + dist.sample([Data.batchSize,Data.dim])*(Data.Xmax- Data.Xmin)
                                if (Data.MH_Nobs > 0):
                                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)

                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    #if (iOpt == Data.nbOpt-1):
                    #XX_eval = tf.random.uniform([Data.batchSize*5,Data.dim],minval=Data.Xmin,maxval=Data.Xmax)
                    XX_eval = Data.Xmin + dist.sample([Data.batchSizeOpt,Data.dim])*(Data.Xmax- Data.Xmin)
                    #toOptMean = 0.5*(toOptMean + optimizeControl(Data,XX_eval,theNetControl,tag=2))
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (1):  # (Data.batchSizeOpt>Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            #- Training points update
            if (Data.MH_POINTS and (istep < Data.Nit)):
                Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                    + t * Data.MH_stop_ratio_end) / Data.T
                # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
                #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
                MH_start_time = time.time()
                [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
                    MH_phi, Data.MH_Niter,\
                    oldpoints=XX_train[:Data.batchSize,:],\
                    start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
                if (Data.MH_Nobs > 0):
                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                MH_tcpu += time.time() - MH_start_time
                tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
                    % (funcname, istep, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))

            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    # toOpt = optimizeValue(Data, XX_train, theNetValue, listOfNetControl)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))



==> numeikc/EIKOD2500EXT/code/data_2Dsquare4.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare4 [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 1.5    # terminal time
eps0        = 100
eps1        = 1e10
get_Xmin = lambda dim : -3.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  3.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 1  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "square4" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25

A1   = np.array([[  1.,  1. ]])
A2   = np.array([[ -1.,  1. ]])
A3   = np.array([[  1., -1. ]])
A4   = np.array([[ -1., -1. ]])

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))
    

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    def __init__(self,dim):
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=2
    return aDim

class DynFunc :

    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction

        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]

        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]

        return tf.stack([y0,y1], axis=-1)


#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        #x=x-self.A0
        t=0
        #- centrage en A1:
        #y1=x[:,1]-self.A1[1];
        #res1= tf.maximum(tf.abs(x1+y1), tf.abs(x1-y1) - (r0+t))
        x1=x-A1; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A2; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        #res2= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.minimum(res1,res2);
        x1=x-A3; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A4; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        res= tf.minimum(res,tf.minimum(res1,res2));
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)

    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #nr=np.maximum(np.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
    x1=x-A1; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A2; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr1,nr2)
    x1=x-A3; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A4; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr,np.minimum(nr1,nr2))

    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V

    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  distances = np.zeros((x.shape[0],4))
  for iA,AA in enumerate([A1, A2, A3, A4]):
    distances[:,iA] = np.linalg.norm(x - AA, axis=1)
  mindist = np.min(distances, axis=1)

  for iA,AA in enumerate([A1, A2, A3, A4]):
    loc = (np.abs(distances[:,iA]-mindist)<1e-8)
    diagd = x[:,0]+x[:,1]-(AA[0,0]+AA[0,1]); diagm = x[:,0]-x[:,1]-(AA[0,0]-AA[0,1])
    res[loc & (diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
    res[loc & (diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
    res[loc & (diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
    res[loc & (diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numeikc/EIKOD2500EXT/code/data_2dextension.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = "expend with rotation +/- 1"

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.25+0.125+0.025 # terminal time
eps0        = 0.2 # 1e3
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  20   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   4   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2dext" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   =   0 # True # False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.1 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.1 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.1  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
# MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.6] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])
        self.coef = 1.0 

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, self.coef * (r1-tf.norm(x-self.B0,axis=1,keepdims=True)))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

def aDim_func(dim):
    return 1

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        b=2*a[:,0]-1 # b=2*a-1
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        #self.name = "PhiFunc"
        #self.A0 = A0
        #self.r0 = r0
        #self.eps0= eps0
        #self.fObst = fObst 
        #self.fObst = g_obstacle(dim)
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1,keepdims=True)-r0, y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th=thbase
    th0=-2*pi*t
    tht= 2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0

    #- gestion de la partie de propagation vers le bas: idem avec x[:,1] = - x[:,1]

    #- OBSTACLE CIRCULAIRE: boulle centree en B de rayon r1
    if (OBSTACLE==1):

        #- point X: angle th

        thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
        th0b=thB+0.0 
        thtb=thB+2*pi*t
        thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
        thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
        #- (Rotation de B) = Calcul de yp, projection de X 
        #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

        #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
        RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
        xpb=np.zeros(x.shape)
        xpb[:,0]=np.cos(thpb)*RAYONB 
        xpb[:,1]=np.sin(thpb)*RAYONB 
        nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
        #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
        #resg= np.maximum(-eps1, r1-nr)
        V=np.maximum(V,r1-nr)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]

    else:
        #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  1 : move anticlockwise
  1/2 : don't move
  0 : move clockwise
  """
  th  = np.arctan2(x[:,1],x[:,0])
  res = np.array(1/2 + 1/2 * (th >= 2*np.pi*t) - 1/2 * (th <= -2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1, :] = 1/2
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD2500EXT/code/data_2drot.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'rotation 2d'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.5 # terminal time
eps0        = 0.2
eps1        = 1e10
get_Xmin = lambda dim : -2.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  2.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
# SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2Drotation" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.4

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    # old class  fObstacle:
    def __init__(self,dim):
        #self.name = "ObstFunc"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
        #   print("Shape ostRes : ", tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True)).shape)
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=1
def aDim_func(dim):
    aDim=1
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x): 
        b=a[:,0]
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1, keepdims=True)-r0, y)

#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*pi, thbase)
    th0=0.0 
    tht=2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0


    #- OBSTACLE CIRCULAIRE: boule centree en B de rayon r1
    if (OBSTACLE==1):

      #- point X: angle th

      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      th0b=thB+0.0 
      thtb=thB+2*pi*t
      thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
      #- (Rotation de B) = Calcul de yp, projection de X 
      #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

      #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
      #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
      #resg= np.maximum(-eps1, r1-nr)
      V=np.maximum(V,r1-nr)
      V=np.maximum(np.minimum(V,eps0),-eps1)
      return V[:,0]

    else:
      #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V[:,0]

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  """
  thbase=np.arctan2(x[:,1],x[:,0])
  th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*np.pi, thbase)
  res = np.array(1.0 * (th >= 2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1,:] = 0.0
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numeikc/EIKOD2500EXT/code/data_2dsquare.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0   # initial time
T           = 1.0   # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squa2" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   0   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.25

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]
        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]
        return tf.stack([y0,y1], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)
        self.A0   = np.array([[ 0., 0. ]]) # donnée centrée [old way]

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        x=x-self.A0
        t=0
        res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)
    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    nr=np.maximum(np.abs(x[:,0]-x[:,1]),np.abs(x[:,0]+x[:,1]))
    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)

    return V

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  # # version où les contrôles sont les directions diagonales
  # res[np.all(x<0,axis=1),:]   = np.array([0,1/2])
  # res[np.all(x>=0,axis=1),:]  = np.array([1,1/2])
  # res[(x[:,0]<0) & (x[:,1]>=0),:] = np.array([1/2,0])
  # res[(x[:,0]>=0) & (x[:,1]<0),:] = np.array([1/2,1])

  # version où les contrôles sont les directions parallèles aux axes
  diagd = x[:,0]+x[:,1]; diagm = x[:,0]-x[:,1]
  res[(diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
  res[(diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
  res[(diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
  res[(diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD2500EXT/code/data_advection.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   2   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "adv" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    # print('[%s] Xmin[0][0]= %8.5f' % (funcname,Xmin[0][0]))
    # print('[%s] Xmax[0][0]= %8.5f' % (funcname,Xmax[0][0]))
    # print('[%s] Pour xplot: ' % funcname)
    # print('[%s] np.dot(Xmin,x_plan.T) = %8.5f' % (funcname,np.dot(Xmin,x_plan.T)))
    # print('[%s] np.dot(Xmax,x_plan.T) = %8.5f' % (funcname,np.dot(Xmax,x_plan.T)))
    # print('[%s] x_plan = ', x_plan)
    # print('[%s] y_plan = ', y_plan)
    # exit(1)


    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD2500EXT/code/data_eikonale.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale 2-trous'

#- Mathematical problem data
dim         = 6
t0          = 0.00 # initial time
T           = 2.00 # terminal time
eps0        = 1e2
eps1        = 1e10
xxmin       = -5.0
xxmax       =  5.0
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag  ="full" # when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   4
order       =   1   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   2   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance  dans le cas de  nbOpt > 1  # OB/AP ENCOURS : ancienne variable batchSizeValLast 

batchSizeVal= 10000*f # pour evaluation d'erreur sur la projection de value  (batchSize associée a la valeur pour SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eik"    # = eikonal : name for folder, figures and error file
loadrep  = saverep  # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0 # drift weight
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.30 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.80 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  1.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.0 # at every iteration in time, batchSize *= batchSizeFactor
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

MH_Nobs = 100 # 2000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.8 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# ######################################################
# # OB: MODIFS LOCALES POUR TESTS [overwritting previous data]
# ######################################################
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# MH_sc_freq  = 20  # ever ~ MH iterations, we test for stopping criteria
# #MH_tau      = 0.1 # time step
# #MH_drift_ww = 1.0 # drift weight
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#-------------------------------
#- overwritting previous data [for tests]
#-------------------------------
# dim=2
# FF = 1
# Nit  = 2*FF 
# Next = 5*FF
# order       = 1     # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
# nbIterFactor= 5     # first time, we do nbIterFactor * Next (*num_epoch) iterations,  instead of Next (*num_epoch) 
# #batchSize=500+int((dim-2)/3)*500 # dim=2,5,8,11: (dim-2)/3=0,1,2,3 => b=500,1000,1500,2000
# batchSize= 1000*FF  # initial batchSize
# # batchSizeFactor= (2**(dim))**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor
# batchSizeFactor= (4.0)**(1.0/(Nit)) # at every iteration in time, batchSize *= batchSizeFactor
# MH_Rho         = 0      # 0:1;   4:1/(1+max(V,level_max)); 
# MH_USE_OLD_PTS = True # at each time step, do we start from old or not
# 
# 
# if (dim==11):
#     # little modif to attempt to improve the first iteration in particular 
#     MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
#     MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
# 
# 
# if (batchSizeFactor>2.0 and MH_POINTS):
#     print('batchSizeFactor=%6.2f >2 !' % (batchSizeFactor))
#     print('  ==> changing to factor = 2 to avoid later pbs. with MH')
#     batchSizeFactor=2


#-------------------------------------------
#- PRE TESTING in order to fit parameters
#-------------------------------------------
# dim=    2 
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    8
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    11 
# batchSize=400 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted






# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    if (DYN_TYPE in ["np1IRdecomp", "np101decomp"]):
      aDim=dim+1 # modif Averil : test de décomposition en direction / norme
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # old class gFunc

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c
   

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.A0= np.zeros(dim).reshape(-1,dim); self.A0[0,0]=-1.0
        self.B0= np.zeros(dim).reshape(-1,dim); self.B0[0,0]= 1.0   
        print('[%s]' % self.name, 'A0:=', self.A0)
        print('[%s]' % self.name, 'B0:=', self.B0)

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        res1=tf.norm(x -self.A0, axis=1)-r0;
        res2=tf.norm(x -self.B0, axis=1)-r0;
        resmin = tf.minimum(res1,res2) 

        # # tentative de régularisation du min : c'est manifestement pas le problème
        # alpha = 3.0 # alpha greater = min is harder
        # llambda = tf.exp(alpha * res1) / (tf.exp(alpha * res1) + tf.exp(alpha * res2))
        # resmin = res1 * (1 - llambda) + res2 * llambda # modif Averil

        # return tf.minimum(resmin, eps0)
        return resmin
        # return x[:,0]
        #return tf.maximum( tf.minimum(tf.minimum(res1,res2), eps0), y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    A0= np.zeros(dim).reshape(-1,dim); A0[0,0]=-1.0
    B0= np.zeros(dim).reshape(-1,dim); B0[0,0]= 1.0  

    #tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
    nr1=tf.norm(x-A0,axis=1); 
    nr2=tf.norm(x-B0,axis=1); 
    nr=tf.minimum(nr1,nr2)

    c=1.0;
    V=tf.maximum(nr-r0-c*t,-r0) 
    res=tf.maximum(V,-eps1)
    return res.numpy()

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if centers are in (+-1, 0, 0, .. 0)
  For this example, independent of t
  """

  dim = x.shape[1] 
  A0 =  np.eye(1,dim); norm_to_A0 = np.linalg.norm(x - A0,axis=1)
  B0 = -np.eye(1,dim); norm_to_B0 = np.linalg.norm(x - B0,axis=1)

  res = np.zeros(x.shape)
  nnzero = ((norm_to_A0 > 1e-8) & (norm_to_B0 > 1e-8))
  locA0 = (norm_to_A0 <= norm_to_B0) & nnzero # arbitrairement choisi
  locB0 = (norm_to_A0 >  norm_to_B0) & nnzero

  TsurN = T/N
  norm_to_A0[norm_to_A0 <= TsurN] = TsurN # le contrôle devient l'identité sur la boule unité
  norm_to_B0[norm_to_B0 <= TsurN] = TsurN # de rayon T/N
  res[locB0, :] = ((x[locB0,:]) - B0) / norm_to_B0[locB0].reshape(-1,1)
  res[locA0, :] = ((x[locA0,:]) - A0) / norm_to_A0[locA0].reshape(-1,1)

  if (DYN_TYPE == "np1IRdecomp"):
    # prendre la boule paramétrée par deux types de contrôle (activation = None)
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
    res = np.concatenate ([res, np.arctanh(norm)], axis=1)

  elif (DYN_TYPE == "np101decomp"):
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
    res = np.concatenate ([res, norm], axis=1)

  elif (DYN_TYPE == "n01sphere"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "n01clip"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRclip"):
    # prendre la boule par troncature (activation = None)
    res = res # rien à faire 

  elif (DYN_TYPE == "n01prop"):
    # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
    norme2res = np.linalg.norm(res, 2, axis=1, keepdims=True)
    normeIres = np.linalg.norm(res, np.inf, axis=1, keepdims=True)
    mask = (norme2res>1e-8).flatten ()
    res[mask,:] *= (norme2res[mask] / normeIres[mask])
    
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRtransf"):
    # ramener tout l'espace sur la boule unité (activation = None)
    res = res / (1 + 1e-6 - np.linalg.norm (res, ord=2, axis=1, keepdims=True)) # régularisation au cas où

  else:
    print("DYN TYPE ", DYN_TYPE, " inconnu")

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD2500EXT/code/data_eikonale_obstacle.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'

#- Mathematical problem data
dim         = 2
t0          =  0.00 # initial time
T           =  7.00 # terminal time
eps0        = 1.0   # 1e10
eps1        = 1e10
# get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
# get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)
xxmin1  = -5.0
xxmax1  =  5.0
xxmin   = -5.0
xxmax   =  5.0
get_Xmin = lambda dim : np.array([[xxmin1]+[xxmin]*(dim-1)]) # shape (1,dim)
get_Xmax = lambda dim : np.array([[xxmax1]+[xxmax]*(dim-1)]) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5     # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eiko" # eikonal+obstacle # name for folder, figures and error file
loadrep  = saverep # by default
LATEX    = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.01 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.01 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.08 # end of the linear interpolation of stop_ratio
MH_level_min= -0.5 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 2.0**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs =  0 # 500  # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################
c_coeff             =  1.0 # vitesse du nageur
alpha_min           = -3.0 # valeur minimale de la condition initiale (|x-O|+alpha_min)
coeff_extension     =  1.0 # redresse la face nord de l'obstacle. + grand = obstacle plus pentu
coeff_eloignement   =  1.0 # redresse les faces éclairées de l'obstacle. + grad = plus pentu
g_max               =  1.5 # valeur maximale de l'obstacle => à changer pour changer la taille
g_center_norm       =  2.0 # éloignement de l'obstacle (relatif à l'origine)
origin_displacement =  0.0 # origin located at (~,0,..,0)^t

memoire = False # if True, then add one control to have 0/1 dynamic


######################################################
# OB: MODIFS LOCALES POUR NO-GRAPH
######################################################
# SAVE_GRAPHS = 0 # do we save graphs

# # Execution control
# COMPUTE=1       # 1/0 or True/False
# 
# if COMPUTE: 
#   #- mode classique de calcul / sans sauvegarde des graphes
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = True # do we train the networks
#   POSTT = False # do we execute the post-treatment code
#   SAVE_NETS = True # do we save nets
#   SAVE_GRAPHS = 0 # do we save graphs  <==
#   SHOW_GRAPHS = False # do we show graphs
# 
# else:
#   #- mode post-traitement, graphes, pas de calcul :
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = 0 # do we train the networks  <==
#   POSTT = 1 # do we execute the post-treatment code <==
#   SAVE_NETS   = 0 # do we save nets
#   SAVE_GRAPHS = 1 # do we save graphs   <==
#   SHOW_GRAPHS = 0 # do we show graphs


######################################################
# OB: DEB MODIFS LOCALES POUR TESTS
######################################################
# EXPLORE_MH = True

MH_POINTS   = False  ## True # do we use MH at all
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # first value
MH_stop_ratio_init = 1.00 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end of the linear interpolation of stop_ratio
MH_tau      = 0.1 # time step
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria

dim=2
FF =1;
batchSize=FF*1000  # 1000
T   =  6        # 8 
Nit =  4*FF     # number of time steps (same as "N" parameter)
Next=  5        # 
batchSizeFactor = (4.0)**(1.0/Nit) # at every iteration in time, batchSize *= batchSizeFactor
MH_Rho          = 4     # 0:1;   4:1/(1+max(V,level_max)); 
MH_USE_OLD_PTS  = 1     # at each time step, do we start from old or not
MH_tau      = 0.3 # time step
MH_drift_ww = 1.0 
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  1.0 # OB: 0.5 -> 1.0
#nbIterFactor=   1  # first time, we do nbIterFactor * num_epoch * Next iterations.
#levels = [-1.0, -0.5, 0.0, 0.5, 1.0]                      # which levels to plot 
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#- POINT SUPPLEMENTAIRES FIXES POUR OBSTACLE
FF=0;
MH_Nobs = FF* 1000 # adding a number of points in the region {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_level     = -0.20 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio=  0.80 # choice of density for the obstacle points (critere arret ratio > threshold)
MH_obs_tau       = 0.4 # obstacle-specific tau
MH_obs_drift_ww  = 3.0 # obstacle-specific drift weight

#- OB modif
MH_obs_level     = 0.50 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio= 0.50 # choice of density for the obstacle points (critere arret ratio > threshold)


# DNN parameters
#Nlay        =   3   # Number of layers
#Nneur       =  60   # Number of neurons per layer

#-----------------------------------
#- 2iemes modif pour calcul Xavier
#-----------------------------------

######################################################
# OB: FIN MODIFS LOCALES POUR TESTS
######################################################

memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.eye (dim,1)
    #DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)


def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

def g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm):
    return np.minimum (g_max - coeff_extension * (dotprods - g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods - g_center_norm)))

def get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return PP + (g_max - alpha) * (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def get_extendedgg (dotprods, normxPerpD, g_max, g_center_norm, coeff_extension, coeff_eloignement):
    return g_max + g_center_norm * normxPerpD / (normxPerpD / coeff_extension - dotprods * (1.0/coeff_eloignement+1.0/coeff_extension))

def get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return - (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def phi_0 (x, ORIGIN, alpha_min):
    return np.norm(x - ORIGIN,axis=1,keepdims=True) + alpha_min

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        #self.g_max = g_max
        #self.g_min = g_min
        #self.coeff_eloignement = coeff_eloignement
        #self.coeff_extension = coeff_extension
        #self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.reduce_sum((x-tfORIGIN) * tf.transpose(tfDIR),axis=1,keepdims=True)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (g_max - coeff_extension * (dotprods-g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods-g_center_norm)))
                return tf.maximum (-eps1, gg)
            else:
                dotprods = np.dot(x - self.ORIGIN, self.DIR)
                xPerpD = get_xPerpD (x, self.ORIGIN, self.DIR)
                normxPerpD = np.linalg.norm (xPerpD, axis=1, keepdims=True)
                gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
                return np.maximum (-eps1, gg)
        else:
            return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    #aDim=dim
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        #self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        #self.b_norm = b_norm
        #self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3) *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c * c_coeff

        # OB tentative adaptation from AP: data_eikonale_obstacle_drift.
        # deuxième étape : drift proprement dit
        #if tf.is_tensor (x):
        #    DIR = get_DIR (x.shape[1],"tf",c.dtype)
        #    res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        #else:
        #    DIR = self.DIR
        #    res = self.c_coeff * c + self.b_norm * DIR.T

        #return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN.numpy())
        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + alpha_min
            res = tf.maximum(value, lbound)
        else:
            value = np.linalg.norm(x -self.ORIGIN, axis=1, keepdims=True) + alpha_min
            res =  np.maximum(value, lbound)

        return res

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

def norme (x):
    return np.linalg.norm(x,axis=1,keepdims=True)

def dua (xx, yy): # produit scalaire
    return np.sum(xx * yy, axis=1, keepdims=True)

def newton_alpha (xx, xPerpD, normxPerpD, t, init, ORIGIN, DIR, PP, generic_dir, \
    c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min):
    
    # initialisation 
    ecart = 1.0; normef = 1.0
    Nit_max = 10; it=0; tol = 1e-10; 
    alpha = init * 1.0        # objet de calcul principal
    alpha_new = init * 1.0    # objet de calcul secondaire

    m = (alpha==alpha) # computation mask

    # independant de alpha
    da_projxx = get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        # print("itération ", it)
        alpha = alpha_new * 1.0

        proj_xx = get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir)
        TA_xi_proj = 1.0/c_coeff * (norme(proj_xx - ORIGIN) - (alpha - alpha_min))
        TA_proj_xx = 1.0/c_coeff * norme (xx - proj_xx)

        grad_TA_xi_proj = 1.0/c_coeff * (proj_xx - ORIGIN) / norme(proj_xx - ORIGIN)
        grad_TA_proj_xx = 1.0/c_coeff * (xx - proj_xx) / (norme (xx - proj_xx) + 1e-6)

        TA_xi_xx = TA_xi_proj + TA_proj_xx
        da_TA_xi_xx = dua (grad_TA_xi_proj, da_projxx) - 1.0/c_coeff - dua (grad_TA_proj_xx, da_projxx) 
        # print("shapes : ", TA_xi_xx.shape, ", ", da_TA_xi_xx.shape)

        m &= (np.abs(da_TA_xi_xx) > 1e-6)
        alpha_new[m] = alpha[m] - (TA_xi_xx[m] - t) / da_TA_xi_xx[m]
        m &= (np.abs(TA_xi_xx - t) >= tol)
        ecart   = np.max (np.abs(alpha - alpha_new))
        normef  = np.max (np.abs(TA_xi_xx - t))

        # print("Itération %d / %d : norme %e, écart %e" % (it, Nit_max, normef, ecart))

        it += 1

    # print("%d/%d iterations for Newton" % (it-1, Nit_max))
    return alpha_new

######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    """
    Inputs : \n
    \t* t time, double \n
    \t* x list of points, type np.zeros((nn_user*nn_user,dim)) \n
    Outputs : \n
    \t* list of values, type np.zeros((nn_user*nn_user,1))
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    # après rude bataille, solution contre les nan : 
    # construire une direction orthogonale à DIR pour les projections des points 
    # tels que normxPerpD ~= 0.
    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        V[useful] = alpha

    return np.maximum (V, gg)

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def safeNormalization (xx, axis):
    norm = np.linalg.norm(xx, axis=axis, keepdims=True)
    return xx / np.where(norm <= 1e-8, 1.0, norm)

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control given by nabla V / |nabla V|
    Ok we do Newton computation twice, but more flexible
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul
    ctrl = safeNormalization (xx - ORIGIN, axis=1)

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        proj_xx = get_projxx (xPerpD[useful,:], normxPerpD[useful], g_max, coeff_extension, coeff_eloignement, \
            PP, DIR, alpha, generic_dir[useful,:])
        ctrl[useful] = safeNormalization (xx[useful,:] - proj_xx,axis=1)

    TsurN = T/N

    if (DYN_TYPE == "np1IRdecomp"):
        # prendre la boule paramétrée par deux types de contrôle (activation = None)
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
        ctrl = np.concatenate ([ctrl, np.arctanh(norm)], axis=1)

    elif (DYN_TYPE == "np101decomp"):
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
        ctrl = np.concatenate ([ctrl, norm], axis=1)

    elif (DYN_TYPE == "n01sphere"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "n01clip"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRclip"):
        # prendre la boule par troncature (activation = None)
        ctrl = ctrl # rien à faire 

    elif (DYN_TYPE == "n01prop"):
        # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
        norme2res = np.linalg.norm(ctrl, 2, axis=1, keepdims=True)
        normeIres = np.linalg.norm(ctrl, np.inf, axis=1, keepdims=True)
        mask = (norme2res>1e-8).flatten ()
        ctrl[mask,:] *= (norme2res[mask] / normeIres[mask])
        
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRtransf"):
        # ramener tout l'espace sur la boule unité (activation = None)
        ctrl = ctrl / (1 + 1e-6 - np.linalg.norm (ctrl, ord=2, axis=1, keepdims=True)) # régularisation au cas où

    else:
        print("DYN TYPE ", DYN_TYPE, " inconnu")
    return ctrl * c_coeff

######################################################
# End of dedicated functions
######################################################


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD2500EXT/code/data_eikonale_obstacleGAIA.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale 1 trou obstacle'

#- Mathematical problem data
dim         = 2
t0          =  0.00 # initial time
T           =  7.00 # terminal time
eps0        = 1e10
eps1        = 1e10
get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
Nit         = 4
order       = 20 # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeVal= 10000*f # pour evaluation d'erreur sur la projection de value
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eiko" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start = 0.001 # fist value
MH_stop_ratio_init = 0.001 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.001  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.0 # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs =  500 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################
c_coeff             =  1.0 # vitesse du nageur
alpha_min           = -3.0 # valeur minimale de la condition initiale (|x-O|+alpha_min)
coeff_extension     =  1.0 # redresse la face nord de l'obstacle. + grand = obstacle plus pentu
coeff_eloignement   =  1.0 # redresse les faces éclairées de l'obstacle. + grad = plus pentu
g_max               =  1.5 # valeur maximale de l'obstacle => à changer pour changer la taille
g_center_norm       =  2.0 # éloignement de l'obstacle (relatif à l'origine)




######################################################
# OB: MODIFS LOCALES POUR NO-GRAPH
######################################################
# SAVE_GRAPHS = 0 # do we save graphs

# # Execution control
# COMPUTE=1       # 1/0 or True/False
# 
# if COMPUTE: 
#   #- mode classique de calcul / sans sauvegarde des graphes
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = True # do we train the networks
#   POSTT = False # do we execute the post-treatment code
#   SAVE_NETS = True # do we save nets
#   SAVE_GRAPHS = 0 # do we save graphs  <==
#   SHOW_GRAPHS = False # do we show graphs
# 
# else:
#   #- mode post-traitement, graphes, pas de calcul :
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = 0 # do we train the networks  <==
#   POSTT = 1 # do we execute the post-treatment code <==
#   SAVE_NETS   = 0 # do we save nets
#   SAVE_GRAPHS = 1 # do we save graphs   <==
#   SHOW_GRAPHS = 0 # do we show graphs


######################################################
# OB: DEB MODIFS LOCALES POUR TESTS
######################################################
# EXPLORE_MH = True

MH_POINTS   = True # do we use MH at all
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # first value
MH_stop_ratio_init = 1.00 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end of the linear interpolation of stop_ratio
MH_tau      = 0.1 # time step
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria

dim=6
FF = 2;
batchSize=FF*2000  # 1000 / case alpha_min=-1.00
T   =  5        # 8 
Nit =  4*FF     # 16 
Next=  10       # 5*FF
batchSizeFactor = (8.0)**(1.0/Nit) # at every iteration in time, batchSize *= batchSizeFactor
MH_Rho          = 4     # 0:1;   4:1/(1+max(V,level_max)); 
MH_USE_OLD_PTS  = 1     # at each time step, do we start from old or not
MH_tau      = 0.3 # time step
MH_drift_ww = 1.0 
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  1.0 # OB: 0.5 -> 1.0
#nbIterFactor=   1  # first time, we do nbIterFactor * num_epoch * Next iterations.
#levels = [-1.0, -0.5, 0.0, 0.5, 1.0]                      # which levels to plot 
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#RELOAD = True # do we reload networks (better keep False)
#batchSize=FF*4000  # en cas de RELOAD etape 4/8

BIDON=0
if BIDON:
  EXPLORE_MH = True
  dim=6
  #batchSize=100 
  #Nit =4 
  Next=1 
  #MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
    

#- POINT SUPPLEMENTAIRES FIXES POUR OBSTACLE
MH_Nobs = FF* 1000 # adding a number of points in the region {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_level     = -0.20 # the obstacle interest zone is {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_stop_ratio= 0.80 # choice of density for the obstacle points (critere arret ratio > threshold)
MH_obs_tau       = 0.4 # obstacle-specific tau
MH_obs_drift_ww  = 3.0 # obstacle-specific drift weight

#- OB modif
MH_obs_level     = 0.50 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio= 0.50 # choice of density for the obstacle points (critere arret ratio > threshold)


# DNN parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer

######################################################
# OB: FIN MODIFS LOCALES POUR TESTS
######################################################

memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    val = -0.0
    if (typ=="tf"):
        return val*tf.eye(1,dim,dtype=tftype)
    else: # default
        return val*np.eye(1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.eye (dim,1)
    # DIR = np.ones ((dim,1))
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)


def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

def g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm):
    return np.minimum (g_max - coeff_extension * (dotprods - g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods - g_center_norm)))

def get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return PP + (g_max - alpha) * (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def get_extendedgg (dotprods, normxPerpD, g_max, g_center_norm, coeff_extension, coeff_eloignement):
    return g_max + g_center_norm * normxPerpD / (normxPerpD / coeff_extension - dotprods * (1.0/coeff_eloignement+1.0/coeff_extension))

def get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return - (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def phi_0 (x, ORIGIN, alpha_min):
    return np.norm(x - ORIGIN,axis=1,keepdims=True) + alpha_min

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.reduce_sum((x-tfORIGIN) * tf.transpose(tfDIR),axis=1,keepdims=True)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (g_max - coeff_extension * (dotprods-g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods-g_center_norm)))
                return tf.maximum (-eps1, gg)
            else:
                dotprods = np.dot(x - self.ORIGIN, self.DIR)
                xPerpD = get_xPerpD (x, self.ORIGIN, self.DIR)
                normxPerpD = np.linalg.norm (xPerpD, axis=1, keepdims=True)
                gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
                return np.maximum (-eps1, gg)
        else:
            return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        #self.b_norm = b_norm
        #self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3) *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c * c_coeff

        # OB tentative adaptation from AP: data_eikonale_obstacle_drift.
        # deuxième étape : drift proprement dit
        #if tf.is_tensor (x):
        #    DIR = get_DIR (x.shape[1],"tf",c.dtype)
        #    res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        #else:
        #    DIR = self.DIR
        #    res = self.c_coeff * c + self.b_norm * DIR.T

        #return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN.numpy())
        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + alpha_min
            res = tf.maximum(value, lbound)
        else:
            value = np.linalg.norm(x -self.ORIGIN, axis=1, keepdims=True) + alpha_min
            res =  np.maximum(value, lbound)

        return res

#-------------------------
#- exact solution
#-------------------------

def norme (x):
    return np.linalg.norm(x,axis=1,keepdims=True)

def dua (xx, yy): # produit scalaire
    return np.sum(xx * yy, axis=1, keepdims=True)

def newton_alpha (xx, xPerpD, normxPerpD, t, init, ORIGIN, DIR, PP, generic_dir, \
    c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min):
    
    # initialisation 
    ecart = 1.0; normef = 1.0
    Nit_max = 10; it=0; tol = 1e-10; 
    alpha = init * 1.0        # objet de calcul principal
    alpha_new = init * 1.0    # objet de calcul secondaire

    m = (alpha==alpha) # computation mask

    # independant de alpha
    da_projxx = get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        # print("itération ", it)
        alpha = alpha_new * 1.0

        proj_xx = get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir)
        TA_xi_proj = 1.0/c_coeff * (norme(proj_xx - ORIGIN) - (alpha - alpha_min))
        TA_proj_xx = 1.0/c_coeff * norme (xx - proj_xx)

        grad_TA_xi_proj = 1.0/c_coeff * (proj_xx - ORIGIN) / norme(proj_xx - ORIGIN)
        grad_TA_proj_xx = 1.0/c_coeff * (xx - proj_xx) / (norme (xx - proj_xx) + 1e-6)

        TA_xi_xx = TA_xi_proj + TA_proj_xx
        da_TA_xi_xx = dua (grad_TA_xi_proj, da_projxx) - 1.0/c_coeff - dua (grad_TA_proj_xx, da_projxx) 
        # print("shapes : ", TA_xi_xx.shape, ", ", da_TA_xi_xx.shape)

        m &= (np.abs(da_TA_xi_xx) > 1e-6)
        alpha_new[m] = alpha[m] - (TA_xi_xx[m] - t) / da_TA_xi_xx[m]
        m &= (np.abs(TA_xi_xx - t) >= tol)
        ecart   = np.max (np.abs(alpha - alpha_new))
        normef  = np.max (np.abs(TA_xi_xx - t))

        # print("Itération %d / %d : norme %e, écart %e" % (it, Nit_max, normef, ecart))

        it += 1

    # print("%d/%d iterations for Newton" % (it-1, Nit_max))
    return alpha_new

######################################################
# End of dedicated functions
######################################################
import matplotlib.pyplot as plt

def solAnal(t,x):
    """
    Inputs : \n
    \t* t time, double \n
    \t* x list of points, type np.zeros((nn_user*nn_user,dim)) \n
    Outputs : \n
    \t* list of values, type np.zeros((nn_user*nn_user,1))
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    # après rude bataille, solution contre les nan : 
    # construire une direction orthogonale à DIR pour les projections des points 
    # tels que normxPerpD ~= 0.
    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        V[useful] = alpha

    return np.maximum (V, gg)

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def safeNormalization (xx, axis):
    norm = np.linalg.norm(xx, axis=axis, keepdims=True)
    return xx / np.where(norm <= 1e-8, 1.0, norm)

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control given by nabla V / |nabla V|
    Ok we do Newton computation twice, but more flexible
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul
    ctrl = safeNormalization (xx - ORIGIN, axis=1)

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        proj_xx = get_projxx (xPerpD[useful,:], normxPerpD[useful], g_max, coeff_extension, coeff_eloignement, \
            PP, DIR, alpha, generic_dir[useful,:])
        ctrl[useful] = safeNormalization (xx[useful,:] - proj_xx,axis=1)

    TsurN = T/N

    if (DYN_TYPE == "np1IRdecomp"):
        # prendre la boule paramétrée par deux types de contrôle (activation = None)
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
        ctrl = np.concatenate ([ctrl, np.arctanh(norm)], axis=1)

    elif (DYN_TYPE == "np101decomp"):
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
        ctrl = np.concatenate ([ctrl, norm], axis=1)

    elif (DYN_TYPE == "n01sphere"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "n01clip"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRclip"):
        # prendre la boule par troncature (activation = None)
        ctrl = ctrl # rien à faire 

    elif (DYN_TYPE == "n01prop"):
        # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
        norme2res = np.linalg.norm(ctrl, 2, axis=1, keepdims=True)
        normeIres = np.linalg.norm(ctrl, np.inf, axis=1, keepdims=True)
        mask = (norme2res>1e-8).flatten ()
        ctrl[mask,:] *= (norme2res[mask] / normeIres[mask])
        
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRtransf"):
        # ramener tout l'espace sur la boule unité (activation = None)
        ctrl = ctrl / (1 + 1e-6 - np.linalg.norm (ctrl, ord=2, axis=1, keepdims=True)) # régularisation au cas où

    else:
        print("DYN TYPE ", DYN_TYPE, " inconnu")
    return ctrl * c_coeff

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD2500EXT/code/data_eikonale_obstacle_drift.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
# CASE = "non controllable"
CASE = "controllable"

#- Mathematical problem data [default]
dim         = 2
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =500#0   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD2500EXT/code/data_squareNd.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'extensions of p-balls located on +-(0,..,0,1,0,..,0)'

#- Mathematical problem data
dim         = 4
t0          = 0.0   # initial time
T           = 1.2   # terminal time
eps0        = 100   # 100
eps1        = 1e10
xxmin       = -5.0 # -2.5
xxmax       =  5.0 #  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =  20   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=2
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squan" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   1   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =   5 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.05 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0
MH_stop_ratio_start = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_init = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.2  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  2.0
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 0
MH_frozenpc = 40.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = (2.0)**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.1]; cut_end = [0.75, 0.9] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# DYNTYPE = "nIRsphere" # direct projection on the sphere by renorm
DYNTYPE = "nIRball" # projection on the L1 ball by clipping

spherenorm = 1 # losanges
# spherenorm = 1.5 # aaaaaaaaaaaaa
# spherenorm = 2 # cercles
# spherenorm = 3 # even more aaa
# spherenorm = np.inf # the one for the example (AP supposes) : squares 
  
output_activation = (tf.nn.sigmoid if "01" in DYNTYPE else None)
EXAMPLE_TAG = DYNTYPE+"ord"+str(spherenorm)

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50 # radius of the spheres
r1   = 0.25 # no obstacle here 
r2   = 2.0  # distance 0 - centers

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))


#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYNTYPE=="nIRsphere"):
            res = a / (tf.norm(a,ord=spherenorm,axis=1,keepdims=True)+1e-6)
        elif (DYNTYPE=="nIRball"):
            norm = tf.norm(a,ord=spherenorm,axis=1,keepdims=True)
            res = tf.where (norm > 1, a / norm, a)
        else:
            print("[%s] Error : DYNTYPE '%s' not implemented. Abort" % (self.name, DYNTYPE))
            exit (1)
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        dim = x.shape[1]
        centers = r2 * tf.eye (dim,dim)
        res = 1e6 * tf.ones((x.shape[0],1))

        # OB modif for test (SL2 do not capture anything...)
        for idim in range(dim):
        #for idim in [0]: 
            res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
            res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

        res = tf.maximum (res - r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]
    centers = r2 * tf.eye (dim,dim)
    res = 1e6 * tf.ones((x.shape[0],1))
    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
        res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

    res = tf.maximum (tf.maximum(res - r0 - t, -r0), -eps1)

    # pas d'obstacle ici
    return res

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control
    For this example, independent of t
    """
    funcname = "ctrlAnal"

    if (tf.is_tensor(x)): # no item assignment in tf 
        xx = x.numpy ()
    else:
        xx = x

    dim = xx.shape[1]
    centers = r2 * np.eye (dim,dim)
    sol = 1e6 * np.ones((xx.shape[0],1))
    res = 0.0 * xx

    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        for thesign in [1.0, -1.0]:
            thedist = np.linalg.norm (xx - thesign * centers[idim,:],ord=2,axis=1,keepdims=True) # distance.
            mask = (thedist < sol).flatten()
            sol[mask] = thedist[mask]
            if (DYNTYPE in ["nIRsphere", "nIRball"]):
                xxloc = xx[mask,:] - thesign * centers[idim,:]
                res[mask,:] = xxloc / (np.linalg.norm (xxloc,ord=spherenorm,axis=1,keepdims=True)+1e-6)
            else:
                print("[%s] Error : DYNTYPE %s not implemented. Abort" % (funcname, DYNTYPE))
                exit(1)
    
    # res = res / (np.linalg.norm (res,ord=2,axis=1,keepdims=True) + 1e-6)

    if (tf.is_tensor(x)):
        res = tf.convert_to_tensor (res)

    return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; # x_plan[0,1]= 1.0
  # y_plan=np.zeros((1,dim)); y_plan[0,0]=1.0; # y_plan[0,1]=-1.0
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; # y_plan[0,1]=-1.0
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD2500EXT/code/error.py <==
# error and plot related functions
import numpy as np

import numpy.linalg as lng
from mpl_toolkits.axes_grid1 import make_axes_locatable # modif Averil
import matplotlib.pyplot as plt
from   datetime import datetime
import tensorflow as tf

plt.rcParams.update({'font.size': 6})
plt.rcParams['font.family'] = 'monospace' 

###########################################################################################
def schemeLegend (Data):
    # DENOMINATION DU SCHEMA POUR LES LEGENDES
    #"SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    
    legendWithP = False # add "(p=...)" to the end of the name. The "-scheme" is removed for space
    
    funcname='-schemeLegend'
    if Data.scheme=='SL3':
        Scheme="L"
        #print("cas SL3, Scheme:=", Scheme)
    elif Data.scheme=='SL2':
        if Data.SL2ValLag=="semi":
            Scheme="SL"
        elif Data.SL2ValLag=="full":
            Scheme="H"
        else:
            print('[%s] This SL2ValLag (%s) not programmed !' % (funcname, Data.SL2ValLag));
            exit(1)
        #print("cas SL2, Scheme:=", Scheme)
    else:
        print('[%s] This Scheme (%s) not programmed !' % (funcname, Data.scheme));
        exit(1)

    if (legendWithP):
        # interm_step: number of Heun iterations if order=10 or order=20
        Scheme+=' (p=%i)' % (Data.interm_step if (Data.order==20) else 1)
    else:
        Scheme += "-scheme"
    #print("Scheme:=", Scheme)
    return Scheme
# end schemeLegend
###########################################################################################

###########################################################################################
def plot_error_2D (Data, uu_err, istep, t):
    """ uu_err supposée carrée """
    funcname='plot_error_2D'

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    fig, ax = plt.subplots ()
    vmin=0.0; vmax=0.3; cmap="jet"
    ax.imshow (uu_err, cmap=cmap, vmin=vmin, vmax=vmax, origin='lower', extent=[Xmin,Xmax,Ymin,Ymax], interpolation='spline16') 

    cbar = fig.colorbar(plt.cm.ScalarMappable(cmap=cmap), ax=ax, shrink=1.0, ticks=np.linspace(0.0,1.0,5))
    cbar.ax.set_yticklabels(["%.2f" % vv for vv in np.linspace(vmin,vmax,5)])
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)
    
    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_error2D'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      fig.savefig(Data.saverep+"/"+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_2D
###########################################################################################

###########################################################################################
def plot_level (Data, uu_pred, uu_ex, istep, t, XX_train=[], Infos=""):
    """ uu_[pred/ex] supposée carrée """
    funcname='{utils} plot_level'

    workfig, workax = plt.subplots ()
    showfig, showax = plt.subplots ()
    showfs = 16 ; workfs = 8 # font size 
    plot_sol = True; plot_apx = True

    plot_points_work = (len(XX_train)>0)
    plot_points_show = (plot_points_work and Data.BATCHPTS_ON_SHOW)

    if (plot_points_work or plot_points_show):
        [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
        # projection des points sur le plan de coupe (xx_graph, yygraph)
        proj_x = tf.reduce_sum (x_plan * XX_train, axis=1, keepdims=True)
        proj_y = tf.reduce_sum (y_plan * XX_train, axis=1, keepdims=True)
        close_enough = (tf.norm(proj_x * x_plan + proj_y * y_plan - XX_train,axis=1,keepdims=True) \
        #                <= Data.MH_Slicewidth)
                        <= Data.MH_Slicewidth * (Data.Xmax[0,0] - Data.Xmin[0,0])) # normalisation arbitraire
        n_close_enough = np.sum (1*(close_enough[:,0].numpy()))
        proj_x = tf.reshape(tf.boolean_mask (proj_x, close_enough), (-1,1))
        proj_y = tf.reshape(tf.boolean_mask (proj_y, close_enough), (-1,1))

    if (plot_points_work):
        workax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points
        #Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize, Data.MH_Slicewidth)
        sPourCent="%5.2f" % (int((n_close_enough/(Data.batchSize+Data.MH_Nobs))*100))
        Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize+Data.MH_Nobs, sPourCent, Data.MH_Slicewidth)

    if (plot_points_show):
        showax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    # for (fig, ax, fs) in zip([workfig, showfig], [workax, showax], [workfs, showfs]):
    for (fig, ax) in zip([workfig, showfig], [workax, showax]):
        handles = []; labels = []
        if (plot_sol):
            h1,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_ex  , colors='k', levels=Data.levels, linewidths=2, \
                linestyles="solid").legend_elements() # exacte 
        if (plot_apx):
            h2,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_pred, colors='r', levels=Data.levels, linewidths=2, \
                linestyles="dashed").legend_elements() # numerique, valeurs <0 en pointillés
        if (plot_sol and plot_apx):
            handles.append (h1[0]); handles.append(h2[0]); labels.append("Exact"); 
            # labels.append("Scheme") # AP
            labels.append(schemeLegend(Data)) # OB

        if Data.OBSTACLE:
            gg = Data.obstFunc (Data.XX_test)
            if (tf.is_tensor(gg)):
                gg = gg.numpy()
            gg = gg.reshape(Data.nn_user,Data.nn_user)
            h3,_ = ax.contour (Data.xxgraph, Data.yygraph, gg, levels=Data.levels, linewidths=2, \
                linestyles="dashed", colors="g", alpha=0.8).legend_elements()
            handles.append(h3[0]); labels.append("Obstacle")

        ax.axis('square')
        ax.grid()
        ax.set_xlim(Xmin,Xmax)
        ax.set_ylim(Ymin,Ymax)

    #- working titles & infos
    workfig.suptitle('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=workfs)
    if (len(Infos) > 0):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.95*(Ymax-Ymin), Infos,ha="left",va="top",fontsize=workfs)
    if (plot_points_work):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.05*(Ymax-Ymin), Infos_loc,ha="left",va="bottom",fontsize=workfs)
    workax.legend(handles, labels, loc="lower left", fontsize=workfs)

    # show title
    showax.set_title('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=showfs)
    showax.legend(handles, labels, loc="lower left", fontsize=showfs-4)
    if (plot_points_show):
        showax.text(Xmax-0.02*(Xmax-Xmin),Ymin+0.02*(Ymax-Ymin), "#%d" % Data.batchSize, fontsize=showfs-3, ha="right", va="bottom")

    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      for fig, prefix in zip([workfig, showfig], ['work', 'show']):
          fig.savefig(Data.saverep+"/"+prefix+'_'+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+prefix+'_'+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(workfig)
      plt.close(showfig)
# end plot_level 
###########################################################################################

###########################################################################################
def plot_value (Data, uu_pred, istep):
    """ uu_pred considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_pred,alpha=0.8, rstride=1, cstride=1)
    ax.contour     (Data.xxgraph,Data.yygraph,uu_pred,Data.levels,colors="r",linestyles="solid",alpha=1.0)
    if (Data.OBSTACLE): 
        gg = Data.obstFunc (Data.XX_test)
        if (tf.is_tensor(gg)):
            gg=gg.numpy()
        gg=gg.reshape(Data.nn_user,Data.nn_user)
        ax.plot_surface (Data.xxgraph, Data.yygraph, gg, alpha=0.5, edgecolor="k", linewidths=0.05) 

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_NNsurf'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_value
###########################################################################################

###########################################################################################
def plot_error_3D (Data, uu_err, istep, t):
    """ uu_err considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_err,alpha=0.8, rstride=1, cstride=1)
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_error3D'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_3D
###########################################################################################

###########################################################################################
def plot_control (Data, listOfNetControl, istep, t, u_ex, Infos):
    funcname = "plot_control"
    [x_plan, y_plan] = Data.get_plan_directions (Data.dim) # needed for fig 3 & 4

    ### Compute all data
    # get the last control over test grid
    tensorx = tf.convert_to_tensor(Data.XX_test)
    # control_testgrid = listOfNetControl[-1].get(tensorx)
    control_testgrid = listOfNetControl[-1](tensorx)
    ctranal_testgrid = Data.ctrlAnal (t,Data.XX_test,Data.T,Data.Nit)

    Xmin = np.dot(Data.Xmin, x_plan.T); Xmax = np.dot(Data.Xmax, x_plan.T)
    Ymin = np.dot(Data.Xmin, y_plan.T); Ymax = np.dot(Data.Xmax, y_plan.T)

    # Computation of cut points
    llambda = tf.reshape(tf.linspace (tf.constant(0.0,dtype=Data.XX_test.dtype), \
        tf.constant(1.0,dtype=Data.XX_test.dtype),Data.nn_user), (-1,1))
    # first place begin and end of cut in 2D plane, then move them into IR^n space
    cb0 = Xmin + (Xmax - Xmin)*Data.cut_begin[0]
    cb1 = Ymin + (Ymax - Ymin)*Data.cut_begin[1]
    ce0 = Xmin + (Xmax - Xmin)*Data.cut_end[0] 
    ce1 = Ymin + (Ymax - Ymin)*Data.cut_end[1]
    # print("cut_begin : ", cut_begin, ", cut_end : ", cut_end)
    cut_begin_point = tf.convert_to_tensor(cb0*x_plan + cb1*y_plan, dtype=Data.XX_test.dtype)
    cut_end_point = tf.convert_to_tensor(ce0*x_plan + ce1*y_plan, dtype=Data.XX_test.dtype)
    cutpoints = (1.0 - llambda) * cut_begin_point + llambda * cut_end_point

    # control_cut = listOfNetControl[-1].get(cutpoints)
    control_cut = listOfNetControl[-1](cutpoints)
    ctranal_cut = Data.ctrlAnal (t,cutpoints.numpy(),Data.T,Data.Nit)
    if (Data.interestVariable=="dynamic"):
        dyn_cut     = Data.dynFunc(control_cut.numpy(), cutpoints.numpy())
        dynanal_cut = Data.dynFunc(ctranal_cut, cutpoints.numpy()) 

    ### Build figure
    fig, (ax1, ax2) = plt.subplots(1,2,figsize=(15,8))
    fontsize=12

    # experimental : more points = more arrows = less lisibility
    # thus I try to select even more relevant points among the relevant ones
    # based on the assumption that points are on a square grid
    if (True):
        nrlvt = Data.XX_test.shape[0]; width_of_grid = int(np.sqrt(nrlvt)); rrange = np.linspace(0,nrlvt-1,nrlvt)
        margin = int(np.ceil (width_of_grid / 25)) # we keep roughly 25 points
        rlvantPts = ((np.mod(np.mod(rrange, width_of_grid), margin)==0) & \
            (np.mod(np.floor(rrange / width_of_grid), margin)==0))
        # rlvantPts &= ((u_ex < Data.eps0) & (u_ex > - Data.eps1)).flatten () # keep only points under treshold
    else:
        rlvantPts = ((u_ex < Data.eps0) & (u_ex > - Data.eps1)) 

    # first ax
    if (Data.interestVariable=="dynamic"):
        dyn     = Data.dynFunc(control_testgrid.numpy(), tensorx.numpy())
        dynanal = Data.dynFunc(ctranal_testgrid, tensorx.numpy()) # may need .numpy()
        if (tf.is_tensor(dyn)):
            dyn = dyn.numpy()
        if (tf.is_tensor(dynanal)):
            dynanal = dynanal.numpy()
        Qsol = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dynanal[rlvantPts,0], \
            dynanal[rlvantPts,1], color="k", zorder=5)
        Qdyn = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dyn[rlvantPts,0], \
            dyn[rlvantPts,1], color="r", zorder=5)
        ax1.quiverkey(Qsol, 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.quiverkey(Qdyn, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.set_title ("Dynamics (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)

    elif (Data.interestVariable=="control"):
        if (tf.is_tensor(control_testgrid)):
            control_testgrid = control_testgrid.numpy()
        if (tf.is_tensor(ctranal_testgrid)):
            ctranal_testgrid = ctranal_testgrid.numpy()
        if (ctranal_testgrid.shape[1]==1): # 1D control
            divider = make_axes_locatable(ax1); cax1 = divider.append_axes('right', size='5%', pad=0.05)
            hdl = ax1.scatter (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                c=control_testgrid[rlvantPts], marker=".", s=50, zorder=5, label="scheme", cmap="jet")
            ax1.scatter (Data.XX_test[rlvantPts,0],Data.XX_test[rlvantPts,1],c=ctranal_testgrid[rlvantPts],\
                marker="s", alpha=0.2, s=380, zorder=3, label="exact", cmap="Greys")
            ax1.legend(fontsize=fontsize); fig.colorbar (hdl,ax=ax1,cax=cax1)
        elif (ctranal_testgrid.shape[1]==2): # 2D control
            Qexact  = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                ctranal_testgrid[rlvantPts,0], ctranal_testgrid[rlvantPts,1], color="k", zorder=5)
            Qscheme = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                control_testgrid[rlvantPts,0], control_testgrid[rlvantPts,1], color="r", zorder=5)
            ax1.quiverkey(Qexact , 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
            ax1.quiverkey(Qscheme, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
        else:
            print("Control plot error : control dimension %d not implemented" % (control_testgrid.shape[1]))
            ax1.set_title ("Control (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)
    else:
        print("[%s] Error : interestVariable '%s' not implemented" % (funcname, Data.interestVariable))

    # second ax
    if (Data.second_ax_type=="info"):
        for pos in ['left', 'right', 'top', 'bottom']:
            ax2.spines[pos].set_color('none')
        ax2.set_xticks([])
        ax2.set_yticks([])
        ax2.text(0.51,0.5, Infos, ha='left', va='center', fontsize=16, transform=fig.transFigure)

    # First ax  : plot control on 2D test grid 
    elif (Data.second_ax_type=="cut"):
        # ax2.text(0.55,0.8, Infos, ha='left', va='top', fontsize=11, transform=fig.transFigure)
        if (Data.interestVariable=="control"):
            interest_scheme = control_cut
            interest_exact  = ctranal_cut
        else:
            interest_scheme = dyn_cut
            interest_exact  = dynanal_cut
        if (Data.toplot == "magnitude"):
            cutdata_scheme = np.linalg.norm(interest_scheme, axis=1)
            cutdata_exact  = np.linalg.norm(interest_exact, axis=1)
        elif (Data.toplot == "x coord"):
            cutdata_scheme = interest_scheme[:,0]
            cutdata_exact  = interest_exact[:,0]
        elif (Data.toplot == "y coord"):
            cutdata_scheme = interest_scheme[:,1]
            cutdata_exact  = interest_exact[:,1]
        elif (Data.toplot == "value"): # be careful to use only in 1D
            cutdata_scheme = interest_scheme
            cutdata_exact  = interest_exact
        else: 
            print("Control plot error : unknown toplot ", Data.toplot)

        ax1.arrow (cut_begin_point[0,0], cut_begin_point[0,1], \
            cut_end_point[0,0]-cut_begin_point[0,0], cut_end_point[0,1]-cut_begin_point[0,1], color="orange", zorder=1, width=0.03)
        ax2.set_title("Variable : %s\nCut from (%s)\nto (%s)" % (Data.toplot,",".join(["%.1f" % a for a in\
            cut_begin_point[0,:]]), ",".join(["%.1f" % a for a in cut_end_point[0,:]])), fontsize=fontsize)
        ax2.plot(llambda, cutdata_exact , marker="o", color="k", label="exact")
        ax2.plot(llambda, cutdata_scheme, marker="o", color="r", label="scheme")
        ax2.legend(fontsize=fontsize)
        
    else:
        print("Control plot error : unknown second ax type", Data.second_ax_type)

    ax2.grid()
    ax1.axis("equal")

    #--------------------
    #- Sauvegarde 
    #--------------------

    if (Data.SAVE_GRAPHS):
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. Saving figure :", figname)
        plt.savefig(figname, dpi=200) # , bbox_inches='tight'
    else:
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. NOT Saving figure :", figname)

    if (Data.SHOW_GRAPHS):
        plt.show()
    else:
        plt.close(fig)
###########################################################################################

###########################################################################################
def compute_errors (Data, uerr, u_ex, COMPUTE_LOC):
    funcname = "compute_errors"
    ### global errors
    # absolute
    eLI=lng.norm(uerr,np.inf)
    # relative
    eL1rel=lng.norm(uerr,1)/lng.norm(u_ex,1)

    if (COMPUTE_LOC):
        ### local errors
        mask = (np.abs(u_ex) <= Data.err_thresh).flatten()
        if (np.any(mask)):
            uerrloc=uerr[mask]
            uexxloc=u_ex[mask]
            # absolute
            eLIloc=lng.norm(uerrloc,np.inf)
            # relative
            eL1locrel=lng.norm(uerrloc,1)/lng.norm(np.ones(uexxloc.shape),1) # division par la mesure du domaine 
        else:
            print("\n[%s] WARNING : no points in local error zone" % (funcname))
            exit (1) 
        res = [eLI, eL1rel, eLIloc, eL1locrel]
    else:
        res = [eLI, eL1rel]
    return res
###########################################################################################

###########################################################################################
def communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, \
    # eLI_glob, eL1rel_glob, PRINT, SAVE_HMN, SAVE_MCN):
    PRINT, SAVE_HMN, SAVE_MCN):
    """
    Inputs : 
        * Data : instance of a class, contains everything.
        * istep, tcpu : int and float.
        * e[...] : doubles, errors.
        * PRINT : bool, do we print an output in terminal.
        * SAVE_HMN : bool, do we save a human-readable file.
        * SAVE_MCN : bool, do we save a machine-eadable file (meant for ltf).
    """
    # SYNTAX : [variable, format for machine, format for human, name, max size on screen (in char)]
    towrite = [] # !!! don't forget to modify ltf_dnn_errors if you use it 
    # simulation
    towrite.append([Data.dim, "%3i", "%i", "dim", 3])
    towrite.append([Data.Nit, "%3i", "%i", "Nit", 3])
    towrite.append([tcpu,     "%.8f", "%.2f", "tcpu", 8]) 
    towrite.append([MH_tcpu,  "%.8f", "%.2f", "MH_tcpu", 8]) 
    # réseau & entraînement
    towrite.append([Data.Nlay,  "%i", "%i", "lay",  4]) # remodif AP : la taille d'affichage est 
    towrite.append([Data.Nneur, "%i", "%i", "neur", 4]) # la dernière valeur, pas le format 
    towrite.append([Data.batchSize, "%d", "%i", "batchSize", 10]) 
    towrite.append([Data.MH_Nobs,   "%d", "%i", "Nobs", 6]) # number of obstacle points
    #towrite.append([Data.batchSizeFactor, "%6.2f", "bFactor", 8]) # OB
    #towrite.append([Data.Nit*Data.Next*Data.num_epoch, "%d", "%i", "train", 10]) # nombre total de pas de gradients + OB modif
    towrite.append([Data.Next*Data.num_epoch, "%d", "%i", "train/it", 10]) # nombre total de pas de gradients + OB modif: par iteration
    # erreurs
    towrite.append([eLI, "%.8f", "%2.7f", "errLI", 11])
    towrite.append([eL1rel, "%.8f", "%2.6f", "errL1", 11]) # always relative
    towrite.append([eLIloc, "%.8f", "%2.6f", "errLIloc", 11])
    towrite.append([eL1locrel, "%.8f", "%2.6f", "errL1loc", 11])
    towrite.append([Data.err_thresh, "%.8f", "%.3f", "err_tresh", 11])
    towrite.append([Data.MH_POINTS, "%s", "%s", "MH", 4])   # OB modif
    # # variables annexes
    if (len(Data.EXAMPLE_TAG)>0): 
        towrite.append([Data.EXAMPLE_TAG, "%s", "%s", "ex_tag", 12])

    # Construction de lignes lisibles par l'humain - bien-alignées-pas-trop-grandes-avec-.2-chez-*tcpu
    # titles = " ".join ([("%"+"%ds"%tw[3]) % tw[2] for tw in towrite]) + "\n"
    # values = " ".join ([("%"+"%d"%tw[3]+tw[1][-1]) % tw[0] for tw in towrite]) + "\n"
    titles = " ".join ([("%"+"%ds"%tw[4]) % tw[3] for tw in towrite]) + "\n"
    values = " ".join ([("%"+"%ds"%tw[4]) % (tw[2] % tw[0]) for tw in towrite]) + "\n"

    # affichage pour l'humain 
    if (PRINT):
        print(titles + values, end="")

    # affichage dans un fichier pour l'humain
    if (SAVE_HMN):
        human_error_file = open(Data.saverep+"/"+"errors.txt", "a")
        if (istep==0):
            human_error_file.write("-"*len(titles)+"\n")
            human_error_file.write(titles)
            human_error_file.write("-"*len(titles)+"\n")
        human_error_file.write (values)
        human_error_file.close ()

    # ajout d'éléments à enregistrer qui ne vaillent pas la peine d'être affichés
    towrite.append ([Data.eps0, "%.8f", "%2.6f", "Data.eps0", 11])
    towrite.append ([Data.eps1, "%.8f", "%2.6f", "Data.eps1", 11])
    if (Data.MH_POINTS):
        towrite.append ([Data.MH_level_min, "%.8f", "%2.6f", "MH lev min", 11])
        towrite.append ([Data.MH_level_max, "%.8f", "%2.6f", "MH lev max", 11])
        towrite.append ([Data.MH_tau, "%.8f", "%2.6f", "MH tau", 11])
        towrite.append ([Data.MH_Niter, "%d", "%2.6f", "MH Niter", 11])
        towrite.append ([Data.MH_ShNiter, "%d", "%i", "MH Shake Niter", 10])
        towrite.append ([Data.MH_ShFreq, "%d", "%i", "MH Shake freq", 10])
        towrite.append ([Data.MH_drift_ww, "%.8f", "%2.6f", "MH drift weight", 11])
        towrite.append ([Data.MH_drift, "%s", "%s", "MH drift choice", 10])
        towrite.append ([Data.MH_stop_ratio, "%.8f", "%2.6f", "MH stop ratio", 11])
        towrite.append ([Data.MH_Vbis, "%s", "%s", "MH Vbis", 10])
        towrite.append ([Data.MH_sc_choice, "%s", "%s", "MH stop crit", 10])
        towrite.append ([Data.MH_sc_freq, "%d", "%i", "MH stop crit freq", 10])
    # towrite.append([eLI_glob, "%.8f", "%2.7f", "errLIg", 11])
    # towrite.append([eL1rel_glob, "%.8f", "%2.6f", "errL1g", 11]) # always relative

    # affichage pour la machine
    if (SAVE_MCN):
        ltf_file=open(Data.saverep+"/"+"ltf_data.txt", "a")
        for itw, tw in enumerate(towrite):
            ltf_file.write (tw[1] % (tw[0]))
            if (itw < len(towrite)-1):
                ltf_file.write("\t")
            else:
                ltf_file.write("\n")
        ltf_file.close ()
###########################################################################################

###########################################################################################
# def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel, eLI_glob, eL1rel_glob):
def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel):
    Infos  = "SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    Infos += "Example %s - %s (MH=%d)\n" % (Data.NAME, Data.EXAMPLE_TAG, 1*Data.MH_POINTS)
    Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
    if (Data.scheme=="SL2"):
      #Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
       Infos += "[value]   %3d (inner loop), N.v. %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next_value * Data.nbIterFactor, Data.Next_value)

    if (Data.scheme=="SL3"):
        if (Data.optimized=="control"):
            Infos += "Network generator : %s" % (Data.genCName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genCName=="GroupSort") else "\n"
        elif (Data.optimized=="value"):
            Infos += "Network generator : %s" % (Data.genVName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genVName=="GroupSort") else "\n"
    elif (Data.scheme=="SL2"):
        Infos += "Control generator : %s, value generator : %s" % (Data.genCName, Data.genVName)
        Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if ("GroupSort" in [Data.genCName, Data.genVName]) else "\n"
        #Infos += Data.SL2ValLag + " lagrangian for value optimization\n"
        Infos += Data.SL2ValLag + " traj. for value optimization\n"
    Infos += "%d layers of %d neurons, batchSize %d \n" % (Data.Nlay, Data.Nneur, Data.batchSize)
    Infos += "Levels : [" + ", ".join([str(l) for l in Data.levels]) + "]\n"
    if (Data.EXPLORE_MH):
        Infos += "Mode EXPLORE_MH\n"
    else:
        Infos += "istep = %d / %d, t = %.3f / %.3f\n" % (istep, Data.Nit, t, Data.T)
        Infos += "Err LI : glob     %s%.5f, loc    %s%.5f (tresh %.2f)\n" % (r"$\ $",eLI,r"$\ $",eLIloc,Data.err_thresh) 
        Infos += "Err L1 : glob/"+r"$\|u_{ex}\|$"+" %.5f, loc/" % (eL1rel)+r"$\|\Omega\|$"+" %.5f\n" % (eL1locrel) 
        # Infos += "Err glob : LI %10.5f, L1rel %10.5f sur %d points\n" % (eLI_glob, eL1rel_glob, Data.XX_errg.shape[0])
    if (Data.MH_POINTS):
        Infos += "MH_Niter: %d. Every %d epoch, we shake with %d.\n" % (Data.MH_Niter, Data.MH_ShFreq, Data.MH_ShNiter)
        Infos += r"$\tau=$"+" %.3f" % (Data.MH_tau) + ", ratio max %.5f, weight %.2f, levelmin/max [%.2f, %.2f]\n" \
            % (Data.MH_stop_ratio, Data.MH_drift_ww, Data.MH_level_min, Data.MH_level_max)
        Infos += "Drift : %s, VBis : %s\n" % (Data.MH_drift, Data.MH_Vbis)
        Infos += "stop. crit : %s, Rho : %d\n" % (Data.MH_sc_choice, Data.MH_Rho)
    if (Data.MH_Nobs > 0):
        Infos += "%d obstacle points, stop_ratio %.2e with tau %.2e and drift %.2e\n" \
            % (Data.MH_Nobs, Data.MH_obs_stop_ratio, Data.MH_obs_tau, Data.MH_obs_drift_ww)
    if (Data.Nit>0):
        dt = Data.list_tk[1] - Data.list_tk[0]
        if (np.all([(dt==Data.list_tk[i]-Data.list_tk[i-1]) for i in range(2,Data.Nit-1)])):
            Infos += "Maillage uniforme en temps\n"
        else:
            Infos += "list_tk : [" + ",".join(["%.2f" % tt for tt in Data.list_tk]) + "]\n"
    return Infos
###########################################################################################

###########################################################################################
def error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate): 
    funcname = "error_and_plots"
    """
        Computes errors and plots.

        Inputs : 
            * Data : instance of class that contains everything.
            * istep : int, current temporal iteration of the optimization
            * t : real, current physical time
            * tcpu/MH_tcpu : real, current computation time (and same for MH only)
            * XX_train : TF tensor, said MH points
            * evaluate : callable for value function. !! Depends on the scheme.
    """   

    # INITIALISATION

    u_ex      = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0) # plus de treshold *dans* data, mais extérieur
    if ((istep==0) or Data.EXPLORE_MH): # latter : ghost training
        u_pred      = u_ex
    else:
        if (Data.scheme=='SL3'):
            if (Data.optimized=="control"):
                u_pred      = evaluate (Data, Data.listOfNetControl, Data.XX_test) # evaluateLast_fromControl
            elif (Data.optimized=="value"):
                u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast
            else:
                print("[%s] Optimized '%s' not implemented." % (funcname, Data.optimized))
                exit (1)
        else:
            u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast

    u_pred = tf.reshape(u_pred, (u_pred.shape[0],1))
    u_ex = tf.reshape(u_ex, (u_ex.shape[0],1))

    uerr = u_pred - u_ex
    uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))  # numerique mat. carree
    uu_ex   = tf.reshape(u_ex  , (Data.nn_user,Data.nn_user))  # exacte    mat. carree
    uu_err  = tf.abs (uu_pred - uu_ex)

    # CALCULS D'ERREUR 

    [eLI, eL1rel, eLIloc, eL1locrel] = compute_errors (Data, uerr, u_ex, COMPUTE_LOC=True)
    if (Data.TRAIN): # otherwise, adds unnecessary content to error files
        communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, PRINT=1,SAVE_HMN=1,SAVE_MCN=1)
    Infos = get_Infos (Data, istep, Data.T - t, eLI, eL1rel, eLIloc, eL1locrel)

    # FIGURES

    if (Data.SAVE_GRAPHS or Data.SHOW_GRAPHS):
        plot_level (Data, uu_pred, uu_ex, istep, Data.T - t, XX_train, Infos) # 2D
        # plot_value (Data, uu_pred, istep) # 3D

        # newbies : visualisation de l'erreur
        plot_error_2D (Data, uu_err, istep, Data.T - t)
        # plot_error_3D (Data, uu_err, istep, Data.T - t)

        # mostly useless
        # if ((istep > 0) and (len(Data.listOfNetControl) > 0)): # otherwise the control is undefined
        #     plot_control (Data, Data.listOfNetControl, istep, Data.T - t, u_ex, Infos)
    else:
        figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
        print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    return 0
###########################################################################################

###########################################################################################
def plot_trackedPoints (Data, listOfNetControl):
    """
    Picks some random points and plots their motion under Data.dynFunc. 
    The list of controls is taken from last to first.
    """
    # trackedPoints = np.array([[2.5, -2.0], [3.5, 2.0], [4.0, 0.0]])
    trackedPoints = np.array([[2.5, -2.0]])

    fig, ax = plt.subplots ()
    cols = plt.get_cmap("plasma")(np.linspace(0.2, 0.8, len(listOfNetControl)+1))
    ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[0], marker="o")

    for icontrol, control in enumerate(listOfNetControl[::-1]):
        control_eval = control (trackedPoints).numpy()
        trackedPoints = Data.dynFunc (control_eval, trackedPoints)
        ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[icontrol+1], marker="o")

    plt.show ()
###########################################################################################


==> numeikc/EIKOD2500EXT/code/latex_table_formatter.py <==
#######################################################################################
# Latex table formatter
# 
# Input : 
#   - a format file (.py) containing objects (see generic_format.py)
#   - a data file (.txt or readable as)
#   - if wanted : an output file name (if provided, no terminal output)
# 
# The data file contains raw data from simulation
# The format file describes how the table must be constructed from the data
# 
# Output : latex, in form of a terminal output or a compilable .tex file (mutually exclusive in this version)
#
#######################################################################################

import numpy as np
import sys
import importlib
from os import path

verbose = False

####################################################################
# Récupération des infos du format file

args = sys.argv[1:]
if (len(args)<2):
    print("WARNING : Please provide a format_file and a data_file.")
    exit (1)
elif (len(args)==2):
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = "" # if no output is provided, do not print
else:
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = args[2]
    if ("." not in output_file_name):
        output_file_name += ".txt"

try:
    fmt = importlib.import_module(path.realpath(format_file_name))
except Exception as e:
    print("WARNING : error opening format file '%s' (" % (format_file_name), e, "). Abandon")
    exit (1)
####################################################################

if (len(output_file_name) == 0): # otherwise silent
    print("Welcome in latex table formatter.")
    print("Call this script with the following arguments : format_file data_file <output_file>")
    print("You may need to \\usepackage{multirow} if funny 2* appear in the head.")

####################################################################
# Vérification que le format file est bien conforme
try:
    fmt.columns
except:
    print("WARNING : 'columns' not found in format file. Abandon")
    exit (1)

# more format check
def recur_check (col, is_ok):
    if (np.mod(len(col),2) != 0):
        is_ok = False
        print("WARNING : uneven number of elements in a level of columns")
    else:
        for ic, c in enumerate(col[1::2]):
            if ((type(col[2*ic]) is not str) or (not ((type(c) is list) or (type(c) is dict)))):
                is_ok = False
                print("WARNING : bad type in columns. Use strings for name and dicts/lists of columns for datas")
            if (is_ok and (type(c) is list)):
                is_ok = recur_check (c, is_ok)
    return is_ok

is_ok = recur_check (fmt.columns, True)
if (not is_ok):
    print("WARNING : 'columns' is not well formatted. Abandon")
    exit (1)
if (len(fmt.columns)==0):
    print("WARNING : empty 'columns'.")

try:
    fmt.caption
except:
    print("WARNING : 'caption' not found in format file. Add 'caption = \"mycaption\"' to format file if you want one.")
    fmt.caption = ""

try:
    fmt.label
except:
    print("WARNING : 'label' not found in format file. Add 'label = \"mylabel\"' to format file if you want one.")
    fmt.label = ""

try:
    fmt.datarows
except:
    print("WARNING : 'datarows' not found in format file. Taking default datarows=\":\".")
    fmt.datarows = ":"

try:
    fmt.sep
except:
    print("WARNING : 'sep' not found in format file. Taking default sep=\":\". This may cause column discrimination error!")
    fmt.sep = "\t"
####################################################################

####################################################################
# Extraction des infos pratiques du format file
def recur_count (columns, ncols, nrows, current_row):
    for c in columns[1::2]:
        if type(c) is dict:
            ncols += 1
            nrows = np.max([nrows, current_row])              
        elif type(c) is list:
            [ncols, nrows, current_row] = recur_count (c, ncols, nrows, current_row+1)
        else: 
            print("WARNING : error in extracting infos from column. Please check format.")
    return [ncols, nrows, current_row-1]

[ncols, nrows, current_row] = recur_count (fmt.columns, 0, 1, 1)

lines_head = [[] for _ in range(nrows)]
lines_data = []

def recur_lines (columns, lines_head, lines_data, current_row, level_width, nrows):
    for ic, c in enumerate(columns[1::2]):
        if type(c) is dict:
            # remplissage jusqu'au plancher de l'en-tête
            lines_head[current_row].append([columns[2*ic], nrows-current_row, 1])
            for irow in range(nrows-current_row-1):
                lines_head[current_row+1+irow].append([]) # laisser du blanc
            lines_data.append (c)
            if (current_row > 0):
                level_width[-2] += 1 # ajouter la largeur de cette colonne à celle du dessus

        else: # si (comme ?) le boulot de vérification a bien été fait, type(c)=list ici
            [lines_head, lines_data, current_row, level_width] = recur_lines (c, lines_head, lines_data, current_row+1, level_width+[0], nrows)
            lines_head[current_row].append ([columns[2*ic], 1, level_width[-1]])
            if (current_row > 0):
                level_width[-2] += level_width[-1] # ajouter la largeur de cette colonne à celle du dessus
                level_width[-1] = 0 # passer à la colonne suivante
            else:
                level_width = [0] # passer à la colonne principale suivante : remise à 0
    return [lines_head, lines_data, current_row-1, level_width[:-1]]

[lines_head, lines_data, current_row, level_width] = recur_lines (fmt.columns, lines_head, lines_data, 0, [0], nrows)
####################################################################

####################################################################
# Récupération des données
try:
    datafile = open(data_file_name, "r")
except:
    print("WARNING : datafile %s not found. Abandon" % (data_file_name))
    exit (1)
datalines = datafile.readlines ()
datafile.close ()

datalines = [[numstr.replace("\n","") for numstr in line.split(fmt.sep)] for line in datalines]
datas = []
for rawline in datalines:
    line = []
    for f in rawline:
        try: # brutal, but very efficient
            line.append(float(f))
        except:
            line.append(f)
    datas.append(line)

# supprimer les éventuelles lignes vides
datas = [line for line in datas if ((len(line)>0) and (line!=[""]))]
lendatas = len(datas)

if verbose:
    print("datas : ", datas)
####################################################################

####################################################################
########## Coeur du script : construction de la table latex

output = "\\begin{table}\n"
output += "\t\\centering\n"
output += "\t\\begin{tabular}{|" + "c|"*ncols + "} \\hline\n"

########## placement de l'en-tête
for iline, line in enumerate(lines_head):
    output += "\t"
    # si pas la première ligne : remplissage des lignes brisées (\cline)

    if (iline > 0):
        coldep = 1
        cline_open = False
        for iele, ele in enumerate(line):
            if (len(ele)>0): # pas vide
                if (cline_open):
                    colarr += ele[2] # continuation d'une cline ouverte : somme des largeurs
                else:
                    cline_open = True # ouverture d'une cline
                    colarr = coldep + 1
            else: # ele vide
                if (cline_open):
                    cline_open = False # fermeture d'une cline
                    output += "\\cline{%d-%d} " % (coldep, colarr-1)
                    coldep = colarr+1
                else:
                    coldep += 1 # recherche d'une future cline
        # fermeture d'une éventuelle cline laissée ouverte
        if (cline_open):
            output += "\\cline{%d-%d} " % (coldep, colarr-1)

    # remplissage des noms
    for ic, c in enumerate(line): # soit [], donc remplissage, soit [nom, lignes, colonnes]
        if (len(c)>1): 
            if (c[2] > 1): # multicolonnes
                if (ic==0):
                    output += "\\multicolumn{%d}{|c|}{%s} " % (c[2], c[0])
                else:
                    output += "\\multicolumn{%d}{c|}{%s} " % (c[2], c[0])
            elif (c[1] > 1): # multilignes
                output += "\\multirow{%s}*{%s} " % (c[1], c[0])
            else: # single output
                output += c[0] + " "
        if (ic < len(line)-1):
            output += "& "
        else:
            output += "\\\\ \n"
output += "\t\\hline \\hline \n" 

########## placement des données
if (type(fmt.datarows) is str):
    try:
        rows_bounds = fmt.datarows.split(":")
        if (len(rows_bounds) != 2):
            print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
            list_of_rows = range(lendatas)
        else:
            for irb in [0,1]:
                if (rows_bounds[irb]==""):
                    rows_bounds[irb] = 0
                else:
                    try:
                        rows_bounds[irb] = int(rows_bounds[irb])
                    except:
                        print("WARNING : datarow[%d] = unknown thing %s. Taking 0 by default" % (irb, rows_bounds[irb]))
                        rows_bounds[irb] = 0
            list_of_rows = np.arange(rows_bounds[0], lendatas-rows_bounds[1], 1)
            if (len(list_of_rows)==0):
                print("WARNING : empty datarows.")
    except:
        print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
        list_of_rows = range(lendatas)

elif (type(fmt.datarows) is list):
    list_of_rows = []
    for i in fmt.datarows:
        if type(i) is tuple:
            if (np.min(i) < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % np.min(i))
            elif (np.max(i) >= lendatas):
                print("WARNING : datarows ask for line %d. Line numbering starts from 0 : clipping at %d by default" % (np.max(i), lendatas-1))
            dalist = list(np.arange(np.max([0,np.min(i)]), np.min([np.max(i)+1, lendatas])))
            if (i[0] <= i[1]):
                list_of_rows += dalist
            else:
                list_of_rows += dalist[::-1]
                
        elif type(i) is int:
            if (i < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % (i))
            elif (i >= lendatas):
                print("WARNING : datarows ask for line %d : clipping at %d by default (line numbering starts from 0)" % (i, lendatas-1))
            list_of_rows.append(np.max([0,np.min([lendatas-1, i])]))
        else:
            print("WARNING : Unknown element ", i, " in datarows, ignored")
else:
    print("WARNING : unknown datarows type : ", type(fmt.datarows), "Please use list or 'a:b' string.")
    list_of_rows = []

for row in list_of_rows:
    output += "\t"
    for ic, c in enumerate (lines_data):
        if (c["datacol"] >= len(datas[row])):
            print("WARNING : format ask for column %d but datafile only have %d columns. Ignored" % (c["datacol"], len(datas[row])))
        else:
            try:
                output += c["format"] % (datas[row][c["datacol"]])
            except:
                print("WARNING : format error. Expected was %s, received data " % (c["format"]), datas[row][c["datacol"]], " of type", type(datas[row][c["datacol"]]))
        if (ic < ncols-1):
            output += " & "
        else:
            output += " \\\\ \\hline \n"

########## end of table
output += "\t\\end{tabular}\n"
if (len(fmt.caption)>0):
    output += "\t\\caption{" + fmt.caption + "}\n"
if (len(fmt.label)>0):
    output += "\t\\label{" + fmt.label + "}\n"
output += "\\end{table}\n"
####################################################################

if (len(output_file_name)>0): # silent mode
    # in this version, creates a full latex document (that can be compiled)
    output_file = open (output_file_name, "w")
    output_file.write ("\\documentclass{article}\n")
    output_file.write ("\\usepackage[landscape]{geometry}\n")
    output_file.write ("\\usepackage{multirow}\n")
    output_file.write ("\\begin{document}\n")
    output_file.write ("\\thispagestyle{empty}\n")
    output_file.write (output)
    output_file.write ("\\end{document}\n")
    output_file.close ()
else:
    print("\n")
    print(output)
    print("\n")
    print("Bye")
#######################################################################################
#                                                                                 Fin #
#######################################################################################

==> numeikc/EIKOD2500EXT/code/ltf_dnn_errors.py <==
##################################################################################
# format file 
# keep a generic version of this file for later use
#  
# Syntax : 
# columns = [
#     "column name 1", tablecolumn (n° in datafile, "format"),
#     "column name 2", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         "subcolumn name b" : tablecolumn (n° in datafile, "format"),
#     ],
#     "column name 3", tablecolumn (n° in datafile, "format"),
#     ...
#     "column name n", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         ...
#         "subcolumn name z" : tablecolumn (n° in datafile, "format"),
#     ],
# ]
#
# datarows : one of the following
# - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting from a and skipping last b
# - [a,b,...,o] : list of elements e, with e being
#       either a number n : pick the corresponding row
#       or a tuple (a,b)  : pick rows between a and b, both included (can be reversed, like (5,3), or equal, like (42,42))
# Remarks :
# - line numbering starts from 0.
# - the order in the table will follow the order in datarows.
# - '0:0' is the same as ':'.
#
#   The datafile may contain any number of rows, 
#   as soon as the columns appearing in [columns] exist and share the same data type
#   1 row = 1 set of different datas (meant to be added during an algo run)
#
#   Any code in this file will be executed once, on loading (building datarows for instance)
#
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format):
    """
    Inputs : 
        * datacol   : un entier dans 0, ..., infty, donne le numéro de la colonne de data.txt où sont rangés les données.
        * format    : chaîne de caractère type "%.3f". 
    """
    col = {"datacol" : datacol, "format" : format}
    return col

###################################
# Parameters
###################################

caption     = "Errors" # Optional (ignore the warning if commented)
label       = "fig:errors" # Optional (ignore the warning if commented)

columns = [
    "Simulation", [
        "dim", tablecolumn (0, "%d"),
        "N it", tablecolumn(1, "%d"),
        "tcpu", tablecolumn(2, "%7.2f"),
        "MH tcpu", tablecolumn( 3, "%7.2f"),
        "ex tag",   tablecolumn(15, "%s"),
        "MH pts",   tablecolumn(14, "%s"),
    ],
    "Network", [
        "lay", tablecolumn (4, "%d"),
        "neur", tablecolumn (5, "%d"),
        "N train", tablecolumn (6, "%d"),
        "grad", tablecolumn (8, "%d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (9, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (10, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (11, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (12, "%7.2e"),
    ],
]

#datarows = ":" 
#datarows = [1,4,8,13,19]
datarows = ":" 
#datarows = [4,13,26,43]

# datarows = [1, 22] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [1, 4, 10, 21, 42] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [5, 11, 17, 23, 29] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [1, 3, 5, 7] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [5, 11, 17] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
sep = "\t" # data file separator

##################################################################################
#                                                                            End #
##################################################################################


==> numeikc/EIKOD2500EXT/code/main.py <==
#!/usr/bin/python
# -*- coding: iso-8859-15 -*-

import tensorflow as tf
import numpy as np
import sys

from os import path 
from os import system
from os import listdir
from os import mkdir 
from importlib import import_module

from theNetworks import FeedForwardGenerator, FeedForwardGenerator01, GroupSort01Generator01

from utils import copycode, get_cmdline_Data, export_cleandat, export_copydat, generate_latex, evaluateLast_fromControl, evaluateLast
from error import plot_trackedPoints, error_and_plots, plot_value, plot_level
from metropolis import metropolis_points

from SolverHJB_SL2 import solver_SL2
from SolverHJB_SL3 import solver_SL3, explore_MH

def main(argv):
    funcname="main"
    
    #---------------------------------------------------------------------------#
    # VARIABLES                                                                  
    #---------------------------------------------------------------------------#

    datafile = [pair for pair in argv if "datafile=" in pair]
    if (len(datafile)>0):
        argv.remove (datafile[0]) # will not be considered as a variable
        datafile = datafile[0][len("datafile="):]
        datafile = datafile.replace(".py","")
    else:
        datafile = "data"
    print("["+funcname+"] "+"-"*29+" Loading data from "+datafile+" "+"-"*29)
    try:
        Data = import_module(datafile) # contains all data values
    except Exception as e:
        print("[%s] Impossible to import '%s' (" % (funcname, datafile), e, "). Abort")
        exit (1)

    # All items (name,default) of this list will be stored as attributes of a class Data
    # filled with default if name=value does not appear in the command line.
    # If [required values] is not empty, default (or value if provided) must be in these.

    variables = [] # syntax : ("name", default_value, [required values])
    booleans = [0,1,True,False]
    
    # Mathematical problem
    variables.append(("dim",  [])) # physical dimension
    variables.append(("Nit",  [])) # Number of iterations in time
    variables.append(("t0",   [])) # physical initial time
    variables.append(("T",    [])) # physical terminal time
    variables.append(("eps0", [])) # upper truncation limit of the value function
    variables.append(("eps1", [])) # lower truncation limit of the value function

    # Scheme parameters 
    variables.append(("scheme", ["SL2", "SL3"])) # SL2 or SL3
    variables.append(("SL2ValLag", ["full", "semi"])) # full or semi-lagrangian for value optimization
    variables.append(("order", [1,2,2.1,10,20])) # order of the scheme
    variables.append(("interm_step", [])) # Number of RK steps
    variables.append(("err_thresh", [])) # local error domain : |V| <= err_thresh 
    variables.append(("err_thresh_global", [])) # global error domain : |V| <= err_thresh_global
    variables.append(("nn_user", [])) # local error domain : |V| <= err_thresh 
    variables.append(("optimized", ["control", "value"])) # For SL3, either "control" or "value"
    variables.append(("OBSTACLE", booleans)) # do we consider the obstacle    
    
    # Neural networks parameters
    variables.append(("Nlay", [])) # Number of layers
    variables.append(("Nneur", [])) # Number of neurons per layer
    variables.append(("Next", [])) # Number of epochs in outer loop 
    variables.append(("Next_value", [])) # Number of epochs in outer loop of SL2 value optim 
    variables.append(("num_epoch", [])) # number of epochs in the inner loop
    variables.append(("nbIterFactor", [])) # factor of the first number of optimization
    variables.append(("nbOpt", [])) # number of different optimizations - we take the best
    variables.append(("initLR", [])) # learning rate
    variables.append(("batchSize", [])) # number of points drawn for control optimization
    variables.append(("batchSizeOpt", [])) # number of points drawn for control optimization / case nbObt>1
    variables.append(("batchSizeFactor", [])) # Factor to increase number of batch points at each time iteration
    variables.append(("batchSizeVal", [])) # number of points drawn for value optimization (SL2)
    variables.append(("seed", [])) # global random seed parameter
    variables.append(("genCName", ["FeedForward","FeedForward01","GroupSort"])) # name of control the neural network generator
    variables.append(("genVName", ["FeedForward","FeedForward01","GroupSort"])) # name of value the neural network generator
    variables.append(("sizeGroup", [])) # for GroupSort generator : size of sorted groups
    
    # Inputs and outputs
    variables.append(("saverep", [])) # folder where outputs will be placed
    variables.append(("loadrep", [])) # folder from where data will be loaded
    variables.append(("LATEX", booleans)) # do we generate a latex table with errors

    # Metropolis-Hastings    
    variables.append(("MH_Vbis", ["id","abs","truncLmax","SqOverTh","distToZone"])) # type of density for Metropolis-Hastings (string)
    variables.append(("MH_Rho", [0,1,2,3,4])) # type of rho function (int)
    variables.append(("MH_Slicewidth", [])) # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
    variables.append(("MH_Niter", [])) # Maximal number of MH iterations at every time step
    variables.append(("MH_ShFreq", [])) # Frequency of MH shaking
    variables.append(("MH_ShNiter", [])) # Number of iterations in MH shaking
    variables.append(("MH_tau", [])) # equivalent of time step
    variables.append(("MH_drift", ["FDgrad_abs_v"])) # choice of the drift weight (string)
    variables.append(("MH_drift_ww", [])) # ponderation of drift 
    variables.append(("MH_stop_ratio_init", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_end", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_start", [])) # stopping ratio, for first step # OB 
    variables.append(("MH_level_min", [])) # lower truncation of the density
    variables.append(("MH_level_max", [])) # upper truncation of the density
    variables.append(("MH_sc_freq", [])) # frequency of stopping criteria test
    variables.append(("MH_sc_choice", ["rOverThresh", "rmOverTresh", "dr:rUnderThresh", "dr:devUnderThresh",\
        "dr:devSqrtUnderThresh"])) # type of stopping criteria (string)   
    variables.append(("MH_frozenpc", [])) # percentage of frozen points (0-100)   
    variables.append(("MH_POINTS", booleans)) # do we use Metropolis-Hastings points
    variables.append(("MH_USE_OLD_PTS", booleans)) # do we propagate the same set of points

    # Execution control
    variables.append(("EXPLORE_MH", booleans)) # do we skip network part to explore MH_Points
    variables.append(("RELOAD", booleans)) # do we load an interrupted optimization
    variables.append(("TRAIN", booleans)) # do we train the networks
    variables.append(("POSTT", booleans)) # do we execute the post-treatment code
    variables.append(("SAVE_NETS", booleans)) # do we save nets
    variables.append(("SAVE_GRAPHS", booleans)) # do we save graphs
    variables.append(("SHOW_GRAPHS", booleans)) # do we show graphs
    variables.append(("BATCHPTS_ON_SHOW", booleans)) # do we plot batchpoints on show graphs

    Data = get_cmdline_Data (Data, variables, argv, datafile, verbose=True) # embedded prints    

    #---------------------------------------------------------------------------#
    # INITIALIZATION                                                            
    #---------------------------------------------------------------------------#

    if (Data.EXPLORE_MH): # protect the user against itself
        Data.TRAIN = False

    if (Data.scheme=="SL2" and Data.MH_POINTS):
        Data.MH_POINTS=False
        print("\n\n[%s] WARNING : SL2 does not have metropolis points. Setting MH_POINTS=False\n" % (funcname))

    if (Data.seed > 0): # set global seed
        tf.random.set_seed(Data.seed)
    
    for rep in [Data.saverep, Data.saverep+"/controlNets", Data.saverep+"/valueNets"]:
        if not path.exists (rep): # create save directory if needed
            mkdir (rep)
    
    Data.layers = [Data.Nneur]*Data.Nlay # list of number of neurons per layer
    Data.aDim = Data.aDim_func(Data.dim) # control space dimension
    Data.list_tk = Data.get_list_tk (Data.t0, Data.T, Data.Nit) # list of physical times
    # Data.dt = (Data.T-Data.t0 if (Data.Nit==0) else (Data.T-Data.t0)/Data.Nit)
    Data.Xmin = Data.get_Xmin(Data.dim) # array of size dim
    Data.Xmax = Data.get_Xmax(Data.dim) # array of size dim


    activation = tf.nn.relu # default inner layers activation function
    
    def get_gen (Data, genName, dim):
        if (genName=="FeedForward01"):
            gen = FeedForwardGenerator01 (np.array(Data.layers), activation, Data.output_activation, dim)
        elif (genName=="FeedForward"):
            gen = FeedForwardGenerator   (np.array(Data.layers), activation)
        elif (genName=="GroupSort"):
            gen = GroupSort01Generator01 (np.array(Data.layers), Data.sizeGroup, Data.output_activation, dim)
        else:
            print("[%s] Error : generator '%s' not implemented. Abort" % (funcname, genName))
            exit (1)
        return gen

    [genControl, genValue] = [get_gen(Data,Data.genCName,Data.aDim), get_gen(Data,Data.genVName,1)]
    
    print("layers     : ", Data.layers)
    print("aDim       : ", Data.aDim, ", dimension espace des controles")
    print("activation : ", activation)
    print("list of tk : ", Data.list_tk)
    if (len(Data.list_tk) != Data.Nit+1):
        print("[%s] Error : Nit=%d but only %d times in list_tk (0 included). Abort" % (funcname, Data.Nit, len(Data.list_tk)))
        exit(1)
    print("Xmin : ", Data.Xmin, ", Xmax : ", Data.Xmax)
    
    #- Nom compilé
    basenamelist = [] # list of str
    basenamelist.append(Data.scheme)
    basenamelist.append("D%d" % Data.dim)
    basenamelist.append("Nit%d" % Data.Nit)
    basenamelist.append("A"+activation.__name__)
    basenamelist.append("Neu%d" % Data.Nneur)
    basenamelist.append("Lay%d" % Data.Nlay)
    basenamelist.append("Next%d" % Data.Next)
    basenamelist.append("Order%d" % Data.order)
    basenamelist.append("Batch%d" % Data.batchSize)
    basenamelist.append("MH%d" % (1*Data.MH_POINTS))
    basenamelist.append("Vbis" + Data.MH_Vbis)
    basenamelist.append("nbOpt%d" % Data.nbOpt)
    basenamelist.append(Data.genCName)
    if (len(Data.EXAMPLE_TAG)>0):
      basenamelist.append (Data.EXAMPLE_TAG)
    Data.baseName = "_".join (basenamelist)
    # redirect output to directory
    # sys.stdout = open(Data.saverep+"/resFile"+Data.baseName+".txt", 'w') # tf.print does not pass 
    print("BaseName", Data.baseName) 

    Data.riskFunc = Data.RiskL2 ()            # risk function for value approximation
    Data.phi      = Data.PhiFunc (Data.dim)   # init. condition function
    Data.dynFunc  = Data.DynFunc (Data.dim)   # approx. dynamic function
    Data.obstFunc = Data.ObstFunc (Data.dim)  # obstacle function
    [Data.XX_test, Data.xxgraph, Data.yygraph] = Data.XtestGridGenerator (Data.dim, Data.nn_user, Data.Xmin, Data.Xmax)

    # # OB DEBUG STOP TEST (TEMPORAIRE)
    # Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    # Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];
    # if (Xmax-Xmin<=1e-6 or Ymax-Ymin<=1e-6):
    #     [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
    #     print("x_plan : ", x_plan)
    #     print("y_plan : ", y_plan)
    #     print("Data.dim    = ", Data.dim)
    #     print("Data.nn_user= ", Data.nn_user)
    #     print("Data.xxgraph= ", Data.xxgraph)
    #     print("Xmin = ", Xmin)
    #     print("Xmax = ", Xmax)
    #     print("Ymin = ", Xmin)
    #     print("Ymax = ", Xmax)
    #     print("[%s] Attention Xmin,Xmax (ou Ymin,Ymax) trop proches. Abort." % funcname)
    #     exit(1)

    # containers for the training step
    Data.stepsToDo = range(Data.Nit+1) # default 
    Data.listOfNetControl = []
    Data.listOfNetValue = []

    # independant error evaluation points : oldie
    # Data.XX_errg = tf.random.normal([10000,Data.dim], mean = 0.5*(Data.Xmin+Data.Xmax), stddev = 0.5*(Data.Xmax-Data.Xmin))

    #--------
    #- before entering possible-user-interruption-zone
    #--------
    # export_copydat (Data)
    # export_cleandat (Data.saverep)
    copycode (Data.saverep)
    
    #---------------------------------------------------------------------------#
    # RELOAD                                                                  
    #---------------------------------------------------------------------------#

    if (Data.RELOAD):
        print("[%s] Reloading session from %s.." % (funcname, Data.loadrep))
        if (Data.scheme=="SL3"):
            if (Data.optimized=="control"):
                thelist = Data.listOfNetControl
            else:
                thelist = Data.listOfValueNet
            try:
                nnets = len(listdir(Data.loadrep+"/%sNets/"%(Data.optimized))) 
                print("%d %s networks found" % (nnets, Data.optimized))
                for inet in range(1,nnets+1): # numérotation de 1 à nnets
                    theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (Data.optimized,Data.optimized,inet))
                    thelist.append (theNet)
                Data.stepsToDo = range(nnets+1,Data.Nit+1)
            except Exception as e:
                print("[%s] Error in loading %s nets : " % (funcname, Data.optimized), e)
        elif (Data.scheme=="SL2"):
            for (thelist, nettype) in zip([Data.listOfNetValue, Data.listOfNetControl], ["value", "control"]):
                try:
                    nnets = len(listdir(Data.loadrep+"/%sNets/"%(nettype))) 
                    if (nettype=="value"): # since value is last optimized, 
                        steps = nnets      # we start again the whole step 
                        nnetsV = nnets
                    else:
                        nnetsC = nnets
                        if (nnetsC < nnetsV):
                            print("[%s] Less control nets than value (%d vs %d). Abort" % (funcname, nnets, steps))
                            exit(1)
                    print("%d %s networks found" % (nnets, nettype))
                    for inet in range(1,nnets+1): # numérotation de 1 à nnets
                        theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (nettype,nettype,inet))
                        thelist.append (theNet)
                except Exception as e:
                    print("[%s] Error in loading %s nets : " % (funcname, nettype), e)
            Data.stepsToDo = range(np.min([nnetsC,nnetsV])+1,Data.Nit+1)
        else:
            print("[%s] Scheme '%s' not implemented. Abort" % (funcname, Data.scheme))
            exit (1)

        print("[%s] .. Done. StepsToDo is now equal to " % (funcname), Data.stepsToDo)

    #---------------------------------------------------------------------------#
    # TRAINING                                                                  
    #---------------------------------------------------------------------------#
    
    if (Data.EXPLORE_MH):
        explore_MH (Data)

    if (Data.TRAIN):
        if (Data.scheme=='SL2'):
            solver_SL2 (Data, genControl, genValue)
        elif (Data.scheme=='SL3'):
            solver_SL3 (Data, genControl, genValue)
        else:
            print("[%s] Error : scheme %s not implemented." % (funcname, Data.scheme))
    else:
        print("[%s] Skipping train step." % (funcname))

    #---------------------------------------------------------------------------#
    # POST PRODUCTION                                                           
    #---------------------------------------------------------------------------#

    if (Data.POSTT):
        # print("[%s] Loading control .." % (funcname))
        # theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control1")
        # print("[%s] .. Done" % (funcname))

        print("[%s] ----- README : TF will warn that models are not compiled, ignore it" % funcname)

        listOfNetControls = []
        listOfNetValues = []
        print('Data.loadrep : ', Data.loadrep)
        for icontrol in range(Data.Nit):
            theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control%d" % (icontrol+1))
            listOfNetControls.append (theControlNet)
            
            if (Data.scheme=="SL2"):
                theValueNet = tf.keras.models.load_model(Data.loadrep+"/valueNets/value%d" % (icontrol+1))
                listOfNetValues.append (theValueNet)

        # plot_trackedPoints (Data, listOfNetControl)

        # Data.SAVE_GRAPHS = False
        # Data.SHOW_GRAPHS = True
        for istep in range(Data.Nit+1):
            t = Data.list_tk[istep]
            # # t = istep * Data.dt + Data.t0
            tcpu = 0.0; MH_tcpu = 0.0
            # if (istep==0):
            #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
            # else:
            #     Data.MH_stop_ratio = ((Data.Nit-istep)*Data.MH_stop_ratio_init + istep*Data.MH_stop_ratio_end)/Data.Nit

            XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                 minval = Data.Xmin, maxval = Data.Xmax)

            Data.listOfNetControl = listOfNetControls[:istep]
            if (Data.scheme=="SL3"):
                evaluate = evaluateLast_fromControl
            else:
                evaluate = evaluateLast       
                Data.listOfNetValue = listOfNetValues[:istep]
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate)

            # # create 3D figures (after Mathrice for instance)
            # u_pred = evaluateLast_fromControl (Data, listOfNetControls[:istep], Data.XX_test)
            # uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))
            
            # u_ex = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0)
            # uu_ex = tf.reshape(u_ex,(Data.nn_user,Data.nn_user))
            # # plot_value (Data, uu_pred, istep)
            # plot_level (Data, uu_pred, uu_ex, istep, t, [], "")  

    # if (Data.LATEX):
    #     generate_latex (Data.saverep)
    
    print("Programme ended normally.")
    # system ("cp out.txt %s" % (Data.saverep+"/resFile"+Data.baseName+".txt")) # AP : out.txt directly in folder
    # sys.stdout.close()
    return 0
   
if __name__ == "__main__":
    print("TFVERSION", tf.__version__)
    main(sys.argv[1:])


==> numeikc/EIKOD2500EXT/code/metropolis.py <==
#---------------------------------------------------------------
#- FUNCTIONS
#---------------------------------------------------------------

import numpy as np
import tensorflow as tf
import time

def MH_stopping_criteria (Data, ratio, ratio_old, ratio_mean, ratio_dev, it, verbose):
    # MH_stop_ratio = Data.MH_stop_ratio
    # Data.MH_stop_ratio = Data.MH_stop_ratio_init
    # if it==0:
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    # if it>0:
    #     #----------------------------------------------------------
    #     # OB in order to kept as before for loop, for AP and for OB
    #     #----------------------------------------------------------
    #     #if (Data.MH_stop_ratio_end > Data.MH_stop_ratio_init):
    #     Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
    #     #else:
    #     #  Data.MH_stop_ratio = MH_stop_ratio_copy

    funcname = "MH_Stopping_criteria"
    if (Data.MH_sc_choice=="rOverThresh"): # default
        go_on = (ratio <= Data.MH_stop_ratio)
        stop_description = "ratio %7.3f, treshold %6.3f" % (ratio, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="rmOverThresh"):
        go_on = (ratio_mean <= Data.MH_stop_ratio)
        stop_description = "ratio_mean %7.3f, treshold %6.3f" % (ratio_mean, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:rUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = "|delta ratio| / ratio %7.3f, treshold %6.3f" % (var, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:devUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio_dev
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = " %7.3f (tresh %6.3f)" % (var, Data.MH_stop_ratio)
        #- for debug
        stop_description = " %7.3f (tresh %6.3f)  [r=%6.3f, r_old=%6.3f, r_dev=%6.3f]" % (var, Data.MH_stop_ratio, ratio, ratio_old, ratio_dev)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
        if (np.abs(ratio - ratio_old)<1e-10):
            #- OB forcer la continuation 
            #- Hint : augmenter Data.MH_sc_freq ? / par un facteur 2 ?
            go_on=True

    elif (Data.MH_sc_choice=="dr:devSqrtUnderThresh"):
        var  = np.abs(ratio - ratio_old) / ratio_dev
        var2 = np.abs(ratio - ratio_old) / (ratio_dev/np.sqrt(it))
        #go_on = (var >= Data.MH_stop_ratio)
        go_on = (var2 >= Data.MH_stop_ratio)
        stop_description = "(dr:dev: %7.3f, dr:dev/sqrt(it): %7.3f, tresh: %6.3f)" % (var, var2, Data.MH_stop_ratio)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
    else:
        print("[%f] Error : stopping criteria '%s' not implemented, stopping." \
    % (funcname, Data.MH_sc_choice))
        go_on = False
    if (verbose):
        tf.print ("[%s] : (it=%3i) Testing '%s': %s %s" % (funcname, it, Data.MH_sc_choice, \
    stop_description, " ..." if go_on else " ==> stop"))
    return go_on

def MH_Proba (Data, XX, YY, drift, ww_coeff):
    return tf.exp (-(tf.reduce_sum(tf.square(YY - XX - Data.MH_tau * drift), \
    axis=1, keepdims=True))/ (2.*Data.MH_tau*ww_coeff)) 

def MH_rho (Data, X, value):
    V = value(X) - Data.MH_level_max
    res = tf.ones(tf.size(V)) # default RHO0
    if (Data.MH_Rho==1):
        res =  1.0 / (1.0 + tf.abs (tf.maximum (V, Data.MH_level_max))) # RHO1
    elif (Data.MH_Rho==2):
        res = 1.0 / (1.0 + tf.abs(V)) # RHO2
    elif (Data.MH_Rho==3): # RHO3 : Repartition avec + d'importance Value(X)<=level_max
        res = 1.0 / (0.1 + tf.maximum(V,0.0)) 
    elif (Data.MH_Rho==4): # RHO4 : Repartition avec un peu + d'importance Value(X)<=level_max
        res = 1.0 / (1.0 + tf.maximum(V,Data.MH_level_max)) 
    return res

def MH_Drift (Data, VV, XX, value):
    funcname = "MH_Drift"
    eps=1e-4 # gradient parameter
    eye = tf.eye (Data.dim, Data.dim)

    if (Data.MH_drift=="FDgrad_abs_v"): # finite differences gradient 
        #absV = tf.abs (VV)
        absV = MH_Vbis(Data, VV)
        for idim in range(Data.dim):
            # slice keeps the shape correct (morally eye[iData.dim,:])
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            #absVeps = tf.abs(value (XX + perturb))
            absVeps = MH_Vbis(Data, value (XX + perturb))

            # weird code. Explanation : 
            # - TF doc says that append can behave like print in tffunction, thus, is unreliable. 
            # - no item assignement in tf (no grad[:,idim] = something)
            if (idim==0):
                grad = tf.reshape((absVeps - absV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((absVeps - absV) / eps,[-1,1])], axis=1)
        drift = - Data.MH_drift_ww * grad

    else:
        tf.print("[%s] Error : unknown drift '%s'. Abort" % (funcname, Data.MH_drift))
        exit (1)
    return drift

def MH_Vbis (Data, VV):
    funcname = "MH_Vbis"
    if (Data.MH_Vbis=="id"): # default
        res = VV
    elif (Data.MH_Vbis=="abs"): 
        res = tf.abs (VV)
    elif (Data.MH_Vbis=="truncLmax"): # best
        res = tf.maximum (VV, Data.MH_level_max)
    elif (Data.MH_Vbis=="SqOverTh"):
        seuil = 1.0
        VV = tf.maximum (VV, seuil)
        res = tf.maximum (VV, VV**2 / seuil)
    elif (Data.MH_Vbis=="distToZone"):
        res = tf.maximum (Data.MH_level_min, tf.maximum (VV - Data.MH_level_max, -VV))
    else:
        print("[%s] Error : Vbis_choice '%s' is not programmed" % (funcname, Data.MH_Vbis))
    return res


#---------------------------------------------------------------
#- METROPOLIS-HASTINGS
#---------------------------------------------------------------

def metropolis_points (Data, value, Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True):
    """
    Inspired from Metropolis-Hastings algorithm (1953)

    Inputs :
    * Data : contains anything.
    * value : callable (batchSize,dim) -> (batchSize,1), level set function 
    * oldpoints : (?,Data.dim), eventual previous points
    * Niter : int, maximal number of iterations.
    * batchSize : number of desired points (can be batchSize or batchSizeVal in SL2)
    * start_from_old_points : bool, restart from old points (batchSize is erased then)
    * use_bsFactor : bool, do we care to increase the number of points
    * verbose : bool, speaks for itself (haha)

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * in_zone : int, number of XX points in interest zone
    * ratio : float, equal to MH_inzone / batchSize
    * in_box : int, number of XX points in [Data.Xmin, Data.Xmax]
    """
    funcname = "metropolis"
    ww_coeff = 1.0; # OB : to add more random mixing (1.0 means no change !)

    if (start_from_old_points and (Niter == 0)): # pass through option. No computation time
        XX = oldpoints; it=0; in_zone=0; in_box=0
        ratio=0.0; 
    else:
        # Parameters 
        wtproba = False # with transition proba 
        ratio_sum=0.0; ratio_sqsum=0.0; ratio_old=0.0; nfrozen=0

        if (start_from_old_points):
            XX = oldpoints 
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                nnew = int((Data.batchSizeFactor-1.0) * batchSize)
                XXnew = XX[0:nnew,:] + tf.sqrt(ww_coeff*Data.MH_tau) * tf.random.normal ((nnew,Data.dim))
                XX = tf.concat ([XX, XXnew], axis=0)
                batchSize += nnew
                tf.print("[%s] MH init points : use old pts, adding new points (batchSize=%8i, # new_points=%8i)" % (funcname,batchSize,nnew))
        else:
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                batchSize=int(batchSize*Data.batchSizeFactor)
                tf.print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,batchSize))

            XX_full = tf.random.uniform ((batchSize,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
            in_box=tf.reduce_sum(tf.where(tf.reduce_all((Data.Xmin<=XX_full)&(XX_full<=Data.Xmax),axis=1),1,0))

            # garder la valeur d'une partie des points "gelée"
            nfrozen = int(Data.MH_frozenpc * batchSize / 100)
            if (nfrozen > 0):
                unfrozenIndices = tf.reshape(tf.range (0,batchSize - nfrozen), [-1,1]) 
                XX = XX_full[:-nfrozen,:]  
            else:
                XX = XX_full     
            if (verbose):
                tf.print("[%s] init points (in box / total) : %5d / %5d. Freezing %d of them" \
                    % (funcname, in_box, batchSize, nfrozen))

        VV = value (XX)
        it = 0; go_on = True; 
        while ((it < Niter) and go_on):
            ### Candidate state
            WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
            drift = MH_Drift (Data, VV, XX, value)
            YY = XX +  tf.sqrt(ww_coeff*Data.MH_tau) * WW + Data.MH_tau * drift # OB

            ### Acceptance 
            rhoX = MH_rho(Data, XX, value)
            rhoY = MH_rho(Data, YY, value)
            if wtproba: # with transition proba
                AA = tf.minimum(1.0, (rhoY / rhoX) * (MH_Proba (YY,XX,Data.MH_tau,drift,ww_coeff) \
                    / MH_Proba(XX,YY,Data.MH_tau,drift,ww_coeff)))
            else: # without transition proba
                AA = tf.reshape(tf.minimum(1.0, rhoY / rhoX), [-1,1]) # value returns (n,) tensor

            UU = tf.random.uniform ((XX.shape[0],1)) # random acceptance treshold        
            XX = tf.where (AA >= UU, YY, XX) # it AA>= U, set to YY, else set to XX
            VV = value (XX) # update of value (for statistics)
            
            ### Stopping criteria 
            in_zone = tf.reduce_sum (tf.where((Data.MH_level_min <= VV) & (VV <= Data.MH_level_max), 1, 0)) + nfrozen
            in_box = tf.reduce_sum (tf.where(tf.reduce_all((Data.Xmin <= XX)&(XX <= Data.Xmax), \
                axis=1), 1, 0)) + nfrozen
            ratio = in_zone / (XX.shape[0]+nfrozen)
            ratio_sum += ratio; ratio_sqsum += ratio**2 

            if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
                ratio_mean = ratio_sum / (it+1)
                ratio_dev = tf.sqrt (ratio_sqsum/(it+1) - ratio_mean**2)
                go_on = MH_stopping_criteria (Data,ratio,ratio_old,ratio_mean,ratio_dev,it,verbose)
                ratio_old = ratio

            #if (verbose):
            if (False):
                #if iter%stop_crit_freq==0:
                tf.print("[%s] : it %2d / %2d, #(V<level) %5d / %5d, ratio %3.3f, #(in box) %5d / %5d" \
                        % (funcname, it, Data.Nit, in_zone, batchSize, ratio, in_box, batchSize))
                            
            it += 1
        # end while iter

        if ((not start_from_old_points) and (nfrozen > 0)):
            XX = tf.tensor_scatter_nd_update (XX_full, unfrozenIndices, XX)

    return [XX, it, in_zone, ratio, in_box]
# end metropolis_points

# OB4
def MH_V_obs(Data,XX):
    funcname="MH_V_obs"
    if Data.MH_obs_mode=="overLevel":
        res = -tf.minimum(Data.obstFunc(XX),Data.MH_obs_level) # AP1
    elif Data.MH_obs_mode=="distToZone":
        # the interest zone is - level <= VV <= level
        VV=-Data.obstFunc(XX)
        res = tf.maximum (Data.MH_obs_level, tf.maximum (VV - Data.MH_obs_level, -VV))
    else:
        print('[%s] This mode %s not programmed ! Abort.' % (funcname,Data.MH_obs_mode))
        exit(1)
    return res

def obs_metropolis_points (Data, Niter, verbose=True):
    """
    Specific metropolis for obstacle points (way simpler)

    Inputs :
    * Data : contains anything.
    * Niter : int, maximal number of iterations.
    * verbose : bool

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * ratio : float, equal to MH_inzone / batchSize
    """
    funcname = "g_metropolis"
    eps=1e-4 # gradient parameter
    XX = tf.random.uniform ((Data.MH_Nobs,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
    eye = tf.eye (Data.dim, Data.dim)
    it = 0; go_on = True; 

    # MH_V_obs is defined just over this function

    while ((it < Niter) and go_on):
        VV = MH_V_obs(Data,XX) 
        WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
        ### drift computation : gradient of min(obsFunc, MH_obs_level)
        for idim in range(Data.dim):
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            Veps = MH_V_obs(Data,XX + perturb) 
           
            if (idim==0):
                grad = tf.reshape((Veps - VV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((Veps - VV) / eps,[-1,1])], axis=1)

        XX += tf.sqrt(Data.MH_obs_tau) * WW + Data.MH_obs_tau * Data.MH_obs_drift_ww * (-grad)
        
        ### Stopping criteria 
        if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
            if (Data.MH_obs_mode=="overLevel"):
                GG = Data.obstFunc (XX)
                in_zone = tf.reduce_sum (tf.where((Data.MH_obs_level <= GG), 1, 0)) 
            elif (Data.MH_obs_mode=="distToZone"):
                in_zone = tf.reduce_sum (tf.where( VV <= Data.MH_obs_level, 1, 0))  # OB3, on se base sur VV= MH_V_obs(XX) fonction speciale
            else:
                print("[%s] Mode '%s' not programmed. Abort" % (funcname,Data.MH_obs_mode))
                exit(1)
            ratio = in_zone / XX.shape[0]
            go_on = (ratio <= Data.MH_obs_stop_ratio)
            tf.print ("[%s] (it=%3i) Testing rOverThresh : ratio=%e, thresh=%e %s" % (funcname, it, ratio, Data.MH_obs_stop_ratio, \
                " ..." if go_on else " ==> stop"))
        it += 1
    # end while iter

    return [XX, it, ratio]
# end metropolis_points


==> numeikc/EIKOD2500EXT/code/theNetworks.py <==
import numpy as np
import tensorflow as tf
from tensorflow.keras import  layers, models
from tensorflow.keras.layers import Layer

# Reinvected netwrok
class DenseReinj(Layer):
  def __init__(self, units=32, activation= None,   use_bias= True, initWeight= None):
      super(DenseReinj, self).__init__()
      self.units = units
      self.activation = activation
      self.use_bias = use_bias
      self.initWeight= initWeight
   
  def build(self, input_shape):  # Create the state of the layer (weights)
      if (self.initWeight == None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[0][-1],self.units]),  trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[1][-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
            self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initWeight[0],[input_shape[0][-1],self.units]), trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(np.reshape(self.initWeight[1],[input_shape[1][-1],self.units]), trainable = True, dtype=tf.float32)
          self.b    = tf.Variable(np.reshape(self.initWeight[2],[self.units]), trainable = True, dtype=tf.float32)
           

  def call(self, input):  # Defines the computation from inputs to outputs
        
      if (self.use_bias == True):
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY) + self.b
      else:
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY)
        

      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      if (self.use_bias == True):
          return self.w.numpy(), self.wY.numpy(), self.b.numpy()
      else:
          return self.w.numpy(), self.wY.numpy()
   
    
# classical feedforward
###########################
class FeedForward( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward - init  '
        n=len(funcname)+30+len('[activation :]')

        # activ_loc=activation        # (default)
        # #activ_loc=tf.nn.sigmoid    # test for SL1 : not good !
        # # activ_loc=tf.nn.sigmoid    # test for SL2 : encours
        print('-' * n)
        print('[%s] activation : %s' % (funcname,activation))
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(1))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,\
                 kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                 bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            #self.ListOfDense.append(layers.Dense(1, kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
            #                        bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))
            self.ListOfDense.append(layers.Dense(1, activation= output_activation,\
                    kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        #return output[:,0]
        return output
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
    
# network generator
class FeedForwardGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return FeedForward(self.nbNeurons,activation=self.activation,output_activation=self.output_activation,initWeight= initWeight)


  
# classical feedforward output in 01
###########################
class FeedForward01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None, aDim=1):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward01 - init'
        n=len(funcname)+30+len('[activation :]')

        tf.print('-' * n)
        tf.print('[%s] activation        : %s' % (funcname,activation))
        tf.print('[%s] output_activation : %s (derniere couche)' % (funcname,output_activation))
        tf.print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [layers.Dense( nbNeurons[i],activation= activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        # return output[:,0]
        return output
        # remplacement de "output[:,0]" par "output" pour traiter le cas dim(a)>=2
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    

# network generator
class FeedForwardGenerator01:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "Dense"
        #funcname='class FeedForwardGenerator01 - init'
        #print('[%s] activation : %s' % (funcname,activation))

    def create(self, initWeight = None, aDim=1):
        return FeedForward01(self.nbNeurons,activation= self.activation,\
            output_activation=self.output_activation,initWeight= initWeight,aDim=self.aDim)


# My dense with truncation
class MyDense(Layer):

  def __init__(self, units=32, activation= None, initializer= None,  use_bias= True, maxValWeight =1e6):
      super(MyDense, self).__init__()
      self.units = units
      self.initializer = initializer
      self.activation = activation
      self.use_bias = use_bias
      self.maxValWeight=maxValWeight
 
  def build(self, input_shape):  # Create the state of the layer (weights)
      
      if (self.initializer==None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initializer[0],[input_shape[-1],self.units]), trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(np.reshape(self.initializer[1],[self.units]), trainable = True, dtype=tf.float32)

  def call(self, inputs):  # Defines the computation from inputs to outputs
      if (self.use_bias == True):
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight )) + self.b
      else:
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight ))
          
      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      return self.w.numpy(),  self.b.numpy()

  
# Group Sort output in 01
###########################
class GroupSort01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, sizeGroup=5, initWeight= None, output_activation=None, aDim=1,  maxValWeight =1e6):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.groupSort= [ int(nb/sizeGroup) for nb in nbNeurons]

        funcname='class Group Sort - init'
        n=len(funcname)+30+len('[activation :]')
        print('-' * n)
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [MyDense( nbNeurons[i],activation= None,  maxValWeight=maxValWeight)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [MyDense( nbNeurons[i],activation= None,\
                          initializer = [initWeight[2*i],initWeight[2*i+1]],\
                          maxValWeight=maxValWeight)  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for ilayer in range(len(self.ListOfDense)-1):
            output = self.ListOfDense[ilayer](output)
            # sort
            output= tf.concat([tf.sort(output[:,ig*self.sizeGroup:(ig+1)*self.sizeGroup],axis=-1, direction='DESCENDING') for ig in range(self.groupSort[ilayer])], axis=-1)
        return self.ListOfDense[-1](output)
             

# network generator
class GroupSort01Generator01:
    def  __init__( self, nbNeurons, sizeGroup=5, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "GroupSort01Generator01"

    def create(self, initWeight = None, aDim=1):
        return GroupSort01(self.nbNeurons,self.sizeGroup,initWeight=initWeight,output_activation=self.output_activation,aDim=self.aDim)



# feed forward reinj
###########################
class FeedForwardReinj( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.theDense = layers.Dense(nbNeurons[0])
            self.ListOfDense = [DenseReinj( nbNeurons[i],activation= activation)  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj(1))               
        else:
            self.theDense = layers.Dense(nbNeurons[0],
                                         kernel_initializer= tf.constant_initializer(initWeight[0][0]),
                                         bias_initializer= tf.constant_initializer(initWeight[0][1]))
            self.ListOfDense =  [DenseReinj( nbNeurons[i],activation= activation,initWeight= initWeight[i] )  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj( 1,initWeight= initWeight[len(nbNeurons)]))
 
    def call (self, x):
        z= self.theDense(x)
        for layer in self.ListOfDense:
            z = layer([z,x])
        return z[:,0]
    
    def get_weights(self):
        return [ self.theDense.get_weights()] + [ self.ListOfDense[i].get_weights() for i in range(len(self.ListOfDense))]
 
# network generator
class FeedForwardReinjGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseReinj"
        
        
    def create(self, initWeight = None):
        return FeedForwardReinj(self.nbNeurons,activation= self.activation,initWeight= initWeight)


    
# classical feedforward t and x
###############################
class FeedForwardTAndX( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, N, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.N = N
        self.ListListOfDense =[]
        for i in range(N):
            ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            ListOfDense.append(layers.Dense(1))
            self.ListListOfDense.append(ListOfDense)

    def call (self, t, x):
        output= x
        for layer in self.ListListOfDense[t]:
            output = layer(output)       
        return output[:,0]
    
# network generator
class FeedForwardTAndXGenerator:
    def  __init__( self,  N, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseTANDXPart"+str(N)
        self.N = N
        
        
    def create(self):
        return FeedForwardTAndX(self.N, self.nbNeurons,activation= self.activation)
        

# For Two levels
#################
class FeedForwardLevel2( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self,  outputDim, nbNeurons, activation= tf.nn.tanh):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
        self.ListOfDense.append(layers.Dense(outputDim))               
 

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return output
    
    def get0( self, x):
        output= tf.expand_dims(x,-1)
        for layer in self.ListOfDense:
            output = layer(output)
        return output
         
 
# network generator
class FeedForwardLevel2Generator:
    def  __init__( self, outputDim, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseLevel2"
        self.outputDim = outputDim
        
        
    def create(self, initWeight = None):
        return FeedForwardLevel2(self.outputDim, self.nbNeurons,activation= self.activation)
  


  
# classical softmax  probability for two values
###############################################

class  Softmax01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(2))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,
                                               kernel_initializer= tf.constant_initializer(initWeight[2*i]),
                                               bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(2,kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
                                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return tf.exp(output)/tf.reduce_sum(tf.exp(output),axis=-1, keepdims= True)
         

    
# network generator
class Softmax01Generator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return Softmax01(self.nbNeurons,activation= self.activation,initWeight= initWeight)


      


==> numeikc/EIKOD2500EXT/code/utils.py <==
# Common functions to all semi-Lagrangian schemes
import tensorflow as tf
import numpy as np

from datetime import datetime
from os import path 
from os import system 
from time import time

from metropolis import obs_metropolis_points, metropolis_points

###############################################################
# Functions for numerical schemes
###############################################################

def actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train,batchSize):
    funcname = "actualize_at_end_of_timestep_XX_train"
    #- Training points update
    MH_time=0.0
    if (Data.MH_POINTS and (istep < Data.Nit)):
        Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
            + t * Data.MH_stop_ratio_end) / Data.T
        # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
        #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            MH_phi, Data.MH_Niter,batchSize,\
            oldpoints=XX_train[:batchSize,:],\
            start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        MH_time = time() - MH_start_time
        tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            % (funcname, istep, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    return [XX_train, MH_time]

def actualize_in_inner_loop_XX_train (Data, MH_phi, epoch, XX_obs,XX_train,batchSize):
    funcname="actualize_in_inner_loop_XX_train"
    if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
        [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,batchSize,\
            oldpoints=XX_train[:batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
        if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
            print("[%s] Metropolis iterations reached %5d." \
                % (funcname, Data.MH_ShNiter))
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))

    if (not Data.MH_POINTS):
        XX_train = tf.random.uniform([batchSize,Data.dim], \
            minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    return XX_train

def init_XX_train (Data, t, istep,batchSize):
    funcname="init_XX_train"
    XX_obs = []; MH_time=0.0 # compatibility obstacle/no obstacle

    if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_time = time() - MH_start_time
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    else:
        XX_train = tf.random.uniform([batchSize,Data.dim], minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    
    return [XX_train, XX_obs, MH_time]

# def characteristic (Data, theNetControl, x, dt):
def oneStepCall (Data, func, theNetControl, x, dt):
    funcname = "characteristic"
    res = Data.obstFunc (x)
    a = theNetControl(x)
    if Data.order==1:
        x = x - dt * Data.dynFunc(a,x)
    elif Data.order==2:
        x = x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
    elif Data.order==2.1: # RK2-1
        k1 = Data.dynFunc(a,x)
        x1  = x - dt * k1
        x = x - dt/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
            res = tf.maximum (res, Data.obstFunc(x))
    else:
        print("[%s] This order (%i) is not programmed." % (funcname,Data.order))
        exit (1)

    res = tf.maximum (res, func(x))
    return res

def recurCall (Data, x, listOfNetControl, tag):
    # calcule une approximation de y(t_n+dt) partant de y(t_n)=x
    # solution de la trajectoire
    # dy/dt = f(y(t), a(y(t))),  avec y(t_n)=x
    funcname = 'recurCall'
    res = Data.obstFunc(x)
    ncontrol = len(listOfNetControl)
    for icontrol, controlnn in enumerate(listOfNetControl[::-1]):
        dt = Data.list_tk[ncontrol-icontrol] - Data.list_tk[ncontrol-icontrol-1]
        # a = controlnn.get(x)
        a = controlnn(x)
        # Order1 or 2
        if Data.order==1:
            x  =  x - dt * Data.dynFunc(a,x)
        elif Data.order==2:
            x  =  x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
        elif Data.order==2.1: # RK2-1
            x1 =  x - dt * Data.dynFunc(a,x)
            x  =  x - dt/2 * (Data.dynFunc(a,x) + Data.dynFunc(a,x1))
        elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
        elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
                res = tf.maximum (res, Data.obstFunc(x))
        else:
            print("[%s] This order (%i) is not programmed. Abort[%d]" % (funcname,Data.order,tag))
            exit (1)
        res = tf.maximum (res, Data.obstFunc(x))
        if (icontrol==len(listOfNetControl)-1): # just last control
            if (Data.t0 < 1e-6):
                res = tf.maximum (res, Data.phi(x))
            else:
                res = tf.maximum (res, Data.solAnal(Data.t0,x))
    if (len(listOfNetControl)==0): # for example in optimized=value
        if (Data.t0 < 1e-6):
            res = tf.maximum (res, Data.phi(x))
        else:
            res = tf.maximum (res, Data.solAnal(Data.t0,x))
    return res

def evaluateLast (listOfNetValue, x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[-1].get(x).numpy()
    return  listOfNetValue[-1](x).numpy()

def evaluateLast_fromControl (Data, listOfNetControl, x):
    #- Calcul de v1(x)= max(g(x),phi(x1)) où x1 = PSI(x,a0), et  a0=1ier control optimal
    #- doit renvoyer les valeurs v1(x)
    x = tf.convert_to_tensor(x,dtype = tf.float32) # still useful for this 
    # istep = len(listOfNetControl) # inference of where we are
    # if (istep==0):
    #     dt = 1.0 # not needed
    # else:
    #     dt = Data.list_tk[istep] - Data.list_tk[istep-1]
    res = recurCall (Data, x, listOfNetControl, tag=6).numpy()
    return np.minimum(Data.eps0, res)
    # return res

# iDate from 0 to N 
def evaluate (x, iDate, listOfNetValue):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[iDate-1].get(x).numpy()
    return  listOfNetValue[iDate-1](x).numpy()

def evaluateControl (self, iDate,x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  self.listOfNetControl[iDate-1].get(x).numpy()
    return  self.listOfNetControl[iDate-1](x).numpy()

###############################################################
# Functions for data save
###############################################################

# class DataClass (object):
#     def __init__(self):
#         super (); 
# # end class DataClass

def get_cmdline_Data (Data, variables, argv, datafile, verbose=False):
    """ 
    Inputs : 
        * Data : module containing all datas.
        * variables : list of tuples (name, default), with name a string, and default a value.
        * argv : list of strings, expected type "name=value".
        * datafile : string, name of the data file (without .py)
        * verbose : speaks for itself.
    Outputs : 
        * instance of a class Data, with parameters names filled with values / default.
    """
    funcname = "get_cmdline_Data"

    # Data = DataClass () # currently empty
    names_in_command_line = [(nn.split('='))[0] for nn in argv]
    args_as_string = "|"+"|".join(names_in_command_line)+"|" # easier to check if name is in
    
    for (name,required) in variables:
        # looking for name in command-line arguments
        if "|"+name+"|" in args_as_string:
            value_source = "command line"
            ind = args_as_string.split(name)[0].count("|")-1 # indice of name in argv
            value = argv[ind][len(name)+1:] # skip the 'name='
            try:
                value = float(value) # if number
                if (np.abs(value - int(value)) < 1e-8): # if int
                    value = int(value)
            except:
                if value.lower() in ["true","false"]:
                    value = (value.lower()=="true")
                value = value # do nothing (default string)
            names_in_command_line.remove(name)
        else: # if we need default value
            value_source = datafile
            try:
                value = getattr (Data, name) # useless but to check existence & requirements
            except Exception as e:
                print("[%s] Error : '%s' not found in %s (" % (funcname, name, datafile), e, "). Abort")
                exit (1)
        # checking whether value \in required
        if (len(required)>0): # otherwise no requirements
            if (value not in required):
                print("[%s] Error : " % (funcname), name, " = ", value, " of type ", type(value), " not in ", required)
                print("Please be sure to use python[3] main.py name1=arg1 ... nameN=argN (no space around = sign)")
                print("Abort")
                exit (1)
        # end of is name in args
        setattr(Data, name, value)
        if (verbose):
            print("[%s] Getting %20s from %15s : %18s of type %16s" % (funcname, name, value_source, str(value), type(value)))
    # end of for name
    if (len(names_in_command_line) > 0):
        print ("[%s] Error : the following command-line parameters were not found\n" % (funcname), names_in_command_line)
        exit (1)
    return Data
# end get_data

def export_copydat (Data):
    funcname="export_copydat"
    print("[%s] Creating copydat.." % funcname)
    
    # compiled directory name
    dirname_list = []
    dirname_list.append (Data.scheme)
    dirname_list.append ("D%02d" % (Data.dim)) # OB modif 
    dirname_list.append ("N%02d" % (Data.Nit)) # OB modif
    #dirname_list.append ("NEXT%02d" % (Data.Next))
    dirname_list.append ("NEXT%02d-%03d" % (Data.Next,Data.Next*Data.nbIterFactor)) # OB modif : enregistrement du "premier Next"
    if (Data.scheme=="SL2"):
      dirname_list.append ("NEXTV%02d-%03d" % (Data.Next_value,Data.Next_value*Data.nbIterFactor)) # OB modif 
    dirname_list.append ("o%02d" % (Data.order))    # OB modif
    dirname_list.append ("B%04d" % (Data.batchSize))
    if (Data.MH_POINTS):                            # OB modif
      dirname_list.append ("RHO%d" % (Data.MH_Rho))
    #dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list) + "/"
    dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list)
    print ("[%s] Directory name : " % funcname, dirname)
    
    # writing file
    thefile = open("copydat", "w")
    thefile.write ("REP='%s'\n" % dirname)
    thefile.write ("if [ -d $REP ]\n")
    thefile.write ("then\n")
    thefile.write ("\techo \"Erreur - repertoire \"$REP\" deja existant\"\n")
    thefile.write ("\texit\n")
    thefile.write ("else\n")
    thefile.write ("\tmkdir -p $REP\n")
    thefile.write ("\t./copycode\n")
    thefile.write ("\tcp -r code $REP\n")
    thefile.write ("\tcp copydat $REP\n")
    thefile.write ("\tcp copycode $REP\n")
    thefile.write ("\tcp out.txt $REP\n")
    thefile.write ("\tcp -r ./%s/* ./$REP\n" % (Data.saverep))
    thefile.write ("\tcp ltf_dnn_errors.py ltf_output.tex ltf_output.pdf ./$REP\n")
    thefile.write ("\techo \"Saving into dir: \" ./$REP\n")
    #thefile.write ("\tzip -r $REP.zip $REP\n")
    #thefile.write ("\techo \"zipping into  \" ./$REP.zip\n")
    thefile.write ("fi\n")
    thefile.close ()
    system ("chmod a+x copydat")
    thefile.close ()

    print("[%s] .. Done" % funcname)
# end export_copydat

def export_cleandat (saverep):
    funcname = "export_cleandat"
    print("[%s] Creating cleandat.. " % (funcname))
    thefile = open("cleandat", "w")
    thefile.write ("rm -rf ./%s/*\n" % saverep)
    # thefile.write ("rm -rf %s\n" % saverep) # OB ajout
    thefile.write ("rm -rf ltf_output*\n")
    thefile.write ("rm -rf data.txt*\n")
    thefile.close ()
    system ("chmod a+x cleandat")
    print("[%s] .. Done" % (funcname))
# end export_cleandat

def copycode (saverep):
    system ("mkdir %s/code" % (saverep))
    filenames = ["main", "data_*", "theNetworks", "utils", "metropolis", \
        "error", "SolverHJB*", "work", "latex_table_formatter", "ltf_dnn_errors"]
    for filename in filenames:
        system("cp %s.py %s/code/" % (filename, saverep))
# end copycode

def generate_latex (saverep):
    print("Latex table generation.. ")
    try:
        # system ("python3 ./%s/code/latex_table_formatter.py ./%s/code/ltf_dnn_errors.py ./%s/ltf_data.txt ./%s/ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("python3 ./%s/code/latex_table_formatter.py ltf_dnn_errors.py ../ltf_data.txt ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("rm -f ./%s/ltf_output.pdf" % (saverep))
        system ("pdflatex --interaction=batchmode ./%s/ltf_output.tex" % (saverep))
        if not path.exists ("./%s/ltf_output.pdf" % (saverep)):
            print("ERROR in table generation. See texput.log")
        else:
            system ("rm -rf ./%s/ltf_output.aux ./%s/ltf_output.log" % (saverep,saverep))
        print(".. Done")
    except:
        print("ERROR in table generation.")
# end generate_latex


==> numeikc/EIKOD41000EXT/code/SolverHJB_SL2.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import oneStepCall, recurCall, evaluateLast, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from error import error_and_plots

def solver_SL2 (Data, genControl, genValue):
    funcname="solver_SL2 (order:%i)" % (Data.order)

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    # t       = Data.t0 + istep * Data.dt # physical time
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 
    
    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSizeVal)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in Data.stepsToDo: # starts at 1 or after
        t = Data.list_tk[istep]
        dt = tf.convert_to_tensor(Data.list_tk[istep] - Data.list_tk[istep-1], dtype=tf.float32)
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f (dt=%3.3f)\n" % (funcname, istep, Data.Nit, t, Data.T, dt))

        #--------------- Training functions

        if (istep==1): # first step : we evaluate phi
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, Data.phi, theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)
        else:
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, listOfNetValue[-1], theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)

        if (Data.SL2ValLag=="full"):
            @tf.function # declaration needed here since listOfNetControl changes
            def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): # dt unused, for compat.
                funcname = 'optimizeValue'
                target = recurCall (Data, x, listOfNetControl, tag=1)
                # target = tf.minimum (target, Data.eps0)
                return Data.riskFunc (target, theNetValue(x))

        elif (Data.SL2ValLag=="semi"):
            if (istep==1): # based on the initial condition
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.phi(characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.phi, listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))
            else: # based on the previous projection 
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.listOfNetValue[-1](characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.listOfNetValue[-1], listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))

        else:
            print("[%s] SL2ValLag '%s' not implemented. Abort" % (funcname, Data.SL2ValLag))
            exit(1)

        #--------------- Training : first control, then value

        for (optimized, gen, optimize, listOfNet, listOfOtherNet, Next, batchSize) in zip(\
            ["control", "value"], \
            [genControl, genValue],\
            [optimizeControl, optimizeValue],\
            [Data.listOfNetControl, Data.listOfNetValue],\
            [Data.listOfNetValue, Data.listOfNetControl],\
            [Data.Next, Data.Next_value],\
            [Data.batchSize, Data.batchSizeVal]):

            print("-------------------------------------------- Optimizing %s" % (optimized))

            optVal = 1e6
            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                if (istep==1): # brand new network
                    theNet = gen.create()
                    factor = Data.nbIterFactor
                    MH_phi = Data.phi
                else: # transfer previous weights 
                    theNet = gen.create(initWeight=listOfNet[-1].get_weights())
                    factor = 1
                    MH_phi = Data.listOfNetValue[-1]

                for iout in range(Next*factor): # outer loop 
                    start_time = time.time()
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,batchSize)
                            toOpt = optimize(Data, XX_train, theNet, listOfOtherNet, dt)
                        gradients = tape.gradient(toOpt, theNet.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNet.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime

                    print("%s optim %d/%d, iout %3d/%3d, time/tcpu %6.2f/%7.2f, Opt %11.8f" \
                        #% (optimized,iOpt,Data.nbOpt,iout,Data.Next,rtime,tcpu,toOpt.numpy()))
                        % (optimized,iOpt,Data.nbOpt,iout,Next*factor,rtime,tcpu,toOpt.numpy()))
                # end for iout (outer loop)
                if (toOpt < optVal):
                    optVal = toOpt
                    theNetOpt = theNet
            # end for nbOpt

            listOfNet.append(theNetOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving %s %d .." % (funcname, optimized, istep))
                theNetOpt.save (Data.saverep+"/%sNets/%s%d" % (optimized, optimized, istep))
                print("[%s] .. Done" % (funcname))

        [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, batchSize)
        MH_tcpu += MH_time
        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,evaluateLast)



==> numeikc/EIKOD41000EXT/code/SolverHJB_SL3.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import recurCall, evaluateLast, evaluateLast_fromControl, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3 (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            t = Data.list_tk[istep]
            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    XX_eval = tf.random.uniform([Data.batchSizeOpt,Data.dim],minval=Data.Xmin,maxval=Data.Xmax) 
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (Data.batchSizeOpt != Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))




#---------------------------------------------------------------
#- EXPLORATION OF POINTS (here to avoid circular import)
#---------------------------------------------------------------

def explore_MH (Data):
    funcname="explore_MH"

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep       = 0             # iteration step
    t           = Data.t0       # physical time
    tcpu        = 0.0           # computation time
    MH_tcpu     = 0.0           # computation time for MH
    XX_train    = []

    # if (Data.MH_POINTS):
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    #     MH_start_time = time.time()
    #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, Data.phi, \
    #         Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
    #     tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
    #         % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    #     print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
    #         [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)
    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    #     MH_tcpu += time.time() - MH_start_time

    MH_start_time = 0.0
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time
    error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, Data.phi)

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        # t = Data.t0 + istep * Data.dt
        t = Data.list_tk[istep]
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f\n" % (funcname, istep, Data.Nit, t, Data.T))

        MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t, x), dtype=tf.float32) # definition of the density

        if (Data.MH_POINTS):
            #------------------------------
            #- OB print & modify batchSize
            #------------------------------
            if (Data.MH_USE_OLD_PTS):
                print("[%s] MH init points : use old pts" % funcname)
            else:
                Data.batchSize=int(Data.batchSize*Data.batchSizeFactor)
                print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,Data.batchSize))

            for iout in range(Data.Next * (Data.nbIterFactor if istep==1 else 1)): # outer loop 
                print("iout = ", iout)
                for epoch in range(Data.num_epoch): # inner loop
                    XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                    # if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                    #     [XX_train,MH_it,_,_,_] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                    #             oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
                    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                    #     if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                    #         print("[%s] Metropolis iterations reached %5d." \
                    #             % (funcname, Data.MH_ShNiter))
                # end for epoch (inner loop)
            # end for iout (outer loop)

            # if (istep < Data.Nit):
            #     Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init + t * Data.MH_stop_ratio_end) / Data.T
            #     # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            #         MH_phi, Data.MH_Niter, oldpoints=XX_train[:Data.batchSize,:], \
            #         start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
            #     tf.print("[%s] MH update %2d/%2d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            #         % (funcname, istep, Data.Nit, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
            #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 

        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,MH_phi)

==> numeikc/EIKOD41000EXT/code/SolverHJB_SL3_XW.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import recurCall, evaluateLast, evaluateLast_fromControl
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3 (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    if (Data.MH_Nobs > 0): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time.time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_tcpu += time.time() - MH_start_time
        if (Data.MH_Nobs > 0): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    else:
        print("IIC")
        XX_train = tf.random.uniform([Data.batchSize,Data.dim], minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.MH_Nobs > 0):
            print("AND ")
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            # t = Data.t0 + istep * Data.dt
            t = Data.list_tk[istep]
            # dt = Data.list_tk[istep] - Data.list_tk[istep-1]

            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                # def optimizeControl (Data, x, theNetControl, listOfNetControl, tag=0): 
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                
                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                                # MH_start_time = time.time()
                                [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                                    oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                                # MH_tcpu += time.time () - MH_start_time # à voir avec OB : soustraire de tcpu ?
                                if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                                    print("[%s] Metropolis iterations reached %5d." \
                                        % (funcname, Data.MH_ShNiter))
                                if (Data.MH_Nobs > 0):
                                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                                tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
                                    % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))

                            if (not Data.MH_POINTS):
                                XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                                if (Data.MH_Nobs > 0):
                                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)

                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    #if (iOpt == Data.nbOpt-1):
                    #XX_eval = tf.random.uniform([Data.batchSize*5,Data.dim],minval=Data.Xmin,maxval=Data.Xmax)
                    XX_eval = tf.random.uniform([Data.batchSizeOpt,Data.dim],minval=Data.Xmin,maxval=Data.Xmax) 
                    #toOptMean = 0.5*(toOptMean + optimizeControl(Data,XX_eval,theNetControl,tag=2))
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (1):  # (Data.batchSizeOpt>Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            #- Training points update
            if (Data.MH_POINTS and (istep < Data.Nit)):
                Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                    + t * Data.MH_stop_ratio_end) / Data.T
                # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
                #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
                MH_start_time = time.time()
                [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
                    MH_phi, Data.MH_Niter,\
                    oldpoints=XX_train[:Data.batchSize,:],\
                    start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
                if (Data.MH_Nobs > 0):
                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                MH_tcpu += time.time() - MH_start_time
                tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
                    % (funcname, istep, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))

            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    # toOpt = optimizeValue(Data, XX_train, theNetValue, listOfNetControl)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))



==> numeikc/EIKOD41000EXT/code/SolverHJB_SL3_beta.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time
import tensorflow_probability as tfp
from utils import recurCall, evaluateLast, evaluateLast_fromControl
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3_beta (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 
    alpha = tf.constant(2.0)
    beta = tf.constant(2.0)
    tfd = tfp.distributions
    dist = tfd.Beta(alpha, beta)

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    if (Data.MH_Nobs > 0): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time.time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_tcpu += time.time() - MH_start_time
        if (Data.MH_Nobs > 0): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    else:
        print("IIC")
        XX_train = Data.Xmin + dist.sample([Data.batchSize,Data.dim])*(Data.Xmax- Data.Xmin)
        if (Data.MH_Nobs > 0):
            print("AND ")
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            # t = Data.t0 + istep * Data.dt
            t = Data.list_tk[istep]
            # dt = Data.list_tk[istep] - Data.list_tk[istep-1]

            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                # def optimizeControl (Data, x, theNetControl, listOfNetControl, tag=0): 
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                
                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                                # MH_start_time = time.time()
                                [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                                    oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                                # MH_tcpu += time.time () - MH_start_time # à voir avec OB : soustraire de tcpu ?
                                if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                                    print("[%s] Metropolis iterations reached %5d." \
                                        % (funcname, Data.MH_ShNiter))
                                if (Data.MH_Nobs > 0):
                                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                                tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
                                    % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))

                            if (not Data.MH_POINTS):
                                XX_train = Data.Xmin + dist.sample([Data.batchSize,Data.dim])*(Data.Xmax- Data.Xmin)
                                if (Data.MH_Nobs > 0):
                                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)

                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    #if (iOpt == Data.nbOpt-1):
                    #XX_eval = tf.random.uniform([Data.batchSize*5,Data.dim],minval=Data.Xmin,maxval=Data.Xmax)
                    XX_eval = Data.Xmin + dist.sample([Data.batchSizeOpt,Data.dim])*(Data.Xmax- Data.Xmin)
                    #toOptMean = 0.5*(toOptMean + optimizeControl(Data,XX_eval,theNetControl,tag=2))
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (1):  # (Data.batchSizeOpt>Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            #- Training points update
            if (Data.MH_POINTS and (istep < Data.Nit)):
                Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                    + t * Data.MH_stop_ratio_end) / Data.T
                # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
                #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
                MH_start_time = time.time()
                [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
                    MH_phi, Data.MH_Niter,\
                    oldpoints=XX_train[:Data.batchSize,:],\
                    start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
                if (Data.MH_Nobs > 0):
                    XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                MH_tcpu += time.time() - MH_start_time
                tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
                    % (funcname, istep, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))

            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    # toOpt = optimizeValue(Data, XX_train, theNetValue, listOfNetControl)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))



==> numeikc/EIKOD41000EXT/code/data_2Dsquare4.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare4 [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 1.5    # terminal time
eps0        = 100
eps1        = 1e10
get_Xmin = lambda dim : -3.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  3.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 1  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "square4" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25

A1   = np.array([[  1.,  1. ]])
A2   = np.array([[ -1.,  1. ]])
A3   = np.array([[  1., -1. ]])
A4   = np.array([[ -1., -1. ]])

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))
    

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    def __init__(self,dim):
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=2
    return aDim

class DynFunc :

    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction

        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]

        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]

        return tf.stack([y0,y1], axis=-1)


#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        #x=x-self.A0
        t=0
        #- centrage en A1:
        #y1=x[:,1]-self.A1[1];
        #res1= tf.maximum(tf.abs(x1+y1), tf.abs(x1-y1) - (r0+t))
        x1=x-A1; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A2; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        #res2= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.minimum(res1,res2);
        x1=x-A3; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A4; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        res= tf.minimum(res,tf.minimum(res1,res2));
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)

    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #nr=np.maximum(np.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
    x1=x-A1; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A2; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr1,nr2)
    x1=x-A3; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A4; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr,np.minimum(nr1,nr2))

    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V

    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  distances = np.zeros((x.shape[0],4))
  for iA,AA in enumerate([A1, A2, A3, A4]):
    distances[:,iA] = np.linalg.norm(x - AA, axis=1)
  mindist = np.min(distances, axis=1)

  for iA,AA in enumerate([A1, A2, A3, A4]):
    loc = (np.abs(distances[:,iA]-mindist)<1e-8)
    diagd = x[:,0]+x[:,1]-(AA[0,0]+AA[0,1]); diagm = x[:,0]-x[:,1]-(AA[0,0]-AA[0,1])
    res[loc & (diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
    res[loc & (diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
    res[loc & (diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
    res[loc & (diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numeikc/EIKOD41000EXT/code/data_2dextension.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = "expend with rotation +/- 1"

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.25+0.125+0.025 # terminal time
eps0        = 0.2 # 1e3
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  20   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   4   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2dext" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   =   0 # True # False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.1 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.1 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.1  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
# MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.6] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])
        self.coef = 1.0 

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, self.coef * (r1-tf.norm(x-self.B0,axis=1,keepdims=True)))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

def aDim_func(dim):
    return 1

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        b=2*a[:,0]-1 # b=2*a-1
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        #self.name = "PhiFunc"
        #self.A0 = A0
        #self.r0 = r0
        #self.eps0= eps0
        #self.fObst = fObst 
        #self.fObst = g_obstacle(dim)
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1,keepdims=True)-r0, y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th=thbase
    th0=-2*pi*t
    tht= 2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0

    #- gestion de la partie de propagation vers le bas: idem avec x[:,1] = - x[:,1]

    #- OBSTACLE CIRCULAIRE: boulle centree en B de rayon r1
    if (OBSTACLE==1):

        #- point X: angle th

        thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
        th0b=thB+0.0 
        thtb=thB+2*pi*t
        thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
        thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
        #- (Rotation de B) = Calcul de yp, projection de X 
        #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

        #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
        RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
        xpb=np.zeros(x.shape)
        xpb[:,0]=np.cos(thpb)*RAYONB 
        xpb[:,1]=np.sin(thpb)*RAYONB 
        nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
        #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
        #resg= np.maximum(-eps1, r1-nr)
        V=np.maximum(V,r1-nr)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]

    else:
        #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  1 : move anticlockwise
  1/2 : don't move
  0 : move clockwise
  """
  th  = np.arctan2(x[:,1],x[:,0])
  res = np.array(1/2 + 1/2 * (th >= 2*np.pi*t) - 1/2 * (th <= -2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1, :] = 1/2
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD41000EXT/code/data_2drot.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'rotation 2d'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.5 # terminal time
eps0        = 0.2
eps1        = 1e10
get_Xmin = lambda dim : -2.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  2.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
# SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2Drotation" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.4

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    # old class  fObstacle:
    def __init__(self,dim):
        #self.name = "ObstFunc"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
        #   print("Shape ostRes : ", tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True)).shape)
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=1
def aDim_func(dim):
    aDim=1
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x): 
        b=a[:,0]
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1, keepdims=True)-r0, y)

#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*pi, thbase)
    th0=0.0 
    tht=2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0


    #- OBSTACLE CIRCULAIRE: boule centree en B de rayon r1
    if (OBSTACLE==1):

      #- point X: angle th

      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      th0b=thB+0.0 
      thtb=thB+2*pi*t
      thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
      #- (Rotation de B) = Calcul de yp, projection de X 
      #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

      #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
      #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
      #resg= np.maximum(-eps1, r1-nr)
      V=np.maximum(V,r1-nr)
      V=np.maximum(np.minimum(V,eps0),-eps1)
      return V[:,0]

    else:
      #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V[:,0]

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  """
  thbase=np.arctan2(x[:,1],x[:,0])
  th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*np.pi, thbase)
  res = np.array(1.0 * (th >= 2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1,:] = 0.0
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numeikc/EIKOD41000EXT/code/data_2dsquare.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0   # initial time
T           = 1.0   # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squa2" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   0   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.25

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]
        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]
        return tf.stack([y0,y1], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)
        self.A0   = np.array([[ 0., 0. ]]) # donnée centrée [old way]

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        x=x-self.A0
        t=0
        res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)
    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    nr=np.maximum(np.abs(x[:,0]-x[:,1]),np.abs(x[:,0]+x[:,1]))
    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)

    return V

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  # # version où les contrôles sont les directions diagonales
  # res[np.all(x<0,axis=1),:]   = np.array([0,1/2])
  # res[np.all(x>=0,axis=1),:]  = np.array([1,1/2])
  # res[(x[:,0]<0) & (x[:,1]>=0),:] = np.array([1/2,0])
  # res[(x[:,0]>=0) & (x[:,1]<0),:] = np.array([1/2,1])

  # version où les contrôles sont les directions parallèles aux axes
  diagd = x[:,0]+x[:,1]; diagm = x[:,0]-x[:,1]
  res[(diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
  res[(diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
  res[(diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
  res[(diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD41000EXT/code/data_advection.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   2   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "adv" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    # print('[%s] Xmin[0][0]= %8.5f' % (funcname,Xmin[0][0]))
    # print('[%s] Xmax[0][0]= %8.5f' % (funcname,Xmax[0][0]))
    # print('[%s] Pour xplot: ' % funcname)
    # print('[%s] np.dot(Xmin,x_plan.T) = %8.5f' % (funcname,np.dot(Xmin,x_plan.T)))
    # print('[%s] np.dot(Xmax,x_plan.T) = %8.5f' % (funcname,np.dot(Xmax,x_plan.T)))
    # print('[%s] x_plan = ', x_plan)
    # print('[%s] y_plan = ', y_plan)
    # exit(1)


    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD41000EXT/code/data_eikonale.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale 2-trous'

#- Mathematical problem data
dim         = 6
t0          = 0.00 # initial time
T           = 2.00 # terminal time
eps0        = 1e2
eps1        = 1e10
xxmin       = -5.0
xxmax       =  5.0
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag  ="full" # when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   4
order       =   1   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   2   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance  dans le cas de  nbOpt > 1  # OB/AP ENCOURS : ancienne variable batchSizeValLast 

batchSizeVal= 10000*f # pour evaluation d'erreur sur la projection de value  (batchSize associée a la valeur pour SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eik"    # = eikonal : name for folder, figures and error file
loadrep  = saverep  # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0 # drift weight
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.30 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.80 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  1.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.0 # at every iteration in time, batchSize *= batchSizeFactor
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

MH_Nobs = 100 # 2000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.8 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# ######################################################
# # OB: MODIFS LOCALES POUR TESTS [overwritting previous data]
# ######################################################
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# MH_sc_freq  = 20  # ever ~ MH iterations, we test for stopping criteria
# #MH_tau      = 0.1 # time step
# #MH_drift_ww = 1.0 # drift weight
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#-------------------------------
#- overwritting previous data [for tests]
#-------------------------------
# dim=2
# FF = 1
# Nit  = 2*FF 
# Next = 5*FF
# order       = 1     # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
# nbIterFactor= 5     # first time, we do nbIterFactor * Next (*num_epoch) iterations,  instead of Next (*num_epoch) 
# #batchSize=500+int((dim-2)/3)*500 # dim=2,5,8,11: (dim-2)/3=0,1,2,3 => b=500,1000,1500,2000
# batchSize= 1000*FF  # initial batchSize
# # batchSizeFactor= (2**(dim))**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor
# batchSizeFactor= (4.0)**(1.0/(Nit)) # at every iteration in time, batchSize *= batchSizeFactor
# MH_Rho         = 0      # 0:1;   4:1/(1+max(V,level_max)); 
# MH_USE_OLD_PTS = True # at each time step, do we start from old or not
# 
# 
# if (dim==11):
#     # little modif to attempt to improve the first iteration in particular 
#     MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
#     MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
# 
# 
# if (batchSizeFactor>2.0 and MH_POINTS):
#     print('batchSizeFactor=%6.2f >2 !' % (batchSizeFactor))
#     print('  ==> changing to factor = 2 to avoid later pbs. with MH')
#     batchSizeFactor=2


#-------------------------------------------
#- PRE TESTING in order to fit parameters
#-------------------------------------------
# dim=    2 
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    8
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    11 
# batchSize=400 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted






# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    if (DYN_TYPE in ["np1IRdecomp", "np101decomp"]):
      aDim=dim+1 # modif Averil : test de décomposition en direction / norme
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # old class gFunc

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c
   

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.A0= np.zeros(dim).reshape(-1,dim); self.A0[0,0]=-1.0
        self.B0= np.zeros(dim).reshape(-1,dim); self.B0[0,0]= 1.0   
        print('[%s]' % self.name, 'A0:=', self.A0)
        print('[%s]' % self.name, 'B0:=', self.B0)

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        res1=tf.norm(x -self.A0, axis=1)-r0;
        res2=tf.norm(x -self.B0, axis=1)-r0;
        resmin = tf.minimum(res1,res2) 

        # # tentative de régularisation du min : c'est manifestement pas le problème
        # alpha = 3.0 # alpha greater = min is harder
        # llambda = tf.exp(alpha * res1) / (tf.exp(alpha * res1) + tf.exp(alpha * res2))
        # resmin = res1 * (1 - llambda) + res2 * llambda # modif Averil

        # return tf.minimum(resmin, eps0)
        return resmin
        # return x[:,0]
        #return tf.maximum( tf.minimum(tf.minimum(res1,res2), eps0), y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    A0= np.zeros(dim).reshape(-1,dim); A0[0,0]=-1.0
    B0= np.zeros(dim).reshape(-1,dim); B0[0,0]= 1.0  

    #tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
    nr1=tf.norm(x-A0,axis=1); 
    nr2=tf.norm(x-B0,axis=1); 
    nr=tf.minimum(nr1,nr2)

    c=1.0;
    V=tf.maximum(nr-r0-c*t,-r0) 
    res=tf.maximum(V,-eps1)
    return res.numpy()

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if centers are in (+-1, 0, 0, .. 0)
  For this example, independent of t
  """

  dim = x.shape[1] 
  A0 =  np.eye(1,dim); norm_to_A0 = np.linalg.norm(x - A0,axis=1)
  B0 = -np.eye(1,dim); norm_to_B0 = np.linalg.norm(x - B0,axis=1)

  res = np.zeros(x.shape)
  nnzero = ((norm_to_A0 > 1e-8) & (norm_to_B0 > 1e-8))
  locA0 = (norm_to_A0 <= norm_to_B0) & nnzero # arbitrairement choisi
  locB0 = (norm_to_A0 >  norm_to_B0) & nnzero

  TsurN = T/N
  norm_to_A0[norm_to_A0 <= TsurN] = TsurN # le contrôle devient l'identité sur la boule unité
  norm_to_B0[norm_to_B0 <= TsurN] = TsurN # de rayon T/N
  res[locB0, :] = ((x[locB0,:]) - B0) / norm_to_B0[locB0].reshape(-1,1)
  res[locA0, :] = ((x[locA0,:]) - A0) / norm_to_A0[locA0].reshape(-1,1)

  if (DYN_TYPE == "np1IRdecomp"):
    # prendre la boule paramétrée par deux types de contrôle (activation = None)
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
    res = np.concatenate ([res, np.arctanh(norm)], axis=1)

  elif (DYN_TYPE == "np101decomp"):
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
    res = np.concatenate ([res, norm], axis=1)

  elif (DYN_TYPE == "n01sphere"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "n01clip"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRclip"):
    # prendre la boule par troncature (activation = None)
    res = res # rien à faire 

  elif (DYN_TYPE == "n01prop"):
    # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
    norme2res = np.linalg.norm(res, 2, axis=1, keepdims=True)
    normeIres = np.linalg.norm(res, np.inf, axis=1, keepdims=True)
    mask = (norme2res>1e-8).flatten ()
    res[mask,:] *= (norme2res[mask] / normeIres[mask])
    
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRtransf"):
    # ramener tout l'espace sur la boule unité (activation = None)
    res = res / (1 + 1e-6 - np.linalg.norm (res, ord=2, axis=1, keepdims=True)) # régularisation au cas où

  else:
    print("DYN TYPE ", DYN_TYPE, " inconnu")

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD41000EXT/code/data_eikonale_obstacle.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'

#- Mathematical problem data
dim         = 2
t0          =  0.00 # initial time
T           =  7.00 # terminal time
eps0        = 1.0   # 1e10
eps1        = 1e10
# get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
# get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)
xxmin1  = -5.0
xxmax1  =  5.0
xxmin   = -5.0
xxmax   =  5.0
get_Xmin = lambda dim : np.array([[xxmin1]+[xxmin]*(dim-1)]) # shape (1,dim)
get_Xmax = lambda dim : np.array([[xxmax1]+[xxmax]*(dim-1)]) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5     # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eiko" # eikonal+obstacle # name for folder, figures and error file
loadrep  = saverep # by default
LATEX    = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.01 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.01 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.08 # end of the linear interpolation of stop_ratio
MH_level_min= -0.5 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 2.0**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs =  0 # 500  # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################
c_coeff             =  1.0 # vitesse du nageur
alpha_min           = -3.0 # valeur minimale de la condition initiale (|x-O|+alpha_min)
coeff_extension     =  1.0 # redresse la face nord de l'obstacle. + grand = obstacle plus pentu
coeff_eloignement   =  1.0 # redresse les faces éclairées de l'obstacle. + grad = plus pentu
g_max               =  1.5 # valeur maximale de l'obstacle => à changer pour changer la taille
g_center_norm       =  2.0 # éloignement de l'obstacle (relatif à l'origine)
origin_displacement =  0.0 # origin located at (~,0,..,0)^t

memoire = False # if True, then add one control to have 0/1 dynamic


######################################################
# OB: MODIFS LOCALES POUR NO-GRAPH
######################################################
# SAVE_GRAPHS = 0 # do we save graphs

# # Execution control
# COMPUTE=1       # 1/0 or True/False
# 
# if COMPUTE: 
#   #- mode classique de calcul / sans sauvegarde des graphes
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = True # do we train the networks
#   POSTT = False # do we execute the post-treatment code
#   SAVE_NETS = True # do we save nets
#   SAVE_GRAPHS = 0 # do we save graphs  <==
#   SHOW_GRAPHS = False # do we show graphs
# 
# else:
#   #- mode post-traitement, graphes, pas de calcul :
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = 0 # do we train the networks  <==
#   POSTT = 1 # do we execute the post-treatment code <==
#   SAVE_NETS   = 0 # do we save nets
#   SAVE_GRAPHS = 1 # do we save graphs   <==
#   SHOW_GRAPHS = 0 # do we show graphs


######################################################
# OB: DEB MODIFS LOCALES POUR TESTS
######################################################
# EXPLORE_MH = True

MH_POINTS   = False  ## True # do we use MH at all
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # first value
MH_stop_ratio_init = 1.00 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end of the linear interpolation of stop_ratio
MH_tau      = 0.1 # time step
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria

dim=2
FF =1;
batchSize=FF*1000  # 1000
T   =  6        # 8 
Nit =  4*FF     # number of time steps (same as "N" parameter)
Next=  5        # 
batchSizeFactor = (4.0)**(1.0/Nit) # at every iteration in time, batchSize *= batchSizeFactor
MH_Rho          = 4     # 0:1;   4:1/(1+max(V,level_max)); 
MH_USE_OLD_PTS  = 1     # at each time step, do we start from old or not
MH_tau      = 0.3 # time step
MH_drift_ww = 1.0 
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  1.0 # OB: 0.5 -> 1.0
#nbIterFactor=   1  # first time, we do nbIterFactor * num_epoch * Next iterations.
#levels = [-1.0, -0.5, 0.0, 0.5, 1.0]                      # which levels to plot 
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#- POINT SUPPLEMENTAIRES FIXES POUR OBSTACLE
FF=0;
MH_Nobs = FF* 1000 # adding a number of points in the region {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_level     = -0.20 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio=  0.80 # choice of density for the obstacle points (critere arret ratio > threshold)
MH_obs_tau       = 0.4 # obstacle-specific tau
MH_obs_drift_ww  = 3.0 # obstacle-specific drift weight

#- OB modif
MH_obs_level     = 0.50 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio= 0.50 # choice of density for the obstacle points (critere arret ratio > threshold)


# DNN parameters
#Nlay        =   3   # Number of layers
#Nneur       =  60   # Number of neurons per layer

#-----------------------------------
#- 2iemes modif pour calcul Xavier
#-----------------------------------

######################################################
# OB: FIN MODIFS LOCALES POUR TESTS
######################################################

memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.eye (dim,1)
    #DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)


def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

def g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm):
    return np.minimum (g_max - coeff_extension * (dotprods - g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods - g_center_norm)))

def get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return PP + (g_max - alpha) * (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def get_extendedgg (dotprods, normxPerpD, g_max, g_center_norm, coeff_extension, coeff_eloignement):
    return g_max + g_center_norm * normxPerpD / (normxPerpD / coeff_extension - dotprods * (1.0/coeff_eloignement+1.0/coeff_extension))

def get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return - (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def phi_0 (x, ORIGIN, alpha_min):
    return np.norm(x - ORIGIN,axis=1,keepdims=True) + alpha_min

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        #self.g_max = g_max
        #self.g_min = g_min
        #self.coeff_eloignement = coeff_eloignement
        #self.coeff_extension = coeff_extension
        #self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.reduce_sum((x-tfORIGIN) * tf.transpose(tfDIR),axis=1,keepdims=True)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (g_max - coeff_extension * (dotprods-g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods-g_center_norm)))
                return tf.maximum (-eps1, gg)
            else:
                dotprods = np.dot(x - self.ORIGIN, self.DIR)
                xPerpD = get_xPerpD (x, self.ORIGIN, self.DIR)
                normxPerpD = np.linalg.norm (xPerpD, axis=1, keepdims=True)
                gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
                return np.maximum (-eps1, gg)
        else:
            return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    #aDim=dim
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        #self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        #self.b_norm = b_norm
        #self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3) *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c * c_coeff

        # OB tentative adaptation from AP: data_eikonale_obstacle_drift.
        # deuxième étape : drift proprement dit
        #if tf.is_tensor (x):
        #    DIR = get_DIR (x.shape[1],"tf",c.dtype)
        #    res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        #else:
        #    DIR = self.DIR
        #    res = self.c_coeff * c + self.b_norm * DIR.T

        #return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN.numpy())
        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + alpha_min
            res = tf.maximum(value, lbound)
        else:
            value = np.linalg.norm(x -self.ORIGIN, axis=1, keepdims=True) + alpha_min
            res =  np.maximum(value, lbound)

        return res

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

def norme (x):
    return np.linalg.norm(x,axis=1,keepdims=True)

def dua (xx, yy): # produit scalaire
    return np.sum(xx * yy, axis=1, keepdims=True)

def newton_alpha (xx, xPerpD, normxPerpD, t, init, ORIGIN, DIR, PP, generic_dir, \
    c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min):
    
    # initialisation 
    ecart = 1.0; normef = 1.0
    Nit_max = 10; it=0; tol = 1e-10; 
    alpha = init * 1.0        # objet de calcul principal
    alpha_new = init * 1.0    # objet de calcul secondaire

    m = (alpha==alpha) # computation mask

    # independant de alpha
    da_projxx = get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        # print("itération ", it)
        alpha = alpha_new * 1.0

        proj_xx = get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir)
        TA_xi_proj = 1.0/c_coeff * (norme(proj_xx - ORIGIN) - (alpha - alpha_min))
        TA_proj_xx = 1.0/c_coeff * norme (xx - proj_xx)

        grad_TA_xi_proj = 1.0/c_coeff * (proj_xx - ORIGIN) / norme(proj_xx - ORIGIN)
        grad_TA_proj_xx = 1.0/c_coeff * (xx - proj_xx) / (norme (xx - proj_xx) + 1e-6)

        TA_xi_xx = TA_xi_proj + TA_proj_xx
        da_TA_xi_xx = dua (grad_TA_xi_proj, da_projxx) - 1.0/c_coeff - dua (grad_TA_proj_xx, da_projxx) 
        # print("shapes : ", TA_xi_xx.shape, ", ", da_TA_xi_xx.shape)

        m &= (np.abs(da_TA_xi_xx) > 1e-6)
        alpha_new[m] = alpha[m] - (TA_xi_xx[m] - t) / da_TA_xi_xx[m]
        m &= (np.abs(TA_xi_xx - t) >= tol)
        ecart   = np.max (np.abs(alpha - alpha_new))
        normef  = np.max (np.abs(TA_xi_xx - t))

        # print("Itération %d / %d : norme %e, écart %e" % (it, Nit_max, normef, ecart))

        it += 1

    # print("%d/%d iterations for Newton" % (it-1, Nit_max))
    return alpha_new

######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    """
    Inputs : \n
    \t* t time, double \n
    \t* x list of points, type np.zeros((nn_user*nn_user,dim)) \n
    Outputs : \n
    \t* list of values, type np.zeros((nn_user*nn_user,1))
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    # après rude bataille, solution contre les nan : 
    # construire une direction orthogonale à DIR pour les projections des points 
    # tels que normxPerpD ~= 0.
    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        V[useful] = alpha

    return np.maximum (V, gg)

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def safeNormalization (xx, axis):
    norm = np.linalg.norm(xx, axis=axis, keepdims=True)
    return xx / np.where(norm <= 1e-8, 1.0, norm)

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control given by nabla V / |nabla V|
    Ok we do Newton computation twice, but more flexible
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul
    ctrl = safeNormalization (xx - ORIGIN, axis=1)

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        proj_xx = get_projxx (xPerpD[useful,:], normxPerpD[useful], g_max, coeff_extension, coeff_eloignement, \
            PP, DIR, alpha, generic_dir[useful,:])
        ctrl[useful] = safeNormalization (xx[useful,:] - proj_xx,axis=1)

    TsurN = T/N

    if (DYN_TYPE == "np1IRdecomp"):
        # prendre la boule paramétrée par deux types de contrôle (activation = None)
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
        ctrl = np.concatenate ([ctrl, np.arctanh(norm)], axis=1)

    elif (DYN_TYPE == "np101decomp"):
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
        ctrl = np.concatenate ([ctrl, norm], axis=1)

    elif (DYN_TYPE == "n01sphere"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "n01clip"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRclip"):
        # prendre la boule par troncature (activation = None)
        ctrl = ctrl # rien à faire 

    elif (DYN_TYPE == "n01prop"):
        # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
        norme2res = np.linalg.norm(ctrl, 2, axis=1, keepdims=True)
        normeIres = np.linalg.norm(ctrl, np.inf, axis=1, keepdims=True)
        mask = (norme2res>1e-8).flatten ()
        ctrl[mask,:] *= (norme2res[mask] / normeIres[mask])
        
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRtransf"):
        # ramener tout l'espace sur la boule unité (activation = None)
        ctrl = ctrl / (1 + 1e-6 - np.linalg.norm (ctrl, ord=2, axis=1, keepdims=True)) # régularisation au cas où

    else:
        print("DYN TYPE ", DYN_TYPE, " inconnu")
    return ctrl * c_coeff

######################################################
# End of dedicated functions
######################################################


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD41000EXT/code/data_eikonale_obstacleGAIA.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale 1 trou obstacle'

#- Mathematical problem data
dim         = 2
t0          =  0.00 # initial time
T           =  7.00 # terminal time
eps0        = 1e10
eps1        = 1e10
get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
Nit         = 4
order       = 20 # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeVal= 10000*f # pour evaluation d'erreur sur la projection de value
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eiko" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start = 0.001 # fist value
MH_stop_ratio_init = 0.001 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.001  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.0 # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs =  500 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################
c_coeff             =  1.0 # vitesse du nageur
alpha_min           = -3.0 # valeur minimale de la condition initiale (|x-O|+alpha_min)
coeff_extension     =  1.0 # redresse la face nord de l'obstacle. + grand = obstacle plus pentu
coeff_eloignement   =  1.0 # redresse les faces éclairées de l'obstacle. + grad = plus pentu
g_max               =  1.5 # valeur maximale de l'obstacle => à changer pour changer la taille
g_center_norm       =  2.0 # éloignement de l'obstacle (relatif à l'origine)




######################################################
# OB: MODIFS LOCALES POUR NO-GRAPH
######################################################
# SAVE_GRAPHS = 0 # do we save graphs

# # Execution control
# COMPUTE=1       # 1/0 or True/False
# 
# if COMPUTE: 
#   #- mode classique de calcul / sans sauvegarde des graphes
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = True # do we train the networks
#   POSTT = False # do we execute the post-treatment code
#   SAVE_NETS = True # do we save nets
#   SAVE_GRAPHS = 0 # do we save graphs  <==
#   SHOW_GRAPHS = False # do we show graphs
# 
# else:
#   #- mode post-traitement, graphes, pas de calcul :
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = 0 # do we train the networks  <==
#   POSTT = 1 # do we execute the post-treatment code <==
#   SAVE_NETS   = 0 # do we save nets
#   SAVE_GRAPHS = 1 # do we save graphs   <==
#   SHOW_GRAPHS = 0 # do we show graphs


######################################################
# OB: DEB MODIFS LOCALES POUR TESTS
######################################################
# EXPLORE_MH = True

MH_POINTS   = True # do we use MH at all
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # first value
MH_stop_ratio_init = 1.00 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end of the linear interpolation of stop_ratio
MH_tau      = 0.1 # time step
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria

dim=6
FF = 2;
batchSize=FF*2000  # 1000 / case alpha_min=-1.00
T   =  5        # 8 
Nit =  4*FF     # 16 
Next=  10       # 5*FF
batchSizeFactor = (8.0)**(1.0/Nit) # at every iteration in time, batchSize *= batchSizeFactor
MH_Rho          = 4     # 0:1;   4:1/(1+max(V,level_max)); 
MH_USE_OLD_PTS  = 1     # at each time step, do we start from old or not
MH_tau      = 0.3 # time step
MH_drift_ww = 1.0 
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  1.0 # OB: 0.5 -> 1.0
#nbIterFactor=   1  # first time, we do nbIterFactor * num_epoch * Next iterations.
#levels = [-1.0, -0.5, 0.0, 0.5, 1.0]                      # which levels to plot 
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#RELOAD = True # do we reload networks (better keep False)
#batchSize=FF*4000  # en cas de RELOAD etape 4/8

BIDON=0
if BIDON:
  EXPLORE_MH = True
  dim=6
  #batchSize=100 
  #Nit =4 
  Next=1 
  #MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
    

#- POINT SUPPLEMENTAIRES FIXES POUR OBSTACLE
MH_Nobs = FF* 1000 # adding a number of points in the region {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_level     = -0.20 # the obstacle interest zone is {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_stop_ratio= 0.80 # choice of density for the obstacle points (critere arret ratio > threshold)
MH_obs_tau       = 0.4 # obstacle-specific tau
MH_obs_drift_ww  = 3.0 # obstacle-specific drift weight

#- OB modif
MH_obs_level     = 0.50 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio= 0.50 # choice of density for the obstacle points (critere arret ratio > threshold)


# DNN parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer

######################################################
# OB: FIN MODIFS LOCALES POUR TESTS
######################################################

memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    val = -0.0
    if (typ=="tf"):
        return val*tf.eye(1,dim,dtype=tftype)
    else: # default
        return val*np.eye(1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.eye (dim,1)
    # DIR = np.ones ((dim,1))
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)


def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

def g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm):
    return np.minimum (g_max - coeff_extension * (dotprods - g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods - g_center_norm)))

def get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return PP + (g_max - alpha) * (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def get_extendedgg (dotprods, normxPerpD, g_max, g_center_norm, coeff_extension, coeff_eloignement):
    return g_max + g_center_norm * normxPerpD / (normxPerpD / coeff_extension - dotprods * (1.0/coeff_eloignement+1.0/coeff_extension))

def get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return - (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def phi_0 (x, ORIGIN, alpha_min):
    return np.norm(x - ORIGIN,axis=1,keepdims=True) + alpha_min

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.reduce_sum((x-tfORIGIN) * tf.transpose(tfDIR),axis=1,keepdims=True)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (g_max - coeff_extension * (dotprods-g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods-g_center_norm)))
                return tf.maximum (-eps1, gg)
            else:
                dotprods = np.dot(x - self.ORIGIN, self.DIR)
                xPerpD = get_xPerpD (x, self.ORIGIN, self.DIR)
                normxPerpD = np.linalg.norm (xPerpD, axis=1, keepdims=True)
                gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
                return np.maximum (-eps1, gg)
        else:
            return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        #self.b_norm = b_norm
        #self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3) *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c * c_coeff

        # OB tentative adaptation from AP: data_eikonale_obstacle_drift.
        # deuxième étape : drift proprement dit
        #if tf.is_tensor (x):
        #    DIR = get_DIR (x.shape[1],"tf",c.dtype)
        #    res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        #else:
        #    DIR = self.DIR
        #    res = self.c_coeff * c + self.b_norm * DIR.T

        #return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN.numpy())
        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + alpha_min
            res = tf.maximum(value, lbound)
        else:
            value = np.linalg.norm(x -self.ORIGIN, axis=1, keepdims=True) + alpha_min
            res =  np.maximum(value, lbound)

        return res

#-------------------------
#- exact solution
#-------------------------

def norme (x):
    return np.linalg.norm(x,axis=1,keepdims=True)

def dua (xx, yy): # produit scalaire
    return np.sum(xx * yy, axis=1, keepdims=True)

def newton_alpha (xx, xPerpD, normxPerpD, t, init, ORIGIN, DIR, PP, generic_dir, \
    c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min):
    
    # initialisation 
    ecart = 1.0; normef = 1.0
    Nit_max = 10; it=0; tol = 1e-10; 
    alpha = init * 1.0        # objet de calcul principal
    alpha_new = init * 1.0    # objet de calcul secondaire

    m = (alpha==alpha) # computation mask

    # independant de alpha
    da_projxx = get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        # print("itération ", it)
        alpha = alpha_new * 1.0

        proj_xx = get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir)
        TA_xi_proj = 1.0/c_coeff * (norme(proj_xx - ORIGIN) - (alpha - alpha_min))
        TA_proj_xx = 1.0/c_coeff * norme (xx - proj_xx)

        grad_TA_xi_proj = 1.0/c_coeff * (proj_xx - ORIGIN) / norme(proj_xx - ORIGIN)
        grad_TA_proj_xx = 1.0/c_coeff * (xx - proj_xx) / (norme (xx - proj_xx) + 1e-6)

        TA_xi_xx = TA_xi_proj + TA_proj_xx
        da_TA_xi_xx = dua (grad_TA_xi_proj, da_projxx) - 1.0/c_coeff - dua (grad_TA_proj_xx, da_projxx) 
        # print("shapes : ", TA_xi_xx.shape, ", ", da_TA_xi_xx.shape)

        m &= (np.abs(da_TA_xi_xx) > 1e-6)
        alpha_new[m] = alpha[m] - (TA_xi_xx[m] - t) / da_TA_xi_xx[m]
        m &= (np.abs(TA_xi_xx - t) >= tol)
        ecart   = np.max (np.abs(alpha - alpha_new))
        normef  = np.max (np.abs(TA_xi_xx - t))

        # print("Itération %d / %d : norme %e, écart %e" % (it, Nit_max, normef, ecart))

        it += 1

    # print("%d/%d iterations for Newton" % (it-1, Nit_max))
    return alpha_new

######################################################
# End of dedicated functions
######################################################
import matplotlib.pyplot as plt

def solAnal(t,x):
    """
    Inputs : \n
    \t* t time, double \n
    \t* x list of points, type np.zeros((nn_user*nn_user,dim)) \n
    Outputs : \n
    \t* list of values, type np.zeros((nn_user*nn_user,1))
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    # après rude bataille, solution contre les nan : 
    # construire une direction orthogonale à DIR pour les projections des points 
    # tels que normxPerpD ~= 0.
    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        V[useful] = alpha

    return np.maximum (V, gg)

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def safeNormalization (xx, axis):
    norm = np.linalg.norm(xx, axis=axis, keepdims=True)
    return xx / np.where(norm <= 1e-8, 1.0, norm)

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control given by nabla V / |nabla V|
    Ok we do Newton computation twice, but more flexible
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul
    ctrl = safeNormalization (xx - ORIGIN, axis=1)

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        proj_xx = get_projxx (xPerpD[useful,:], normxPerpD[useful], g_max, coeff_extension, coeff_eloignement, \
            PP, DIR, alpha, generic_dir[useful,:])
        ctrl[useful] = safeNormalization (xx[useful,:] - proj_xx,axis=1)

    TsurN = T/N

    if (DYN_TYPE == "np1IRdecomp"):
        # prendre la boule paramétrée par deux types de contrôle (activation = None)
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
        ctrl = np.concatenate ([ctrl, np.arctanh(norm)], axis=1)

    elif (DYN_TYPE == "np101decomp"):
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
        ctrl = np.concatenate ([ctrl, norm], axis=1)

    elif (DYN_TYPE == "n01sphere"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "n01clip"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRclip"):
        # prendre la boule par troncature (activation = None)
        ctrl = ctrl # rien à faire 

    elif (DYN_TYPE == "n01prop"):
        # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
        norme2res = np.linalg.norm(ctrl, 2, axis=1, keepdims=True)
        normeIres = np.linalg.norm(ctrl, np.inf, axis=1, keepdims=True)
        mask = (norme2res>1e-8).flatten ()
        ctrl[mask,:] *= (norme2res[mask] / normeIres[mask])
        
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRtransf"):
        # ramener tout l'espace sur la boule unité (activation = None)
        ctrl = ctrl / (1 + 1e-6 - np.linalg.norm (ctrl, ord=2, axis=1, keepdims=True)) # régularisation au cas où

    else:
        print("DYN TYPE ", DYN_TYPE, " inconnu")
    return ctrl * c_coeff

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD41000EXT/code/data_eikonale_obstacle_drift.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
# CASE = "non controllable"
CASE = "controllable"

#- Mathematical problem data [default]
dim         = 4
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =1000#0   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD41000EXT/code/data_squareNd.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'extensions of p-balls located on +-(0,..,0,1,0,..,0)'

#- Mathematical problem data
dim         = 4
t0          = 0.0   # initial time
T           = 1.2   # terminal time
eps0        = 100   # 100
eps1        = 1e10
xxmin       = -5.0 # -2.5
xxmax       =  5.0 #  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =  20   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=2
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squan" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   1   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =   5 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.05 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0
MH_stop_ratio_start = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_init = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.2  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  2.0
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 0
MH_frozenpc = 40.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = (2.0)**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.1]; cut_end = [0.75, 0.9] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# DYNTYPE = "nIRsphere" # direct projection on the sphere by renorm
DYNTYPE = "nIRball" # projection on the L1 ball by clipping

spherenorm = 1 # losanges
# spherenorm = 1.5 # aaaaaaaaaaaaa
# spherenorm = 2 # cercles
# spherenorm = 3 # even more aaa
# spherenorm = np.inf # the one for the example (AP supposes) : squares 
  
output_activation = (tf.nn.sigmoid if "01" in DYNTYPE else None)
EXAMPLE_TAG = DYNTYPE+"ord"+str(spherenorm)

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50 # radius of the spheres
r1   = 0.25 # no obstacle here 
r2   = 2.0  # distance 0 - centers

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))


#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYNTYPE=="nIRsphere"):
            res = a / (tf.norm(a,ord=spherenorm,axis=1,keepdims=True)+1e-6)
        elif (DYNTYPE=="nIRball"):
            norm = tf.norm(a,ord=spherenorm,axis=1,keepdims=True)
            res = tf.where (norm > 1, a / norm, a)
        else:
            print("[%s] Error : DYNTYPE '%s' not implemented. Abort" % (self.name, DYNTYPE))
            exit (1)
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        dim = x.shape[1]
        centers = r2 * tf.eye (dim,dim)
        res = 1e6 * tf.ones((x.shape[0],1))

        # OB modif for test (SL2 do not capture anything...)
        for idim in range(dim):
        #for idim in [0]: 
            res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
            res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

        res = tf.maximum (res - r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]
    centers = r2 * tf.eye (dim,dim)
    res = 1e6 * tf.ones((x.shape[0],1))
    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
        res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

    res = tf.maximum (tf.maximum(res - r0 - t, -r0), -eps1)

    # pas d'obstacle ici
    return res

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control
    For this example, independent of t
    """
    funcname = "ctrlAnal"

    if (tf.is_tensor(x)): # no item assignment in tf 
        xx = x.numpy ()
    else:
        xx = x

    dim = xx.shape[1]
    centers = r2 * np.eye (dim,dim)
    sol = 1e6 * np.ones((xx.shape[0],1))
    res = 0.0 * xx

    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        for thesign in [1.0, -1.0]:
            thedist = np.linalg.norm (xx - thesign * centers[idim,:],ord=2,axis=1,keepdims=True) # distance.
            mask = (thedist < sol).flatten()
            sol[mask] = thedist[mask]
            if (DYNTYPE in ["nIRsphere", "nIRball"]):
                xxloc = xx[mask,:] - thesign * centers[idim,:]
                res[mask,:] = xxloc / (np.linalg.norm (xxloc,ord=spherenorm,axis=1,keepdims=True)+1e-6)
            else:
                print("[%s] Error : DYNTYPE %s not implemented. Abort" % (funcname, DYNTYPE))
                exit(1)
    
    # res = res / (np.linalg.norm (res,ord=2,axis=1,keepdims=True) + 1e-6)

    if (tf.is_tensor(x)):
        res = tf.convert_to_tensor (res)

    return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; # x_plan[0,1]= 1.0
  # y_plan=np.zeros((1,dim)); y_plan[0,0]=1.0; # y_plan[0,1]=-1.0
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; # y_plan[0,1]=-1.0
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD41000EXT/code/error.py <==
# error and plot related functions
import numpy as np

import numpy.linalg as lng
from mpl_toolkits.axes_grid1 import make_axes_locatable # modif Averil
import matplotlib.pyplot as plt
from   datetime import datetime
import tensorflow as tf

plt.rcParams.update({'font.size': 6})
plt.rcParams['font.family'] = 'monospace' 

###########################################################################################
def schemeLegend (Data):
    # DENOMINATION DU SCHEMA POUR LES LEGENDES
    #"SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    
    legendWithP = False # add "(p=...)" to the end of the name. The "-scheme" is removed for space
    
    funcname='-schemeLegend'
    if Data.scheme=='SL3':
        Scheme="L"
        #print("cas SL3, Scheme:=", Scheme)
    elif Data.scheme=='SL2':
        if Data.SL2ValLag=="semi":
            Scheme="SL"
        elif Data.SL2ValLag=="full":
            Scheme="H"
        else:
            print('[%s] This SL2ValLag (%s) not programmed !' % (funcname, Data.SL2ValLag));
            exit(1)
        #print("cas SL2, Scheme:=", Scheme)
    else:
        print('[%s] This Scheme (%s) not programmed !' % (funcname, Data.scheme));
        exit(1)

    if (legendWithP):
        # interm_step: number of Heun iterations if order=10 or order=20
        Scheme+=' (p=%i)' % (Data.interm_step if (Data.order==20) else 1)
    else:
        Scheme += "-scheme"
    #print("Scheme:=", Scheme)
    return Scheme
# end schemeLegend
###########################################################################################

###########################################################################################
def plot_error_2D (Data, uu_err, istep, t):
    """ uu_err supposée carrée """
    funcname='plot_error_2D'

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    fig, ax = plt.subplots ()
    vmin=0.0; vmax=0.3; cmap="jet"
    ax.imshow (uu_err, cmap=cmap, vmin=vmin, vmax=vmax, origin='lower', extent=[Xmin,Xmax,Ymin,Ymax], interpolation='spline16') 

    cbar = fig.colorbar(plt.cm.ScalarMappable(cmap=cmap), ax=ax, shrink=1.0, ticks=np.linspace(0.0,1.0,5))
    cbar.ax.set_yticklabels(["%.2f" % vv for vv in np.linspace(vmin,vmax,5)])
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)
    
    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_error2D'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      fig.savefig(Data.saverep+"/"+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_2D
###########################################################################################

###########################################################################################
def plot_level (Data, uu_pred, uu_ex, istep, t, XX_train=[], Infos=""):
    """ uu_[pred/ex] supposée carrée """
    funcname='{utils} plot_level'

    workfig, workax = plt.subplots ()
    showfig, showax = plt.subplots ()
    showfs = 16 ; workfs = 8 # font size 
    plot_sol = True; plot_apx = True

    plot_points_work = (len(XX_train)>0)
    plot_points_show = (plot_points_work and Data.BATCHPTS_ON_SHOW)

    if (plot_points_work or plot_points_show):
        [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
        # projection des points sur le plan de coupe (xx_graph, yygraph)
        proj_x = tf.reduce_sum (x_plan * XX_train, axis=1, keepdims=True)
        proj_y = tf.reduce_sum (y_plan * XX_train, axis=1, keepdims=True)
        close_enough = (tf.norm(proj_x * x_plan + proj_y * y_plan - XX_train,axis=1,keepdims=True) \
        #                <= Data.MH_Slicewidth)
                        <= Data.MH_Slicewidth * (Data.Xmax[0,0] - Data.Xmin[0,0])) # normalisation arbitraire
        n_close_enough = np.sum (1*(close_enough[:,0].numpy()))
        proj_x = tf.reshape(tf.boolean_mask (proj_x, close_enough), (-1,1))
        proj_y = tf.reshape(tf.boolean_mask (proj_y, close_enough), (-1,1))

    if (plot_points_work):
        workax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points
        #Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize, Data.MH_Slicewidth)
        sPourCent="%5.2f" % (int((n_close_enough/(Data.batchSize+Data.MH_Nobs))*100))
        Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize+Data.MH_Nobs, sPourCent, Data.MH_Slicewidth)

    if (plot_points_show):
        showax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    # for (fig, ax, fs) in zip([workfig, showfig], [workax, showax], [workfs, showfs]):
    for (fig, ax) in zip([workfig, showfig], [workax, showax]):
        handles = []; labels = []
        if (plot_sol):
            h1,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_ex  , colors='k', levels=Data.levels, linewidths=2, \
                linestyles="solid").legend_elements() # exacte 
        if (plot_apx):
            h2,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_pred, colors='r', levels=Data.levels, linewidths=2, \
                linestyles="dashed").legend_elements() # numerique, valeurs <0 en pointillés
        if (plot_sol and plot_apx):
            handles.append (h1[0]); handles.append(h2[0]); labels.append("Exact"); 
            # labels.append("Scheme") # AP
            labels.append(schemeLegend(Data)) # OB

        if Data.OBSTACLE:
            gg = Data.obstFunc (Data.XX_test)
            if (tf.is_tensor(gg)):
                gg = gg.numpy()
            gg = gg.reshape(Data.nn_user,Data.nn_user)
            h3,_ = ax.contour (Data.xxgraph, Data.yygraph, gg, levels=Data.levels, linewidths=2, \
                linestyles="dashed", colors="g", alpha=0.8).legend_elements()
            handles.append(h3[0]); labels.append("Obstacle")

        ax.axis('square')
        ax.grid()
        ax.set_xlim(Xmin,Xmax)
        ax.set_ylim(Ymin,Ymax)

    #- working titles & infos
    workfig.suptitle('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=workfs)
    if (len(Infos) > 0):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.95*(Ymax-Ymin), Infos,ha="left",va="top",fontsize=workfs)
    if (plot_points_work):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.05*(Ymax-Ymin), Infos_loc,ha="left",va="bottom",fontsize=workfs)
    workax.legend(handles, labels, loc="lower left", fontsize=workfs)

    # show title
    showax.set_title('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=showfs)
    showax.legend(handles, labels, loc="lower left", fontsize=showfs-4)
    if (plot_points_show):
        showax.text(Xmax-0.02*(Xmax-Xmin),Ymin+0.02*(Ymax-Ymin), "#%d" % Data.batchSize, fontsize=showfs-3, ha="right", va="bottom")

    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      for fig, prefix in zip([workfig, showfig], ['work', 'show']):
          fig.savefig(Data.saverep+"/"+prefix+'_'+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+prefix+'_'+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(workfig)
      plt.close(showfig)
# end plot_level 
###########################################################################################

###########################################################################################
def plot_value (Data, uu_pred, istep):
    """ uu_pred considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_pred,alpha=0.8, rstride=1, cstride=1)
    ax.contour     (Data.xxgraph,Data.yygraph,uu_pred,Data.levels,colors="r",linestyles="solid",alpha=1.0)
    if (Data.OBSTACLE): 
        gg = Data.obstFunc (Data.XX_test)
        if (tf.is_tensor(gg)):
            gg=gg.numpy()
        gg=gg.reshape(Data.nn_user,Data.nn_user)
        ax.plot_surface (Data.xxgraph, Data.yygraph, gg, alpha=0.5, edgecolor="k", linewidths=0.05) 

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_NNsurf'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_value
###########################################################################################

###########################################################################################
def plot_error_3D (Data, uu_err, istep, t):
    """ uu_err considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_err,alpha=0.8, rstride=1, cstride=1)
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_error3D'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_3D
###########################################################################################

###########################################################################################
def plot_control (Data, listOfNetControl, istep, t, u_ex, Infos):
    funcname = "plot_control"
    [x_plan, y_plan] = Data.get_plan_directions (Data.dim) # needed for fig 3 & 4

    ### Compute all data
    # get the last control over test grid
    tensorx = tf.convert_to_tensor(Data.XX_test)
    # control_testgrid = listOfNetControl[-1].get(tensorx)
    control_testgrid = listOfNetControl[-1](tensorx)
    ctranal_testgrid = Data.ctrlAnal (t,Data.XX_test,Data.T,Data.Nit)

    Xmin = np.dot(Data.Xmin, x_plan.T); Xmax = np.dot(Data.Xmax, x_plan.T)
    Ymin = np.dot(Data.Xmin, y_plan.T); Ymax = np.dot(Data.Xmax, y_plan.T)

    # Computation of cut points
    llambda = tf.reshape(tf.linspace (tf.constant(0.0,dtype=Data.XX_test.dtype), \
        tf.constant(1.0,dtype=Data.XX_test.dtype),Data.nn_user), (-1,1))
    # first place begin and end of cut in 2D plane, then move them into IR^n space
    cb0 = Xmin + (Xmax - Xmin)*Data.cut_begin[0]
    cb1 = Ymin + (Ymax - Ymin)*Data.cut_begin[1]
    ce0 = Xmin + (Xmax - Xmin)*Data.cut_end[0] 
    ce1 = Ymin + (Ymax - Ymin)*Data.cut_end[1]
    # print("cut_begin : ", cut_begin, ", cut_end : ", cut_end)
    cut_begin_point = tf.convert_to_tensor(cb0*x_plan + cb1*y_plan, dtype=Data.XX_test.dtype)
    cut_end_point = tf.convert_to_tensor(ce0*x_plan + ce1*y_plan, dtype=Data.XX_test.dtype)
    cutpoints = (1.0 - llambda) * cut_begin_point + llambda * cut_end_point

    # control_cut = listOfNetControl[-1].get(cutpoints)
    control_cut = listOfNetControl[-1](cutpoints)
    ctranal_cut = Data.ctrlAnal (t,cutpoints.numpy(),Data.T,Data.Nit)
    if (Data.interestVariable=="dynamic"):
        dyn_cut     = Data.dynFunc(control_cut.numpy(), cutpoints.numpy())
        dynanal_cut = Data.dynFunc(ctranal_cut, cutpoints.numpy()) 

    ### Build figure
    fig, (ax1, ax2) = plt.subplots(1,2,figsize=(15,8))
    fontsize=12

    # experimental : more points = more arrows = less lisibility
    # thus I try to select even more relevant points among the relevant ones
    # based on the assumption that points are on a square grid
    if (True):
        nrlvt = Data.XX_test.shape[0]; width_of_grid = int(np.sqrt(nrlvt)); rrange = np.linspace(0,nrlvt-1,nrlvt)
        margin = int(np.ceil (width_of_grid / 25)) # we keep roughly 25 points
        rlvantPts = ((np.mod(np.mod(rrange, width_of_grid), margin)==0) & \
            (np.mod(np.floor(rrange / width_of_grid), margin)==0))
        # rlvantPts &= ((u_ex < Data.eps0) & (u_ex > - Data.eps1)).flatten () # keep only points under treshold
    else:
        rlvantPts = ((u_ex < Data.eps0) & (u_ex > - Data.eps1)) 

    # first ax
    if (Data.interestVariable=="dynamic"):
        dyn     = Data.dynFunc(control_testgrid.numpy(), tensorx.numpy())
        dynanal = Data.dynFunc(ctranal_testgrid, tensorx.numpy()) # may need .numpy()
        if (tf.is_tensor(dyn)):
            dyn = dyn.numpy()
        if (tf.is_tensor(dynanal)):
            dynanal = dynanal.numpy()
        Qsol = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dynanal[rlvantPts,0], \
            dynanal[rlvantPts,1], color="k", zorder=5)
        Qdyn = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dyn[rlvantPts,0], \
            dyn[rlvantPts,1], color="r", zorder=5)
        ax1.quiverkey(Qsol, 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.quiverkey(Qdyn, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.set_title ("Dynamics (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)

    elif (Data.interestVariable=="control"):
        if (tf.is_tensor(control_testgrid)):
            control_testgrid = control_testgrid.numpy()
        if (tf.is_tensor(ctranal_testgrid)):
            ctranal_testgrid = ctranal_testgrid.numpy()
        if (ctranal_testgrid.shape[1]==1): # 1D control
            divider = make_axes_locatable(ax1); cax1 = divider.append_axes('right', size='5%', pad=0.05)
            hdl = ax1.scatter (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                c=control_testgrid[rlvantPts], marker=".", s=50, zorder=5, label="scheme", cmap="jet")
            ax1.scatter (Data.XX_test[rlvantPts,0],Data.XX_test[rlvantPts,1],c=ctranal_testgrid[rlvantPts],\
                marker="s", alpha=0.2, s=380, zorder=3, label="exact", cmap="Greys")
            ax1.legend(fontsize=fontsize); fig.colorbar (hdl,ax=ax1,cax=cax1)
        elif (ctranal_testgrid.shape[1]==2): # 2D control
            Qexact  = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                ctranal_testgrid[rlvantPts,0], ctranal_testgrid[rlvantPts,1], color="k", zorder=5)
            Qscheme = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                control_testgrid[rlvantPts,0], control_testgrid[rlvantPts,1], color="r", zorder=5)
            ax1.quiverkey(Qexact , 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
            ax1.quiverkey(Qscheme, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
        else:
            print("Control plot error : control dimension %d not implemented" % (control_testgrid.shape[1]))
            ax1.set_title ("Control (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)
    else:
        print("[%s] Error : interestVariable '%s' not implemented" % (funcname, Data.interestVariable))

    # second ax
    if (Data.second_ax_type=="info"):
        for pos in ['left', 'right', 'top', 'bottom']:
            ax2.spines[pos].set_color('none')
        ax2.set_xticks([])
        ax2.set_yticks([])
        ax2.text(0.51,0.5, Infos, ha='left', va='center', fontsize=16, transform=fig.transFigure)

    # First ax  : plot control on 2D test grid 
    elif (Data.second_ax_type=="cut"):
        # ax2.text(0.55,0.8, Infos, ha='left', va='top', fontsize=11, transform=fig.transFigure)
        if (Data.interestVariable=="control"):
            interest_scheme = control_cut
            interest_exact  = ctranal_cut
        else:
            interest_scheme = dyn_cut
            interest_exact  = dynanal_cut
        if (Data.toplot == "magnitude"):
            cutdata_scheme = np.linalg.norm(interest_scheme, axis=1)
            cutdata_exact  = np.linalg.norm(interest_exact, axis=1)
        elif (Data.toplot == "x coord"):
            cutdata_scheme = interest_scheme[:,0]
            cutdata_exact  = interest_exact[:,0]
        elif (Data.toplot == "y coord"):
            cutdata_scheme = interest_scheme[:,1]
            cutdata_exact  = interest_exact[:,1]
        elif (Data.toplot == "value"): # be careful to use only in 1D
            cutdata_scheme = interest_scheme
            cutdata_exact  = interest_exact
        else: 
            print("Control plot error : unknown toplot ", Data.toplot)

        ax1.arrow (cut_begin_point[0,0], cut_begin_point[0,1], \
            cut_end_point[0,0]-cut_begin_point[0,0], cut_end_point[0,1]-cut_begin_point[0,1], color="orange", zorder=1, width=0.03)
        ax2.set_title("Variable : %s\nCut from (%s)\nto (%s)" % (Data.toplot,",".join(["%.1f" % a for a in\
            cut_begin_point[0,:]]), ",".join(["%.1f" % a for a in cut_end_point[0,:]])), fontsize=fontsize)
        ax2.plot(llambda, cutdata_exact , marker="o", color="k", label="exact")
        ax2.plot(llambda, cutdata_scheme, marker="o", color="r", label="scheme")
        ax2.legend(fontsize=fontsize)
        
    else:
        print("Control plot error : unknown second ax type", Data.second_ax_type)

    ax2.grid()
    ax1.axis("equal")

    #--------------------
    #- Sauvegarde 
    #--------------------

    if (Data.SAVE_GRAPHS):
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. Saving figure :", figname)
        plt.savefig(figname, dpi=200) # , bbox_inches='tight'
    else:
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. NOT Saving figure :", figname)

    if (Data.SHOW_GRAPHS):
        plt.show()
    else:
        plt.close(fig)
###########################################################################################

###########################################################################################
def compute_errors (Data, uerr, u_ex, COMPUTE_LOC):
    funcname = "compute_errors"
    ### global errors
    # absolute
    eLI=lng.norm(uerr,np.inf)
    # relative
    eL1rel=lng.norm(uerr,1)/lng.norm(u_ex,1)

    if (COMPUTE_LOC):
        ### local errors
        mask = (np.abs(u_ex) <= Data.err_thresh).flatten()
        if (np.any(mask)):
            uerrloc=uerr[mask]
            uexxloc=u_ex[mask]
            # absolute
            eLIloc=lng.norm(uerrloc,np.inf)
            # relative
            eL1locrel=lng.norm(uerrloc,1)/lng.norm(np.ones(uexxloc.shape),1) # division par la mesure du domaine 
        else:
            print("\n[%s] WARNING : no points in local error zone" % (funcname))
            exit (1) 
        res = [eLI, eL1rel, eLIloc, eL1locrel]
    else:
        res = [eLI, eL1rel]
    return res
###########################################################################################

###########################################################################################
def communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, \
    # eLI_glob, eL1rel_glob, PRINT, SAVE_HMN, SAVE_MCN):
    PRINT, SAVE_HMN, SAVE_MCN):
    """
    Inputs : 
        * Data : instance of a class, contains everything.
        * istep, tcpu : int and float.
        * e[...] : doubles, errors.
        * PRINT : bool, do we print an output in terminal.
        * SAVE_HMN : bool, do we save a human-readable file.
        * SAVE_MCN : bool, do we save a machine-eadable file (meant for ltf).
    """
    # SYNTAX : [variable, format for machine, format for human, name, max size on screen (in char)]
    towrite = [] # !!! don't forget to modify ltf_dnn_errors if you use it 
    # simulation
    towrite.append([Data.dim, "%3i", "%i", "dim", 3])
    towrite.append([Data.Nit, "%3i", "%i", "Nit", 3])
    towrite.append([tcpu,     "%.8f", "%.2f", "tcpu", 8]) 
    towrite.append([MH_tcpu,  "%.8f", "%.2f", "MH_tcpu", 8]) 
    # réseau & entraînement
    towrite.append([Data.Nlay,  "%i", "%i", "lay",  4]) # remodif AP : la taille d'affichage est 
    towrite.append([Data.Nneur, "%i", "%i", "neur", 4]) # la dernière valeur, pas le format 
    towrite.append([Data.batchSize, "%d", "%i", "batchSize", 10]) 
    towrite.append([Data.MH_Nobs,   "%d", "%i", "Nobs", 6]) # number of obstacle points
    #towrite.append([Data.batchSizeFactor, "%6.2f", "bFactor", 8]) # OB
    #towrite.append([Data.Nit*Data.Next*Data.num_epoch, "%d", "%i", "train", 10]) # nombre total de pas de gradients + OB modif
    towrite.append([Data.Next*Data.num_epoch, "%d", "%i", "train/it", 10]) # nombre total de pas de gradients + OB modif: par iteration
    # erreurs
    towrite.append([eLI, "%.8f", "%2.7f", "errLI", 11])
    towrite.append([eL1rel, "%.8f", "%2.6f", "errL1", 11]) # always relative
    towrite.append([eLIloc, "%.8f", "%2.6f", "errLIloc", 11])
    towrite.append([eL1locrel, "%.8f", "%2.6f", "errL1loc", 11])
    towrite.append([Data.err_thresh, "%.8f", "%.3f", "err_tresh", 11])
    towrite.append([Data.MH_POINTS, "%s", "%s", "MH", 4])   # OB modif
    # # variables annexes
    if (len(Data.EXAMPLE_TAG)>0): 
        towrite.append([Data.EXAMPLE_TAG, "%s", "%s", "ex_tag", 12])

    # Construction de lignes lisibles par l'humain - bien-alignées-pas-trop-grandes-avec-.2-chez-*tcpu
    # titles = " ".join ([("%"+"%ds"%tw[3]) % tw[2] for tw in towrite]) + "\n"
    # values = " ".join ([("%"+"%d"%tw[3]+tw[1][-1]) % tw[0] for tw in towrite]) + "\n"
    titles = " ".join ([("%"+"%ds"%tw[4]) % tw[3] for tw in towrite]) + "\n"
    values = " ".join ([("%"+"%ds"%tw[4]) % (tw[2] % tw[0]) for tw in towrite]) + "\n"

    # affichage pour l'humain 
    if (PRINT):
        print(titles + values, end="")

    # affichage dans un fichier pour l'humain
    if (SAVE_HMN):
        human_error_file = open(Data.saverep+"/"+"errors.txt", "a")
        if (istep==0):
            human_error_file.write("-"*len(titles)+"\n")
            human_error_file.write(titles)
            human_error_file.write("-"*len(titles)+"\n")
        human_error_file.write (values)
        human_error_file.close ()

    # ajout d'éléments à enregistrer qui ne vaillent pas la peine d'être affichés
    towrite.append ([Data.eps0, "%.8f", "%2.6f", "Data.eps0", 11])
    towrite.append ([Data.eps1, "%.8f", "%2.6f", "Data.eps1", 11])
    if (Data.MH_POINTS):
        towrite.append ([Data.MH_level_min, "%.8f", "%2.6f", "MH lev min", 11])
        towrite.append ([Data.MH_level_max, "%.8f", "%2.6f", "MH lev max", 11])
        towrite.append ([Data.MH_tau, "%.8f", "%2.6f", "MH tau", 11])
        towrite.append ([Data.MH_Niter, "%d", "%2.6f", "MH Niter", 11])
        towrite.append ([Data.MH_ShNiter, "%d", "%i", "MH Shake Niter", 10])
        towrite.append ([Data.MH_ShFreq, "%d", "%i", "MH Shake freq", 10])
        towrite.append ([Data.MH_drift_ww, "%.8f", "%2.6f", "MH drift weight", 11])
        towrite.append ([Data.MH_drift, "%s", "%s", "MH drift choice", 10])
        towrite.append ([Data.MH_stop_ratio, "%.8f", "%2.6f", "MH stop ratio", 11])
        towrite.append ([Data.MH_Vbis, "%s", "%s", "MH Vbis", 10])
        towrite.append ([Data.MH_sc_choice, "%s", "%s", "MH stop crit", 10])
        towrite.append ([Data.MH_sc_freq, "%d", "%i", "MH stop crit freq", 10])
    # towrite.append([eLI_glob, "%.8f", "%2.7f", "errLIg", 11])
    # towrite.append([eL1rel_glob, "%.8f", "%2.6f", "errL1g", 11]) # always relative

    # affichage pour la machine
    if (SAVE_MCN):
        ltf_file=open(Data.saverep+"/"+"ltf_data.txt", "a")
        for itw, tw in enumerate(towrite):
            ltf_file.write (tw[1] % (tw[0]))
            if (itw < len(towrite)-1):
                ltf_file.write("\t")
            else:
                ltf_file.write("\n")
        ltf_file.close ()
###########################################################################################

###########################################################################################
# def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel, eLI_glob, eL1rel_glob):
def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel):
    Infos  = "SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    Infos += "Example %s - %s (MH=%d)\n" % (Data.NAME, Data.EXAMPLE_TAG, 1*Data.MH_POINTS)
    Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
    if (Data.scheme=="SL2"):
      #Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
       Infos += "[value]   %3d (inner loop), N.v. %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next_value * Data.nbIterFactor, Data.Next_value)

    if (Data.scheme=="SL3"):
        if (Data.optimized=="control"):
            Infos += "Network generator : %s" % (Data.genCName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genCName=="GroupSort") else "\n"
        elif (Data.optimized=="value"):
            Infos += "Network generator : %s" % (Data.genVName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genVName=="GroupSort") else "\n"
    elif (Data.scheme=="SL2"):
        Infos += "Control generator : %s, value generator : %s" % (Data.genCName, Data.genVName)
        Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if ("GroupSort" in [Data.genCName, Data.genVName]) else "\n"
        #Infos += Data.SL2ValLag + " lagrangian for value optimization\n"
        Infos += Data.SL2ValLag + " traj. for value optimization\n"
    Infos += "%d layers of %d neurons, batchSize %d \n" % (Data.Nlay, Data.Nneur, Data.batchSize)
    Infos += "Levels : [" + ", ".join([str(l) for l in Data.levels]) + "]\n"
    if (Data.EXPLORE_MH):
        Infos += "Mode EXPLORE_MH\n"
    else:
        Infos += "istep = %d / %d, t = %.3f / %.3f\n" % (istep, Data.Nit, t, Data.T)
        Infos += "Err LI : glob     %s%.5f, loc    %s%.5f (tresh %.2f)\n" % (r"$\ $",eLI,r"$\ $",eLIloc,Data.err_thresh) 
        Infos += "Err L1 : glob/"+r"$\|u_{ex}\|$"+" %.5f, loc/" % (eL1rel)+r"$\|\Omega\|$"+" %.5f\n" % (eL1locrel) 
        # Infos += "Err glob : LI %10.5f, L1rel %10.5f sur %d points\n" % (eLI_glob, eL1rel_glob, Data.XX_errg.shape[0])
    if (Data.MH_POINTS):
        Infos += "MH_Niter: %d. Every %d epoch, we shake with %d.\n" % (Data.MH_Niter, Data.MH_ShFreq, Data.MH_ShNiter)
        Infos += r"$\tau=$"+" %.3f" % (Data.MH_tau) + ", ratio max %.5f, weight %.2f, levelmin/max [%.2f, %.2f]\n" \
            % (Data.MH_stop_ratio, Data.MH_drift_ww, Data.MH_level_min, Data.MH_level_max)
        Infos += "Drift : %s, VBis : %s\n" % (Data.MH_drift, Data.MH_Vbis)
        Infos += "stop. crit : %s, Rho : %d\n" % (Data.MH_sc_choice, Data.MH_Rho)
    if (Data.MH_Nobs > 0):
        Infos += "%d obstacle points, stop_ratio %.2e with tau %.2e and drift %.2e\n" \
            % (Data.MH_Nobs, Data.MH_obs_stop_ratio, Data.MH_obs_tau, Data.MH_obs_drift_ww)
    if (Data.Nit>0):
        dt = Data.list_tk[1] - Data.list_tk[0]
        if (np.all([(dt==Data.list_tk[i]-Data.list_tk[i-1]) for i in range(2,Data.Nit-1)])):
            Infos += "Maillage uniforme en temps\n"
        else:
            Infos += "list_tk : [" + ",".join(["%.2f" % tt for tt in Data.list_tk]) + "]\n"
    return Infos
###########################################################################################

###########################################################################################
def error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate): 
    funcname = "error_and_plots"
    """
        Computes errors and plots.

        Inputs : 
            * Data : instance of class that contains everything.
            * istep : int, current temporal iteration of the optimization
            * t : real, current physical time
            * tcpu/MH_tcpu : real, current computation time (and same for MH only)
            * XX_train : TF tensor, said MH points
            * evaluate : callable for value function. !! Depends on the scheme.
    """   

    # INITIALISATION

    u_ex      = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0) # plus de treshold *dans* data, mais extérieur
    if ((istep==0) or Data.EXPLORE_MH): # latter : ghost training
        u_pred      = u_ex
    else:
        if (Data.scheme=='SL3'):
            if (Data.optimized=="control"):
                u_pred      = evaluate (Data, Data.listOfNetControl, Data.XX_test) # evaluateLast_fromControl
            elif (Data.optimized=="value"):
                u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast
            else:
                print("[%s] Optimized '%s' not implemented." % (funcname, Data.optimized))
                exit (1)
        else:
            u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast

    u_pred = tf.reshape(u_pred, (u_pred.shape[0],1))
    u_ex = tf.reshape(u_ex, (u_ex.shape[0],1))

    uerr = u_pred - u_ex
    uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))  # numerique mat. carree
    uu_ex   = tf.reshape(u_ex  , (Data.nn_user,Data.nn_user))  # exacte    mat. carree
    uu_err  = tf.abs (uu_pred - uu_ex)

    # CALCULS D'ERREUR 

    [eLI, eL1rel, eLIloc, eL1locrel] = compute_errors (Data, uerr, u_ex, COMPUTE_LOC=True)
    if (Data.TRAIN): # otherwise, adds unnecessary content to error files
        communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, PRINT=1,SAVE_HMN=1,SAVE_MCN=1)
    Infos = get_Infos (Data, istep, Data.T - t, eLI, eL1rel, eLIloc, eL1locrel)

    # FIGURES

    if (Data.SAVE_GRAPHS or Data.SHOW_GRAPHS):
        plot_level (Data, uu_pred, uu_ex, istep, Data.T - t, XX_train, Infos) # 2D
        # plot_value (Data, uu_pred, istep) # 3D

        # newbies : visualisation de l'erreur
        plot_error_2D (Data, uu_err, istep, Data.T - t)
        # plot_error_3D (Data, uu_err, istep, Data.T - t)

        # mostly useless
        # if ((istep > 0) and (len(Data.listOfNetControl) > 0)): # otherwise the control is undefined
        #     plot_control (Data, Data.listOfNetControl, istep, Data.T - t, u_ex, Infos)
    else:
        figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
        print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    return 0
###########################################################################################

###########################################################################################
def plot_trackedPoints (Data, listOfNetControl):
    """
    Picks some random points and plots their motion under Data.dynFunc. 
    The list of controls is taken from last to first.
    """
    # trackedPoints = np.array([[2.5, -2.0], [3.5, 2.0], [4.0, 0.0]])
    trackedPoints = np.array([[2.5, -2.0]])

    fig, ax = plt.subplots ()
    cols = plt.get_cmap("plasma")(np.linspace(0.2, 0.8, len(listOfNetControl)+1))
    ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[0], marker="o")

    for icontrol, control in enumerate(listOfNetControl[::-1]):
        control_eval = control (trackedPoints).numpy()
        trackedPoints = Data.dynFunc (control_eval, trackedPoints)
        ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[icontrol+1], marker="o")

    plt.show ()
###########################################################################################


==> numeikc/EIKOD41000EXT/code/latex_table_formatter.py <==
#######################################################################################
# Latex table formatter
# 
# Input : 
#   - a format file (.py) containing objects (see generic_format.py)
#   - a data file (.txt or readable as)
#   - if wanted : an output file name (if provided, no terminal output)
# 
# The data file contains raw data from simulation
# The format file describes how the table must be constructed from the data
# 
# Output : latex, in form of a terminal output or a compilable .tex file (mutually exclusive in this version)
#
#######################################################################################

import numpy as np
import sys
import importlib
from os import path

verbose = False

####################################################################
# Récupération des infos du format file

args = sys.argv[1:]
if (len(args)<2):
    print("WARNING : Please provide a format_file and a data_file.")
    exit (1)
elif (len(args)==2):
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = "" # if no output is provided, do not print
else:
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = args[2]
    if ("." not in output_file_name):
        output_file_name += ".txt"

try:
    fmt = importlib.import_module(path.realpath(format_file_name))
except Exception as e:
    print("WARNING : error opening format file '%s' (" % (format_file_name), e, "). Abandon")
    exit (1)
####################################################################

if (len(output_file_name) == 0): # otherwise silent
    print("Welcome in latex table formatter.")
    print("Call this script with the following arguments : format_file data_file <output_file>")
    print("You may need to \\usepackage{multirow} if funny 2* appear in the head.")

####################################################################
# Vérification que le format file est bien conforme
try:
    fmt.columns
except:
    print("WARNING : 'columns' not found in format file. Abandon")
    exit (1)

# more format check
def recur_check (col, is_ok):
    if (np.mod(len(col),2) != 0):
        is_ok = False
        print("WARNING : uneven number of elements in a level of columns")
    else:
        for ic, c in enumerate(col[1::2]):
            if ((type(col[2*ic]) is not str) or (not ((type(c) is list) or (type(c) is dict)))):
                is_ok = False
                print("WARNING : bad type in columns. Use strings for name and dicts/lists of columns for datas")
            if (is_ok and (type(c) is list)):
                is_ok = recur_check (c, is_ok)
    return is_ok

is_ok = recur_check (fmt.columns, True)
if (not is_ok):
    print("WARNING : 'columns' is not well formatted. Abandon")
    exit (1)
if (len(fmt.columns)==0):
    print("WARNING : empty 'columns'.")

try:
    fmt.caption
except:
    print("WARNING : 'caption' not found in format file. Add 'caption = \"mycaption\"' to format file if you want one.")
    fmt.caption = ""

try:
    fmt.label
except:
    print("WARNING : 'label' not found in format file. Add 'label = \"mylabel\"' to format file if you want one.")
    fmt.label = ""

try:
    fmt.datarows
except:
    print("WARNING : 'datarows' not found in format file. Taking default datarows=\":\".")
    fmt.datarows = ":"

try:
    fmt.sep
except:
    print("WARNING : 'sep' not found in format file. Taking default sep=\":\". This may cause column discrimination error!")
    fmt.sep = "\t"
####################################################################

####################################################################
# Extraction des infos pratiques du format file
def recur_count (columns, ncols, nrows, current_row):
    for c in columns[1::2]:
        if type(c) is dict:
            ncols += 1
            nrows = np.max([nrows, current_row])              
        elif type(c) is list:
            [ncols, nrows, current_row] = recur_count (c, ncols, nrows, current_row+1)
        else: 
            print("WARNING : error in extracting infos from column. Please check format.")
    return [ncols, nrows, current_row-1]

[ncols, nrows, current_row] = recur_count (fmt.columns, 0, 1, 1)

lines_head = [[] for _ in range(nrows)]
lines_data = []

def recur_lines (columns, lines_head, lines_data, current_row, level_width, nrows):
    for ic, c in enumerate(columns[1::2]):
        if type(c) is dict:
            # remplissage jusqu'au plancher de l'en-tête
            lines_head[current_row].append([columns[2*ic], nrows-current_row, 1])
            for irow in range(nrows-current_row-1):
                lines_head[current_row+1+irow].append([]) # laisser du blanc
            lines_data.append (c)
            if (current_row > 0):
                level_width[-2] += 1 # ajouter la largeur de cette colonne à celle du dessus

        else: # si (comme ?) le boulot de vérification a bien été fait, type(c)=list ici
            [lines_head, lines_data, current_row, level_width] = recur_lines (c, lines_head, lines_data, current_row+1, level_width+[0], nrows)
            lines_head[current_row].append ([columns[2*ic], 1, level_width[-1]])
            if (current_row > 0):
                level_width[-2] += level_width[-1] # ajouter la largeur de cette colonne à celle du dessus
                level_width[-1] = 0 # passer à la colonne suivante
            else:
                level_width = [0] # passer à la colonne principale suivante : remise à 0
    return [lines_head, lines_data, current_row-1, level_width[:-1]]

[lines_head, lines_data, current_row, level_width] = recur_lines (fmt.columns, lines_head, lines_data, 0, [0], nrows)
####################################################################

####################################################################
# Récupération des données
try:
    datafile = open(data_file_name, "r")
except:
    print("WARNING : datafile %s not found. Abandon" % (data_file_name))
    exit (1)
datalines = datafile.readlines ()
datafile.close ()

datalines = [[numstr.replace("\n","") for numstr in line.split(fmt.sep)] for line in datalines]
datas = []
for rawline in datalines:
    line = []
    for f in rawline:
        try: # brutal, but very efficient
            line.append(float(f))
        except:
            line.append(f)
    datas.append(line)

# supprimer les éventuelles lignes vides
datas = [line for line in datas if ((len(line)>0) and (line!=[""]))]
lendatas = len(datas)

if verbose:
    print("datas : ", datas)
####################################################################

####################################################################
########## Coeur du script : construction de la table latex

output = "\\begin{table}\n"
output += "\t\\centering\n"
output += "\t\\begin{tabular}{|" + "c|"*ncols + "} \\hline\n"

########## placement de l'en-tête
for iline, line in enumerate(lines_head):
    output += "\t"
    # si pas la première ligne : remplissage des lignes brisées (\cline)

    if (iline > 0):
        coldep = 1
        cline_open = False
        for iele, ele in enumerate(line):
            if (len(ele)>0): # pas vide
                if (cline_open):
                    colarr += ele[2] # continuation d'une cline ouverte : somme des largeurs
                else:
                    cline_open = True # ouverture d'une cline
                    colarr = coldep + 1
            else: # ele vide
                if (cline_open):
                    cline_open = False # fermeture d'une cline
                    output += "\\cline{%d-%d} " % (coldep, colarr-1)
                    coldep = colarr+1
                else:
                    coldep += 1 # recherche d'une future cline
        # fermeture d'une éventuelle cline laissée ouverte
        if (cline_open):
            output += "\\cline{%d-%d} " % (coldep, colarr-1)

    # remplissage des noms
    for ic, c in enumerate(line): # soit [], donc remplissage, soit [nom, lignes, colonnes]
        if (len(c)>1): 
            if (c[2] > 1): # multicolonnes
                if (ic==0):
                    output += "\\multicolumn{%d}{|c|}{%s} " % (c[2], c[0])
                else:
                    output += "\\multicolumn{%d}{c|}{%s} " % (c[2], c[0])
            elif (c[1] > 1): # multilignes
                output += "\\multirow{%s}*{%s} " % (c[1], c[0])
            else: # single output
                output += c[0] + " "
        if (ic < len(line)-1):
            output += "& "
        else:
            output += "\\\\ \n"
output += "\t\\hline \\hline \n" 

########## placement des données
if (type(fmt.datarows) is str):
    try:
        rows_bounds = fmt.datarows.split(":")
        if (len(rows_bounds) != 2):
            print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
            list_of_rows = range(lendatas)
        else:
            for irb in [0,1]:
                if (rows_bounds[irb]==""):
                    rows_bounds[irb] = 0
                else:
                    try:
                        rows_bounds[irb] = int(rows_bounds[irb])
                    except:
                        print("WARNING : datarow[%d] = unknown thing %s. Taking 0 by default" % (irb, rows_bounds[irb]))
                        rows_bounds[irb] = 0
            list_of_rows = np.arange(rows_bounds[0], lendatas-rows_bounds[1], 1)
            if (len(list_of_rows)==0):
                print("WARNING : empty datarows.")
    except:
        print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
        list_of_rows = range(lendatas)

elif (type(fmt.datarows) is list):
    list_of_rows = []
    for i in fmt.datarows:
        if type(i) is tuple:
            if (np.min(i) < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % np.min(i))
            elif (np.max(i) >= lendatas):
                print("WARNING : datarows ask for line %d. Line numbering starts from 0 : clipping at %d by default" % (np.max(i), lendatas-1))
            dalist = list(np.arange(np.max([0,np.min(i)]), np.min([np.max(i)+1, lendatas])))
            if (i[0] <= i[1]):
                list_of_rows += dalist
            else:
                list_of_rows += dalist[::-1]
                
        elif type(i) is int:
            if (i < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % (i))
            elif (i >= lendatas):
                print("WARNING : datarows ask for line %d : clipping at %d by default (line numbering starts from 0)" % (i, lendatas-1))
            list_of_rows.append(np.max([0,np.min([lendatas-1, i])]))
        else:
            print("WARNING : Unknown element ", i, " in datarows, ignored")
else:
    print("WARNING : unknown datarows type : ", type(fmt.datarows), "Please use list or 'a:b' string.")
    list_of_rows = []

for row in list_of_rows:
    output += "\t"
    for ic, c in enumerate (lines_data):
        if (c["datacol"] >= len(datas[row])):
            print("WARNING : format ask for column %d but datafile only have %d columns. Ignored" % (c["datacol"], len(datas[row])))
        else:
            try:
                output += c["format"] % (datas[row][c["datacol"]])
            except:
                print("WARNING : format error. Expected was %s, received data " % (c["format"]), datas[row][c["datacol"]], " of type", type(datas[row][c["datacol"]]))
        if (ic < ncols-1):
            output += " & "
        else:
            output += " \\\\ \\hline \n"

########## end of table
output += "\t\\end{tabular}\n"
if (len(fmt.caption)>0):
    output += "\t\\caption{" + fmt.caption + "}\n"
if (len(fmt.label)>0):
    output += "\t\\label{" + fmt.label + "}\n"
output += "\\end{table}\n"
####################################################################

if (len(output_file_name)>0): # silent mode
    # in this version, creates a full latex document (that can be compiled)
    output_file = open (output_file_name, "w")
    output_file.write ("\\documentclass{article}\n")
    output_file.write ("\\usepackage[landscape]{geometry}\n")
    output_file.write ("\\usepackage{multirow}\n")
    output_file.write ("\\begin{document}\n")
    output_file.write ("\\thispagestyle{empty}\n")
    output_file.write (output)
    output_file.write ("\\end{document}\n")
    output_file.close ()
else:
    print("\n")
    print(output)
    print("\n")
    print("Bye")
#######################################################################################
#                                                                                 Fin #
#######################################################################################

==> numeikc/EIKOD41000EXT/code/ltf_dnn_errors.py <==
##################################################################################
# format file 
# keep a generic version of this file for later use
#  
# Syntax : 
# columns = [
#     "column name 1", tablecolumn (n° in datafile, "format"),
#     "column name 2", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         "subcolumn name b" : tablecolumn (n° in datafile, "format"),
#     ],
#     "column name 3", tablecolumn (n° in datafile, "format"),
#     ...
#     "column name n", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         ...
#         "subcolumn name z" : tablecolumn (n° in datafile, "format"),
#     ],
# ]
#
# datarows : one of the following
# - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting from a and skipping last b
# - [a,b,...,o] : list of elements e, with e being
#       either a number n : pick the corresponding row
#       or a tuple (a,b)  : pick rows between a and b, both included (can be reversed, like (5,3), or equal, like (42,42))
# Remarks :
# - line numbering starts from 0.
# - the order in the table will follow the order in datarows.
# - '0:0' is the same as ':'.
#
#   The datafile may contain any number of rows, 
#   as soon as the columns appearing in [columns] exist and share the same data type
#   1 row = 1 set of different datas (meant to be added during an algo run)
#
#   Any code in this file will be executed once, on loading (building datarows for instance)
#
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format):
    """
    Inputs : 
        * datacol   : un entier dans 0, ..., infty, donne le numéro de la colonne de data.txt où sont rangés les données.
        * format    : chaîne de caractère type "%.3f". 
    """
    col = {"datacol" : datacol, "format" : format}
    return col

###################################
# Parameters
###################################

caption     = "Errors" # Optional (ignore the warning if commented)
label       = "fig:errors" # Optional (ignore the warning if commented)

columns = [
    "Simulation", [
        "dim", tablecolumn (0, "%d"),
        "N it", tablecolumn(1, "%d"),
        "tcpu", tablecolumn(2, "%7.2f"),
        "MH tcpu", tablecolumn( 3, "%7.2f"),
        "ex tag",   tablecolumn(15, "%s"),
        "MH pts",   tablecolumn(14, "%s"),
    ],
    "Network", [
        "lay", tablecolumn (4, "%d"),
        "neur", tablecolumn (5, "%d"),
        "N train", tablecolumn (6, "%d"),
        "grad", tablecolumn (8, "%d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (9, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (10, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (11, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (12, "%7.2e"),
    ],
]

#datarows = ":" 
#datarows = [1,4,8,13,19]
datarows = ":" 
#datarows = [4,13,26,43]

# datarows = [1, 22] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [1, 4, 10, 21, 42] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [5, 11, 17, 23, 29] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [1, 3, 5, 7] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [5, 11, 17] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
sep = "\t" # data file separator

##################################################################################
#                                                                            End #
##################################################################################


==> numeikc/EIKOD41000EXT/code/main.py <==
#!/usr/bin/python
# -*- coding: iso-8859-15 -*-

import tensorflow as tf
import numpy as np
import sys

from os import path 
from os import system
from os import listdir
from os import mkdir 
from importlib import import_module

from theNetworks import FeedForwardGenerator, FeedForwardGenerator01, GroupSort01Generator01

from utils import copycode, get_cmdline_Data, export_cleandat, export_copydat, generate_latex, evaluateLast_fromControl, evaluateLast
from error import plot_trackedPoints, error_and_plots, plot_value, plot_level
from metropolis import metropolis_points

from SolverHJB_SL2 import solver_SL2
from SolverHJB_SL3 import solver_SL3, explore_MH

def main(argv):
    funcname="main"
    
    #---------------------------------------------------------------------------#
    # VARIABLES                                                                  
    #---------------------------------------------------------------------------#

    datafile = [pair for pair in argv if "datafile=" in pair]
    if (len(datafile)>0):
        argv.remove (datafile[0]) # will not be considered as a variable
        datafile = datafile[0][len("datafile="):]
        datafile = datafile.replace(".py","")
    else:
        datafile = "data"
    print("["+funcname+"] "+"-"*29+" Loading data from "+datafile+" "+"-"*29)
    try:
        Data = import_module(datafile) # contains all data values
    except Exception as e:
        print("[%s] Impossible to import '%s' (" % (funcname, datafile), e, "). Abort")
        exit (1)

    # All items (name,default) of this list will be stored as attributes of a class Data
    # filled with default if name=value does not appear in the command line.
    # If [required values] is not empty, default (or value if provided) must be in these.

    variables = [] # syntax : ("name", default_value, [required values])
    booleans = [0,1,True,False]
    
    # Mathematical problem
    variables.append(("dim",  [])) # physical dimension
    variables.append(("Nit",  [])) # Number of iterations in time
    variables.append(("t0",   [])) # physical initial time
    variables.append(("T",    [])) # physical terminal time
    variables.append(("eps0", [])) # upper truncation limit of the value function
    variables.append(("eps1", [])) # lower truncation limit of the value function

    # Scheme parameters 
    variables.append(("scheme", ["SL2", "SL3"])) # SL2 or SL3
    variables.append(("SL2ValLag", ["full", "semi"])) # full or semi-lagrangian for value optimization
    variables.append(("order", [1,2,2.1,10,20])) # order of the scheme
    variables.append(("interm_step", [])) # Number of RK steps
    variables.append(("err_thresh", [])) # local error domain : |V| <= err_thresh 
    variables.append(("err_thresh_global", [])) # global error domain : |V| <= err_thresh_global
    variables.append(("nn_user", [])) # local error domain : |V| <= err_thresh 
    variables.append(("optimized", ["control", "value"])) # For SL3, either "control" or "value"
    variables.append(("OBSTACLE", booleans)) # do we consider the obstacle    
    
    # Neural networks parameters
    variables.append(("Nlay", [])) # Number of layers
    variables.append(("Nneur", [])) # Number of neurons per layer
    variables.append(("Next", [])) # Number of epochs in outer loop 
    variables.append(("Next_value", [])) # Number of epochs in outer loop of SL2 value optim 
    variables.append(("num_epoch", [])) # number of epochs in the inner loop
    variables.append(("nbIterFactor", [])) # factor of the first number of optimization
    variables.append(("nbOpt", [])) # number of different optimizations - we take the best
    variables.append(("initLR", [])) # learning rate
    variables.append(("batchSize", [])) # number of points drawn for control optimization
    variables.append(("batchSizeOpt", [])) # number of points drawn for control optimization / case nbObt>1
    variables.append(("batchSizeFactor", [])) # Factor to increase number of batch points at each time iteration
    variables.append(("batchSizeVal", [])) # number of points drawn for value optimization (SL2)
    variables.append(("seed", [])) # global random seed parameter
    variables.append(("genCName", ["FeedForward","FeedForward01","GroupSort"])) # name of control the neural network generator
    variables.append(("genVName", ["FeedForward","FeedForward01","GroupSort"])) # name of value the neural network generator
    variables.append(("sizeGroup", [])) # for GroupSort generator : size of sorted groups
    
    # Inputs and outputs
    variables.append(("saverep", [])) # folder where outputs will be placed
    variables.append(("loadrep", [])) # folder from where data will be loaded
    variables.append(("LATEX", booleans)) # do we generate a latex table with errors

    # Metropolis-Hastings    
    variables.append(("MH_Vbis", ["id","abs","truncLmax","SqOverTh","distToZone"])) # type of density for Metropolis-Hastings (string)
    variables.append(("MH_Rho", [0,1,2,3,4])) # type of rho function (int)
    variables.append(("MH_Slicewidth", [])) # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
    variables.append(("MH_Niter", [])) # Maximal number of MH iterations at every time step
    variables.append(("MH_ShFreq", [])) # Frequency of MH shaking
    variables.append(("MH_ShNiter", [])) # Number of iterations in MH shaking
    variables.append(("MH_tau", [])) # equivalent of time step
    variables.append(("MH_drift", ["FDgrad_abs_v"])) # choice of the drift weight (string)
    variables.append(("MH_drift_ww", [])) # ponderation of drift 
    variables.append(("MH_stop_ratio_init", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_end", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_start", [])) # stopping ratio, for first step # OB 
    variables.append(("MH_level_min", [])) # lower truncation of the density
    variables.append(("MH_level_max", [])) # upper truncation of the density
    variables.append(("MH_sc_freq", [])) # frequency of stopping criteria test
    variables.append(("MH_sc_choice", ["rOverThresh", "rmOverTresh", "dr:rUnderThresh", "dr:devUnderThresh",\
        "dr:devSqrtUnderThresh"])) # type of stopping criteria (string)   
    variables.append(("MH_frozenpc", [])) # percentage of frozen points (0-100)   
    variables.append(("MH_POINTS", booleans)) # do we use Metropolis-Hastings points
    variables.append(("MH_USE_OLD_PTS", booleans)) # do we propagate the same set of points

    # Execution control
    variables.append(("EXPLORE_MH", booleans)) # do we skip network part to explore MH_Points
    variables.append(("RELOAD", booleans)) # do we load an interrupted optimization
    variables.append(("TRAIN", booleans)) # do we train the networks
    variables.append(("POSTT", booleans)) # do we execute the post-treatment code
    variables.append(("SAVE_NETS", booleans)) # do we save nets
    variables.append(("SAVE_GRAPHS", booleans)) # do we save graphs
    variables.append(("SHOW_GRAPHS", booleans)) # do we show graphs
    variables.append(("BATCHPTS_ON_SHOW", booleans)) # do we plot batchpoints on show graphs

    Data = get_cmdline_Data (Data, variables, argv, datafile, verbose=True) # embedded prints    

    #---------------------------------------------------------------------------#
    # INITIALIZATION                                                            
    #---------------------------------------------------------------------------#

    if (Data.EXPLORE_MH): # protect the user against itself
        Data.TRAIN = False

    if (Data.scheme=="SL2" and Data.MH_POINTS):
        Data.MH_POINTS=False
        print("\n\n[%s] WARNING : SL2 does not have metropolis points. Setting MH_POINTS=False\n" % (funcname))

    if (Data.seed > 0): # set global seed
        tf.random.set_seed(Data.seed)
    
    for rep in [Data.saverep, Data.saverep+"/controlNets", Data.saverep+"/valueNets"]:
        if not path.exists (rep): # create save directory if needed
            mkdir (rep)
    
    Data.layers = [Data.Nneur]*Data.Nlay # list of number of neurons per layer
    Data.aDim = Data.aDim_func(Data.dim) # control space dimension
    Data.list_tk = Data.get_list_tk (Data.t0, Data.T, Data.Nit) # list of physical times
    # Data.dt = (Data.T-Data.t0 if (Data.Nit==0) else (Data.T-Data.t0)/Data.Nit)
    Data.Xmin = Data.get_Xmin(Data.dim) # array of size dim
    Data.Xmax = Data.get_Xmax(Data.dim) # array of size dim


    activation = tf.nn.relu # default inner layers activation function
    
    def get_gen (Data, genName, dim):
        if (genName=="FeedForward01"):
            gen = FeedForwardGenerator01 (np.array(Data.layers), activation, Data.output_activation, dim)
        elif (genName=="FeedForward"):
            gen = FeedForwardGenerator   (np.array(Data.layers), activation)
        elif (genName=="GroupSort"):
            gen = GroupSort01Generator01 (np.array(Data.layers), Data.sizeGroup, Data.output_activation, dim)
        else:
            print("[%s] Error : generator '%s' not implemented. Abort" % (funcname, genName))
            exit (1)
        return gen

    [genControl, genValue] = [get_gen(Data,Data.genCName,Data.aDim), get_gen(Data,Data.genVName,1)]
    
    print("layers     : ", Data.layers)
    print("aDim       : ", Data.aDim, ", dimension espace des controles")
    print("activation : ", activation)
    print("list of tk : ", Data.list_tk)
    if (len(Data.list_tk) != Data.Nit+1):
        print("[%s] Error : Nit=%d but only %d times in list_tk (0 included). Abort" % (funcname, Data.Nit, len(Data.list_tk)))
        exit(1)
    print("Xmin : ", Data.Xmin, ", Xmax : ", Data.Xmax)
    
    #- Nom compilé
    basenamelist = [] # list of str
    basenamelist.append(Data.scheme)
    basenamelist.append("D%d" % Data.dim)
    basenamelist.append("Nit%d" % Data.Nit)
    basenamelist.append("A"+activation.__name__)
    basenamelist.append("Neu%d" % Data.Nneur)
    basenamelist.append("Lay%d" % Data.Nlay)
    basenamelist.append("Next%d" % Data.Next)
    basenamelist.append("Order%d" % Data.order)
    basenamelist.append("Batch%d" % Data.batchSize)
    basenamelist.append("MH%d" % (1*Data.MH_POINTS))
    basenamelist.append("Vbis" + Data.MH_Vbis)
    basenamelist.append("nbOpt%d" % Data.nbOpt)
    basenamelist.append(Data.genCName)
    if (len(Data.EXAMPLE_TAG)>0):
      basenamelist.append (Data.EXAMPLE_TAG)
    Data.baseName = "_".join (basenamelist)
    # redirect output to directory
    # sys.stdout = open(Data.saverep+"/resFile"+Data.baseName+".txt", 'w') # tf.print does not pass 
    print("BaseName", Data.baseName) 

    Data.riskFunc = Data.RiskL2 ()            # risk function for value approximation
    Data.phi      = Data.PhiFunc (Data.dim)   # init. condition function
    Data.dynFunc  = Data.DynFunc (Data.dim)   # approx. dynamic function
    Data.obstFunc = Data.ObstFunc (Data.dim)  # obstacle function
    [Data.XX_test, Data.xxgraph, Data.yygraph] = Data.XtestGridGenerator (Data.dim, Data.nn_user, Data.Xmin, Data.Xmax)

    # # OB DEBUG STOP TEST (TEMPORAIRE)
    # Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    # Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];
    # if (Xmax-Xmin<=1e-6 or Ymax-Ymin<=1e-6):
    #     [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
    #     print("x_plan : ", x_plan)
    #     print("y_plan : ", y_plan)
    #     print("Data.dim    = ", Data.dim)
    #     print("Data.nn_user= ", Data.nn_user)
    #     print("Data.xxgraph= ", Data.xxgraph)
    #     print("Xmin = ", Xmin)
    #     print("Xmax = ", Xmax)
    #     print("Ymin = ", Xmin)
    #     print("Ymax = ", Xmax)
    #     print("[%s] Attention Xmin,Xmax (ou Ymin,Ymax) trop proches. Abort." % funcname)
    #     exit(1)

    # containers for the training step
    Data.stepsToDo = range(Data.Nit+1) # default 
    Data.listOfNetControl = []
    Data.listOfNetValue = []

    # independant error evaluation points : oldie
    # Data.XX_errg = tf.random.normal([10000,Data.dim], mean = 0.5*(Data.Xmin+Data.Xmax), stddev = 0.5*(Data.Xmax-Data.Xmin))

    #--------
    #- before entering possible-user-interruption-zone
    #--------
    # export_copydat (Data)
    # export_cleandat (Data.saverep)
    copycode (Data.saverep)
    
    #---------------------------------------------------------------------------#
    # RELOAD                                                                  
    #---------------------------------------------------------------------------#

    if (Data.RELOAD):
        print("[%s] Reloading session from %s.." % (funcname, Data.loadrep))
        if (Data.scheme=="SL3"):
            if (Data.optimized=="control"):
                thelist = Data.listOfNetControl
            else:
                thelist = Data.listOfValueNet
            try:
                nnets = len(listdir(Data.loadrep+"/%sNets/"%(Data.optimized))) 
                print("%d %s networks found" % (nnets, Data.optimized))
                for inet in range(1,nnets+1): # numérotation de 1 à nnets
                    theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (Data.optimized,Data.optimized,inet))
                    thelist.append (theNet)
                Data.stepsToDo = range(nnets+1,Data.Nit+1)
            except Exception as e:
                print("[%s] Error in loading %s nets : " % (funcname, Data.optimized), e)
        elif (Data.scheme=="SL2"):
            for (thelist, nettype) in zip([Data.listOfNetValue, Data.listOfNetControl], ["value", "control"]):
                try:
                    nnets = len(listdir(Data.loadrep+"/%sNets/"%(nettype))) 
                    if (nettype=="value"): # since value is last optimized, 
                        steps = nnets      # we start again the whole step 
                        nnetsV = nnets
                    else:
                        nnetsC = nnets
                        if (nnetsC < nnetsV):
                            print("[%s] Less control nets than value (%d vs %d). Abort" % (funcname, nnets, steps))
                            exit(1)
                    print("%d %s networks found" % (nnets, nettype))
                    for inet in range(1,nnets+1): # numérotation de 1 à nnets
                        theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (nettype,nettype,inet))
                        thelist.append (theNet)
                except Exception as e:
                    print("[%s] Error in loading %s nets : " % (funcname, nettype), e)
            Data.stepsToDo = range(np.min([nnetsC,nnetsV])+1,Data.Nit+1)
        else:
            print("[%s] Scheme '%s' not implemented. Abort" % (funcname, Data.scheme))
            exit (1)

        print("[%s] .. Done. StepsToDo is now equal to " % (funcname), Data.stepsToDo)

    #---------------------------------------------------------------------------#
    # TRAINING                                                                  
    #---------------------------------------------------------------------------#
    
    if (Data.EXPLORE_MH):
        explore_MH (Data)

    if (Data.TRAIN):
        if (Data.scheme=='SL2'):
            solver_SL2 (Data, genControl, genValue)
        elif (Data.scheme=='SL3'):
            solver_SL3 (Data, genControl, genValue)
        else:
            print("[%s] Error : scheme %s not implemented." % (funcname, Data.scheme))
    else:
        print("[%s] Skipping train step." % (funcname))

    #---------------------------------------------------------------------------#
    # POST PRODUCTION                                                           
    #---------------------------------------------------------------------------#

    if (Data.POSTT):
        # print("[%s] Loading control .." % (funcname))
        # theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control1")
        # print("[%s] .. Done" % (funcname))

        print("[%s] ----- README : TF will warn that models are not compiled, ignore it" % funcname)

        listOfNetControls = []
        listOfNetValues = []
        print('Data.loadrep : ', Data.loadrep)
        for icontrol in range(Data.Nit):
            theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control%d" % (icontrol+1))
            listOfNetControls.append (theControlNet)
            
            if (Data.scheme=="SL2"):
                theValueNet = tf.keras.models.load_model(Data.loadrep+"/valueNets/value%d" % (icontrol+1))
                listOfNetValues.append (theValueNet)

        # plot_trackedPoints (Data, listOfNetControl)

        # Data.SAVE_GRAPHS = False
        # Data.SHOW_GRAPHS = True
        for istep in range(Data.Nit+1):
            t = Data.list_tk[istep]
            # # t = istep * Data.dt + Data.t0
            tcpu = 0.0; MH_tcpu = 0.0
            # if (istep==0):
            #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
            # else:
            #     Data.MH_stop_ratio = ((Data.Nit-istep)*Data.MH_stop_ratio_init + istep*Data.MH_stop_ratio_end)/Data.Nit

            XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                 minval = Data.Xmin, maxval = Data.Xmax)

            Data.listOfNetControl = listOfNetControls[:istep]
            if (Data.scheme=="SL3"):
                evaluate = evaluateLast_fromControl
            else:
                evaluate = evaluateLast       
                Data.listOfNetValue = listOfNetValues[:istep]
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate)

            # # create 3D figures (after Mathrice for instance)
            # u_pred = evaluateLast_fromControl (Data, listOfNetControls[:istep], Data.XX_test)
            # uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))
            
            # u_ex = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0)
            # uu_ex = tf.reshape(u_ex,(Data.nn_user,Data.nn_user))
            # # plot_value (Data, uu_pred, istep)
            # plot_level (Data, uu_pred, uu_ex, istep, t, [], "")  

    # if (Data.LATEX):
    #     generate_latex (Data.saverep)
    
    print("Programme ended normally.")
    # system ("cp out.txt %s" % (Data.saverep+"/resFile"+Data.baseName+".txt")) # AP : out.txt directly in folder
    # sys.stdout.close()
    return 0
   
if __name__ == "__main__":
    print("TFVERSION", tf.__version__)
    main(sys.argv[1:])


==> numeikc/EIKOD41000EXT/code/metropolis.py <==
#---------------------------------------------------------------
#- FUNCTIONS
#---------------------------------------------------------------

import numpy as np
import tensorflow as tf
import time

def MH_stopping_criteria (Data, ratio, ratio_old, ratio_mean, ratio_dev, it, verbose):
    # MH_stop_ratio = Data.MH_stop_ratio
    # Data.MH_stop_ratio = Data.MH_stop_ratio_init
    # if it==0:
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    # if it>0:
    #     #----------------------------------------------------------
    #     # OB in order to kept as before for loop, for AP and for OB
    #     #----------------------------------------------------------
    #     #if (Data.MH_stop_ratio_end > Data.MH_stop_ratio_init):
    #     Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
    #     #else:
    #     #  Data.MH_stop_ratio = MH_stop_ratio_copy

    funcname = "MH_Stopping_criteria"
    if (Data.MH_sc_choice=="rOverThresh"): # default
        go_on = (ratio <= Data.MH_stop_ratio)
        stop_description = "ratio %7.3f, treshold %6.3f" % (ratio, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="rmOverThresh"):
        go_on = (ratio_mean <= Data.MH_stop_ratio)
        stop_description = "ratio_mean %7.3f, treshold %6.3f" % (ratio_mean, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:rUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = "|delta ratio| / ratio %7.3f, treshold %6.3f" % (var, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:devUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio_dev
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = " %7.3f (tresh %6.3f)" % (var, Data.MH_stop_ratio)
        #- for debug
        stop_description = " %7.3f (tresh %6.3f)  [r=%6.3f, r_old=%6.3f, r_dev=%6.3f]" % (var, Data.MH_stop_ratio, ratio, ratio_old, ratio_dev)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
        if (np.abs(ratio - ratio_old)<1e-10):
            #- OB forcer la continuation 
            #- Hint : augmenter Data.MH_sc_freq ? / par un facteur 2 ?
            go_on=True

    elif (Data.MH_sc_choice=="dr:devSqrtUnderThresh"):
        var  = np.abs(ratio - ratio_old) / ratio_dev
        var2 = np.abs(ratio - ratio_old) / (ratio_dev/np.sqrt(it))
        #go_on = (var >= Data.MH_stop_ratio)
        go_on = (var2 >= Data.MH_stop_ratio)
        stop_description = "(dr:dev: %7.3f, dr:dev/sqrt(it): %7.3f, tresh: %6.3f)" % (var, var2, Data.MH_stop_ratio)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
    else:
        print("[%f] Error : stopping criteria '%s' not implemented, stopping." \
    % (funcname, Data.MH_sc_choice))
        go_on = False
    if (verbose):
        tf.print ("[%s] : (it=%3i) Testing '%s': %s %s" % (funcname, it, Data.MH_sc_choice, \
    stop_description, " ..." if go_on else " ==> stop"))
    return go_on

def MH_Proba (Data, XX, YY, drift, ww_coeff):
    return tf.exp (-(tf.reduce_sum(tf.square(YY - XX - Data.MH_tau * drift), \
    axis=1, keepdims=True))/ (2.*Data.MH_tau*ww_coeff)) 

def MH_rho (Data, X, value):
    V = value(X) - Data.MH_level_max
    res = tf.ones(tf.size(V)) # default RHO0
    if (Data.MH_Rho==1):
        res =  1.0 / (1.0 + tf.abs (tf.maximum (V, Data.MH_level_max))) # RHO1
    elif (Data.MH_Rho==2):
        res = 1.0 / (1.0 + tf.abs(V)) # RHO2
    elif (Data.MH_Rho==3): # RHO3 : Repartition avec + d'importance Value(X)<=level_max
        res = 1.0 / (0.1 + tf.maximum(V,0.0)) 
    elif (Data.MH_Rho==4): # RHO4 : Repartition avec un peu + d'importance Value(X)<=level_max
        res = 1.0 / (1.0 + tf.maximum(V,Data.MH_level_max)) 
    return res

def MH_Drift (Data, VV, XX, value):
    funcname = "MH_Drift"
    eps=1e-4 # gradient parameter
    eye = tf.eye (Data.dim, Data.dim)

    if (Data.MH_drift=="FDgrad_abs_v"): # finite differences gradient 
        #absV = tf.abs (VV)
        absV = MH_Vbis(Data, VV)
        for idim in range(Data.dim):
            # slice keeps the shape correct (morally eye[iData.dim,:])
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            #absVeps = tf.abs(value (XX + perturb))
            absVeps = MH_Vbis(Data, value (XX + perturb))

            # weird code. Explanation : 
            # - TF doc says that append can behave like print in tffunction, thus, is unreliable. 
            # - no item assignement in tf (no grad[:,idim] = something)
            if (idim==0):
                grad = tf.reshape((absVeps - absV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((absVeps - absV) / eps,[-1,1])], axis=1)
        drift = - Data.MH_drift_ww * grad

    else:
        tf.print("[%s] Error : unknown drift '%s'. Abort" % (funcname, Data.MH_drift))
        exit (1)
    return drift

def MH_Vbis (Data, VV):
    funcname = "MH_Vbis"
    if (Data.MH_Vbis=="id"): # default
        res = VV
    elif (Data.MH_Vbis=="abs"): 
        res = tf.abs (VV)
    elif (Data.MH_Vbis=="truncLmax"): # best
        res = tf.maximum (VV, Data.MH_level_max)
    elif (Data.MH_Vbis=="SqOverTh"):
        seuil = 1.0
        VV = tf.maximum (VV, seuil)
        res = tf.maximum (VV, VV**2 / seuil)
    elif (Data.MH_Vbis=="distToZone"):
        res = tf.maximum (Data.MH_level_min, tf.maximum (VV - Data.MH_level_max, -VV))
    else:
        print("[%s] Error : Vbis_choice '%s' is not programmed" % (funcname, Data.MH_Vbis))
    return res


#---------------------------------------------------------------
#- METROPOLIS-HASTINGS
#---------------------------------------------------------------

def metropolis_points (Data, value, Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True):
    """
    Inspired from Metropolis-Hastings algorithm (1953)

    Inputs :
    * Data : contains anything.
    * value : callable (batchSize,dim) -> (batchSize,1), level set function 
    * oldpoints : (?,Data.dim), eventual previous points
    * Niter : int, maximal number of iterations.
    * batchSize : number of desired points (can be batchSize or batchSizeVal in SL2)
    * start_from_old_points : bool, restart from old points (batchSize is erased then)
    * use_bsFactor : bool, do we care to increase the number of points
    * verbose : bool, speaks for itself (haha)

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * in_zone : int, number of XX points in interest zone
    * ratio : float, equal to MH_inzone / batchSize
    * in_box : int, number of XX points in [Data.Xmin, Data.Xmax]
    """
    funcname = "metropolis"
    ww_coeff = 1.0; # OB : to add more random mixing (1.0 means no change !)

    if (start_from_old_points and (Niter == 0)): # pass through option. No computation time
        XX = oldpoints; it=0; in_zone=0; in_box=0
        ratio=0.0; 
    else:
        # Parameters 
        wtproba = False # with transition proba 
        ratio_sum=0.0; ratio_sqsum=0.0; ratio_old=0.0; nfrozen=0

        if (start_from_old_points):
            XX = oldpoints 
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                nnew = int((Data.batchSizeFactor-1.0) * batchSize)
                XXnew = XX[0:nnew,:] + tf.sqrt(ww_coeff*Data.MH_tau) * tf.random.normal ((nnew,Data.dim))
                XX = tf.concat ([XX, XXnew], axis=0)
                batchSize += nnew
                tf.print("[%s] MH init points : use old pts, adding new points (batchSize=%8i, # new_points=%8i)" % (funcname,batchSize,nnew))
        else:
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                batchSize=int(batchSize*Data.batchSizeFactor)
                tf.print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,batchSize))

            XX_full = tf.random.uniform ((batchSize,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
            in_box=tf.reduce_sum(tf.where(tf.reduce_all((Data.Xmin<=XX_full)&(XX_full<=Data.Xmax),axis=1),1,0))

            # garder la valeur d'une partie des points "gelée"
            nfrozen = int(Data.MH_frozenpc * batchSize / 100)
            if (nfrozen > 0):
                unfrozenIndices = tf.reshape(tf.range (0,batchSize - nfrozen), [-1,1]) 
                XX = XX_full[:-nfrozen,:]  
            else:
                XX = XX_full     
            if (verbose):
                tf.print("[%s] init points (in box / total) : %5d / %5d. Freezing %d of them" \
                    % (funcname, in_box, batchSize, nfrozen))

        VV = value (XX)
        it = 0; go_on = True; 
        while ((it < Niter) and go_on):
            ### Candidate state
            WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
            drift = MH_Drift (Data, VV, XX, value)
            YY = XX +  tf.sqrt(ww_coeff*Data.MH_tau) * WW + Data.MH_tau * drift # OB

            ### Acceptance 
            rhoX = MH_rho(Data, XX, value)
            rhoY = MH_rho(Data, YY, value)
            if wtproba: # with transition proba
                AA = tf.minimum(1.0, (rhoY / rhoX) * (MH_Proba (YY,XX,Data.MH_tau,drift,ww_coeff) \
                    / MH_Proba(XX,YY,Data.MH_tau,drift,ww_coeff)))
            else: # without transition proba
                AA = tf.reshape(tf.minimum(1.0, rhoY / rhoX), [-1,1]) # value returns (n,) tensor

            UU = tf.random.uniform ((XX.shape[0],1)) # random acceptance treshold        
            XX = tf.where (AA >= UU, YY, XX) # it AA>= U, set to YY, else set to XX
            VV = value (XX) # update of value (for statistics)
            
            ### Stopping criteria 
            in_zone = tf.reduce_sum (tf.where((Data.MH_level_min <= VV) & (VV <= Data.MH_level_max), 1, 0)) + nfrozen
            in_box = tf.reduce_sum (tf.where(tf.reduce_all((Data.Xmin <= XX)&(XX <= Data.Xmax), \
                axis=1), 1, 0)) + nfrozen
            ratio = in_zone / (XX.shape[0]+nfrozen)
            ratio_sum += ratio; ratio_sqsum += ratio**2 

            if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
                ratio_mean = ratio_sum / (it+1)
                ratio_dev = tf.sqrt (ratio_sqsum/(it+1) - ratio_mean**2)
                go_on = MH_stopping_criteria (Data,ratio,ratio_old,ratio_mean,ratio_dev,it,verbose)
                ratio_old = ratio

            #if (verbose):
            if (False):
                #if iter%stop_crit_freq==0:
                tf.print("[%s] : it %2d / %2d, #(V<level) %5d / %5d, ratio %3.3f, #(in box) %5d / %5d" \
                        % (funcname, it, Data.Nit, in_zone, batchSize, ratio, in_box, batchSize))
                            
            it += 1
        # end while iter

        if ((not start_from_old_points) and (nfrozen > 0)):
            XX = tf.tensor_scatter_nd_update (XX_full, unfrozenIndices, XX)

    return [XX, it, in_zone, ratio, in_box]
# end metropolis_points

# OB4
def MH_V_obs(Data,XX):
    funcname="MH_V_obs"
    if Data.MH_obs_mode=="overLevel":
        res = -tf.minimum(Data.obstFunc(XX),Data.MH_obs_level) # AP1
    elif Data.MH_obs_mode=="distToZone":
        # the interest zone is - level <= VV <= level
        VV=-Data.obstFunc(XX)
        res = tf.maximum (Data.MH_obs_level, tf.maximum (VV - Data.MH_obs_level, -VV))
    else:
        print('[%s] This mode %s not programmed ! Abort.' % (funcname,Data.MH_obs_mode))
        exit(1)
    return res

def obs_metropolis_points (Data, Niter, verbose=True):
    """
    Specific metropolis for obstacle points (way simpler)

    Inputs :
    * Data : contains anything.
    * Niter : int, maximal number of iterations.
    * verbose : bool

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * ratio : float, equal to MH_inzone / batchSize
    """
    funcname = "g_metropolis"
    eps=1e-4 # gradient parameter
    XX = tf.random.uniform ((Data.MH_Nobs,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
    eye = tf.eye (Data.dim, Data.dim)
    it = 0; go_on = True; 

    # MH_V_obs is defined just over this function

    while ((it < Niter) and go_on):
        VV = MH_V_obs(Data,XX) 
        WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
        ### drift computation : gradient of min(obsFunc, MH_obs_level)
        for idim in range(Data.dim):
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            Veps = MH_V_obs(Data,XX + perturb) 
           
            if (idim==0):
                grad = tf.reshape((Veps - VV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((Veps - VV) / eps,[-1,1])], axis=1)

        XX += tf.sqrt(Data.MH_obs_tau) * WW + Data.MH_obs_tau * Data.MH_obs_drift_ww * (-grad)
        
        ### Stopping criteria 
        if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
            if (Data.MH_obs_mode=="overLevel"):
                GG = Data.obstFunc (XX)
                in_zone = tf.reduce_sum (tf.where((Data.MH_obs_level <= GG), 1, 0)) 
            elif (Data.MH_obs_mode=="distToZone"):
                in_zone = tf.reduce_sum (tf.where( VV <= Data.MH_obs_level, 1, 0))  # OB3, on se base sur VV= MH_V_obs(XX) fonction speciale
            else:
                print("[%s] Mode '%s' not programmed. Abort" % (funcname,Data.MH_obs_mode))
                exit(1)
            ratio = in_zone / XX.shape[0]
            go_on = (ratio <= Data.MH_obs_stop_ratio)
            tf.print ("[%s] (it=%3i) Testing rOverThresh : ratio=%e, thresh=%e %s" % (funcname, it, ratio, Data.MH_obs_stop_ratio, \
                " ..." if go_on else " ==> stop"))
        it += 1
    # end while iter

    return [XX, it, ratio]
# end metropolis_points


==> numeikc/EIKOD41000EXT/code/theNetworks.py <==
import numpy as np
import tensorflow as tf
from tensorflow.keras import  layers, models
from tensorflow.keras.layers import Layer

# Reinvected netwrok
class DenseReinj(Layer):
  def __init__(self, units=32, activation= None,   use_bias= True, initWeight= None):
      super(DenseReinj, self).__init__()
      self.units = units
      self.activation = activation
      self.use_bias = use_bias
      self.initWeight= initWeight
   
  def build(self, input_shape):  # Create the state of the layer (weights)
      if (self.initWeight == None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[0][-1],self.units]),  trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[1][-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
            self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initWeight[0],[input_shape[0][-1],self.units]), trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(np.reshape(self.initWeight[1],[input_shape[1][-1],self.units]), trainable = True, dtype=tf.float32)
          self.b    = tf.Variable(np.reshape(self.initWeight[2],[self.units]), trainable = True, dtype=tf.float32)
           

  def call(self, input):  # Defines the computation from inputs to outputs
        
      if (self.use_bias == True):
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY) + self.b
      else:
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY)
        

      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      if (self.use_bias == True):
          return self.w.numpy(), self.wY.numpy(), self.b.numpy()
      else:
          return self.w.numpy(), self.wY.numpy()
   
    
# classical feedforward
###########################
class FeedForward( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward - init  '
        n=len(funcname)+30+len('[activation :]')

        # activ_loc=activation        # (default)
        # #activ_loc=tf.nn.sigmoid    # test for SL1 : not good !
        # # activ_loc=tf.nn.sigmoid    # test for SL2 : encours
        print('-' * n)
        print('[%s] activation : %s' % (funcname,activation))
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(1))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,\
                 kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                 bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            #self.ListOfDense.append(layers.Dense(1, kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
            #                        bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))
            self.ListOfDense.append(layers.Dense(1, activation= output_activation,\
                    kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        #return output[:,0]
        return output
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
    
# network generator
class FeedForwardGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return FeedForward(self.nbNeurons,activation=self.activation,output_activation=self.output_activation,initWeight= initWeight)


  
# classical feedforward output in 01
###########################
class FeedForward01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None, aDim=1):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward01 - init'
        n=len(funcname)+30+len('[activation :]')

        tf.print('-' * n)
        tf.print('[%s] activation        : %s' % (funcname,activation))
        tf.print('[%s] output_activation : %s (derniere couche)' % (funcname,output_activation))
        tf.print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [layers.Dense( nbNeurons[i],activation= activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        # return output[:,0]
        return output
        # remplacement de "output[:,0]" par "output" pour traiter le cas dim(a)>=2
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    

# network generator
class FeedForwardGenerator01:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "Dense"
        #funcname='class FeedForwardGenerator01 - init'
        #print('[%s] activation : %s' % (funcname,activation))

    def create(self, initWeight = None, aDim=1):
        return FeedForward01(self.nbNeurons,activation= self.activation,\
            output_activation=self.output_activation,initWeight= initWeight,aDim=self.aDim)


# My dense with truncation
class MyDense(Layer):

  def __init__(self, units=32, activation= None, initializer= None,  use_bias= True, maxValWeight =1e6):
      super(MyDense, self).__init__()
      self.units = units
      self.initializer = initializer
      self.activation = activation
      self.use_bias = use_bias
      self.maxValWeight=maxValWeight
 
  def build(self, input_shape):  # Create the state of the layer (weights)
      
      if (self.initializer==None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initializer[0],[input_shape[-1],self.units]), trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(np.reshape(self.initializer[1],[self.units]), trainable = True, dtype=tf.float32)

  def call(self, inputs):  # Defines the computation from inputs to outputs
      if (self.use_bias == True):
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight )) + self.b
      else:
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight ))
          
      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      return self.w.numpy(),  self.b.numpy()

  
# Group Sort output in 01
###########################
class GroupSort01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, sizeGroup=5, initWeight= None, output_activation=None, aDim=1,  maxValWeight =1e6):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.groupSort= [ int(nb/sizeGroup) for nb in nbNeurons]

        funcname='class Group Sort - init'
        n=len(funcname)+30+len('[activation :]')
        print('-' * n)
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [MyDense( nbNeurons[i],activation= None,  maxValWeight=maxValWeight)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [MyDense( nbNeurons[i],activation= None,\
                          initializer = [initWeight[2*i],initWeight[2*i+1]],\
                          maxValWeight=maxValWeight)  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for ilayer in range(len(self.ListOfDense)-1):
            output = self.ListOfDense[ilayer](output)
            # sort
            output= tf.concat([tf.sort(output[:,ig*self.sizeGroup:(ig+1)*self.sizeGroup],axis=-1, direction='DESCENDING') for ig in range(self.groupSort[ilayer])], axis=-1)
        return self.ListOfDense[-1](output)
             

# network generator
class GroupSort01Generator01:
    def  __init__( self, nbNeurons, sizeGroup=5, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "GroupSort01Generator01"

    def create(self, initWeight = None, aDim=1):
        return GroupSort01(self.nbNeurons,self.sizeGroup,initWeight=initWeight,output_activation=self.output_activation,aDim=self.aDim)



# feed forward reinj
###########################
class FeedForwardReinj( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.theDense = layers.Dense(nbNeurons[0])
            self.ListOfDense = [DenseReinj( nbNeurons[i],activation= activation)  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj(1))               
        else:
            self.theDense = layers.Dense(nbNeurons[0],
                                         kernel_initializer= tf.constant_initializer(initWeight[0][0]),
                                         bias_initializer= tf.constant_initializer(initWeight[0][1]))
            self.ListOfDense =  [DenseReinj( nbNeurons[i],activation= activation,initWeight= initWeight[i] )  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj( 1,initWeight= initWeight[len(nbNeurons)]))
 
    def call (self, x):
        z= self.theDense(x)
        for layer in self.ListOfDense:
            z = layer([z,x])
        return z[:,0]
    
    def get_weights(self):
        return [ self.theDense.get_weights()] + [ self.ListOfDense[i].get_weights() for i in range(len(self.ListOfDense))]
 
# network generator
class FeedForwardReinjGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseReinj"
        
        
    def create(self, initWeight = None):
        return FeedForwardReinj(self.nbNeurons,activation= self.activation,initWeight= initWeight)


    
# classical feedforward t and x
###############################
class FeedForwardTAndX( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, N, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.N = N
        self.ListListOfDense =[]
        for i in range(N):
            ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            ListOfDense.append(layers.Dense(1))
            self.ListListOfDense.append(ListOfDense)

    def call (self, t, x):
        output= x
        for layer in self.ListListOfDense[t]:
            output = layer(output)       
        return output[:,0]
    
# network generator
class FeedForwardTAndXGenerator:
    def  __init__( self,  N, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseTANDXPart"+str(N)
        self.N = N
        
        
    def create(self):
        return FeedForwardTAndX(self.N, self.nbNeurons,activation= self.activation)
        

# For Two levels
#################
class FeedForwardLevel2( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self,  outputDim, nbNeurons, activation= tf.nn.tanh):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
        self.ListOfDense.append(layers.Dense(outputDim))               
 

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return output
    
    def get0( self, x):
        output= tf.expand_dims(x,-1)
        for layer in self.ListOfDense:
            output = layer(output)
        return output
         
 
# network generator
class FeedForwardLevel2Generator:
    def  __init__( self, outputDim, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseLevel2"
        self.outputDim = outputDim
        
        
    def create(self, initWeight = None):
        return FeedForwardLevel2(self.outputDim, self.nbNeurons,activation= self.activation)
  


  
# classical softmax  probability for two values
###############################################

class  Softmax01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(2))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,
                                               kernel_initializer= tf.constant_initializer(initWeight[2*i]),
                                               bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(2,kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
                                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return tf.exp(output)/tf.reduce_sum(tf.exp(output),axis=-1, keepdims= True)
         

    
# network generator
class Softmax01Generator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return Softmax01(self.nbNeurons,activation= self.activation,initWeight= initWeight)


      


==> numeikc/EIKOD41000EXT/code/utils.py <==
# Common functions to all semi-Lagrangian schemes
import tensorflow as tf
import numpy as np

from datetime import datetime
from os import path 
from os import system 
from time import time

from metropolis import obs_metropolis_points, metropolis_points

###############################################################
# Functions for numerical schemes
###############################################################

def actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train,batchSize):
    funcname = "actualize_at_end_of_timestep_XX_train"
    #- Training points update
    MH_time=0.0
    if (Data.MH_POINTS and (istep < Data.Nit)):
        Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
            + t * Data.MH_stop_ratio_end) / Data.T
        # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
        #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            MH_phi, Data.MH_Niter,batchSize,\
            oldpoints=XX_train[:batchSize,:],\
            start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        MH_time = time() - MH_start_time
        tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            % (funcname, istep, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    return [XX_train, MH_time]

def actualize_in_inner_loop_XX_train (Data, MH_phi, epoch, XX_obs,XX_train,batchSize):
    funcname="actualize_in_inner_loop_XX_train"
    if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
        [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,batchSize,\
            oldpoints=XX_train[:batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
        if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
            print("[%s] Metropolis iterations reached %5d." \
                % (funcname, Data.MH_ShNiter))
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))

    if (not Data.MH_POINTS):
        XX_train = tf.random.uniform([batchSize,Data.dim], \
            minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    return XX_train

def init_XX_train (Data, t, istep,batchSize):
    funcname="init_XX_train"
    XX_obs = []; MH_time=0.0 # compatibility obstacle/no obstacle

    if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_time = time() - MH_start_time
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    else:
        XX_train = tf.random.uniform([batchSize,Data.dim], minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    
    return [XX_train, XX_obs, MH_time]

# def characteristic (Data, theNetControl, x, dt):
def oneStepCall (Data, func, theNetControl, x, dt):
    funcname = "characteristic"
    res = Data.obstFunc (x)
    a = theNetControl(x)
    if Data.order==1:
        x = x - dt * Data.dynFunc(a,x)
    elif Data.order==2:
        x = x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
    elif Data.order==2.1: # RK2-1
        k1 = Data.dynFunc(a,x)
        x1  = x - dt * k1
        x = x - dt/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
            res = tf.maximum (res, Data.obstFunc(x))
    else:
        print("[%s] This order (%i) is not programmed." % (funcname,Data.order))
        exit (1)

    res = tf.maximum (res, func(x))
    return res

def recurCall (Data, x, listOfNetControl, tag):
    # calcule une approximation de y(t_n+dt) partant de y(t_n)=x
    # solution de la trajectoire
    # dy/dt = f(y(t), a(y(t))),  avec y(t_n)=x
    funcname = 'recurCall'
    res = Data.obstFunc(x)
    ncontrol = len(listOfNetControl)
    for icontrol, controlnn in enumerate(listOfNetControl[::-1]):
        dt = Data.list_tk[ncontrol-icontrol] - Data.list_tk[ncontrol-icontrol-1]
        # a = controlnn.get(x)
        a = controlnn(x)
        # Order1 or 2
        if Data.order==1:
            x  =  x - dt * Data.dynFunc(a,x)
        elif Data.order==2:
            x  =  x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
        elif Data.order==2.1: # RK2-1
            x1 =  x - dt * Data.dynFunc(a,x)
            x  =  x - dt/2 * (Data.dynFunc(a,x) + Data.dynFunc(a,x1))
        elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
        elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
                res = tf.maximum (res, Data.obstFunc(x))
        else:
            print("[%s] This order (%i) is not programmed. Abort[%d]" % (funcname,Data.order,tag))
            exit (1)
        res = tf.maximum (res, Data.obstFunc(x))
        if (icontrol==len(listOfNetControl)-1): # just last control
            if (Data.t0 < 1e-6):
                res = tf.maximum (res, Data.phi(x))
            else:
                res = tf.maximum (res, Data.solAnal(Data.t0,x))
    if (len(listOfNetControl)==0): # for example in optimized=value
        if (Data.t0 < 1e-6):
            res = tf.maximum (res, Data.phi(x))
        else:
            res = tf.maximum (res, Data.solAnal(Data.t0,x))
    return res

def evaluateLast (listOfNetValue, x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[-1].get(x).numpy()
    return  listOfNetValue[-1](x).numpy()

def evaluateLast_fromControl (Data, listOfNetControl, x):
    #- Calcul de v1(x)= max(g(x),phi(x1)) où x1 = PSI(x,a0), et  a0=1ier control optimal
    #- doit renvoyer les valeurs v1(x)
    x = tf.convert_to_tensor(x,dtype = tf.float32) # still useful for this 
    # istep = len(listOfNetControl) # inference of where we are
    # if (istep==0):
    #     dt = 1.0 # not needed
    # else:
    #     dt = Data.list_tk[istep] - Data.list_tk[istep-1]
    res = recurCall (Data, x, listOfNetControl, tag=6).numpy()
    return np.minimum(Data.eps0, res)
    # return res

# iDate from 0 to N 
def evaluate (x, iDate, listOfNetValue):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[iDate-1].get(x).numpy()
    return  listOfNetValue[iDate-1](x).numpy()

def evaluateControl (self, iDate,x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  self.listOfNetControl[iDate-1].get(x).numpy()
    return  self.listOfNetControl[iDate-1](x).numpy()

###############################################################
# Functions for data save
###############################################################

# class DataClass (object):
#     def __init__(self):
#         super (); 
# # end class DataClass

def get_cmdline_Data (Data, variables, argv, datafile, verbose=False):
    """ 
    Inputs : 
        * Data : module containing all datas.
        * variables : list of tuples (name, default), with name a string, and default a value.
        * argv : list of strings, expected type "name=value".
        * datafile : string, name of the data file (without .py)
        * verbose : speaks for itself.
    Outputs : 
        * instance of a class Data, with parameters names filled with values / default.
    """
    funcname = "get_cmdline_Data"

    # Data = DataClass () # currently empty
    names_in_command_line = [(nn.split('='))[0] for nn in argv]
    args_as_string = "|"+"|".join(names_in_command_line)+"|" # easier to check if name is in
    
    for (name,required) in variables:
        # looking for name in command-line arguments
        if "|"+name+"|" in args_as_string:
            value_source = "command line"
            ind = args_as_string.split(name)[0].count("|")-1 # indice of name in argv
            value = argv[ind][len(name)+1:] # skip the 'name='
            try:
                value = float(value) # if number
                if (np.abs(value - int(value)) < 1e-8): # if int
                    value = int(value)
            except:
                if value.lower() in ["true","false"]:
                    value = (value.lower()=="true")
                value = value # do nothing (default string)
            names_in_command_line.remove(name)
        else: # if we need default value
            value_source = datafile
            try:
                value = getattr (Data, name) # useless but to check existence & requirements
            except Exception as e:
                print("[%s] Error : '%s' not found in %s (" % (funcname, name, datafile), e, "). Abort")
                exit (1)
        # checking whether value \in required
        if (len(required)>0): # otherwise no requirements
            if (value not in required):
                print("[%s] Error : " % (funcname), name, " = ", value, " of type ", type(value), " not in ", required)
                print("Please be sure to use python[3] main.py name1=arg1 ... nameN=argN (no space around = sign)")
                print("Abort")
                exit (1)
        # end of is name in args
        setattr(Data, name, value)
        if (verbose):
            print("[%s] Getting %20s from %15s : %18s of type %16s" % (funcname, name, value_source, str(value), type(value)))
    # end of for name
    if (len(names_in_command_line) > 0):
        print ("[%s] Error : the following command-line parameters were not found\n" % (funcname), names_in_command_line)
        exit (1)
    return Data
# end get_data

def export_copydat (Data):
    funcname="export_copydat"
    print("[%s] Creating copydat.." % funcname)
    
    # compiled directory name
    dirname_list = []
    dirname_list.append (Data.scheme)
    dirname_list.append ("D%02d" % (Data.dim)) # OB modif 
    dirname_list.append ("N%02d" % (Data.Nit)) # OB modif
    #dirname_list.append ("NEXT%02d" % (Data.Next))
    dirname_list.append ("NEXT%02d-%03d" % (Data.Next,Data.Next*Data.nbIterFactor)) # OB modif : enregistrement du "premier Next"
    if (Data.scheme=="SL2"):
      dirname_list.append ("NEXTV%02d-%03d" % (Data.Next_value,Data.Next_value*Data.nbIterFactor)) # OB modif 
    dirname_list.append ("o%02d" % (Data.order))    # OB modif
    dirname_list.append ("B%04d" % (Data.batchSize))
    if (Data.MH_POINTS):                            # OB modif
      dirname_list.append ("RHO%d" % (Data.MH_Rho))
    #dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list) + "/"
    dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list)
    print ("[%s] Directory name : " % funcname, dirname)
    
    # writing file
    thefile = open("copydat", "w")
    thefile.write ("REP='%s'\n" % dirname)
    thefile.write ("if [ -d $REP ]\n")
    thefile.write ("then\n")
    thefile.write ("\techo \"Erreur - repertoire \"$REP\" deja existant\"\n")
    thefile.write ("\texit\n")
    thefile.write ("else\n")
    thefile.write ("\tmkdir -p $REP\n")
    thefile.write ("\t./copycode\n")
    thefile.write ("\tcp -r code $REP\n")
    thefile.write ("\tcp copydat $REP\n")
    thefile.write ("\tcp copycode $REP\n")
    thefile.write ("\tcp out.txt $REP\n")
    thefile.write ("\tcp -r ./%s/* ./$REP\n" % (Data.saverep))
    thefile.write ("\tcp ltf_dnn_errors.py ltf_output.tex ltf_output.pdf ./$REP\n")
    thefile.write ("\techo \"Saving into dir: \" ./$REP\n")
    #thefile.write ("\tzip -r $REP.zip $REP\n")
    #thefile.write ("\techo \"zipping into  \" ./$REP.zip\n")
    thefile.write ("fi\n")
    thefile.close ()
    system ("chmod a+x copydat")
    thefile.close ()

    print("[%s] .. Done" % funcname)
# end export_copydat

def export_cleandat (saverep):
    funcname = "export_cleandat"
    print("[%s] Creating cleandat.. " % (funcname))
    thefile = open("cleandat", "w")
    thefile.write ("rm -rf ./%s/*\n" % saverep)
    # thefile.write ("rm -rf %s\n" % saverep) # OB ajout
    thefile.write ("rm -rf ltf_output*\n")
    thefile.write ("rm -rf data.txt*\n")
    thefile.close ()
    system ("chmod a+x cleandat")
    print("[%s] .. Done" % (funcname))
# end export_cleandat

def copycode (saverep):
    system ("mkdir %s/code" % (saverep))
    filenames = ["main", "data_*", "theNetworks", "utils", "metropolis", \
        "error", "SolverHJB*", "work", "latex_table_formatter", "ltf_dnn_errors"]
    for filename in filenames:
        system("cp %s.py %s/code/" % (filename, saverep))
# end copycode

def generate_latex (saverep):
    print("Latex table generation.. ")
    try:
        # system ("python3 ./%s/code/latex_table_formatter.py ./%s/code/ltf_dnn_errors.py ./%s/ltf_data.txt ./%s/ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("python3 ./%s/code/latex_table_formatter.py ltf_dnn_errors.py ../ltf_data.txt ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("rm -f ./%s/ltf_output.pdf" % (saverep))
        system ("pdflatex --interaction=batchmode ./%s/ltf_output.tex" % (saverep))
        if not path.exists ("./%s/ltf_output.pdf" % (saverep)):
            print("ERROR in table generation. See texput.log")
        else:
            system ("rm -rf ./%s/ltf_output.aux ./%s/ltf_output.log" % (saverep,saverep))
        print(".. Done")
    except:
        print("ERROR in table generation.")
# end generate_latex


==> numeikc/EIKOD64000EXT/code/SolverHJB_SL2.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import oneStepCall, recurCall, evaluateLast, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from error import error_and_plots

def solver_SL2 (Data, genControl, genValue):
    funcname="solver_SL2 (order:%i)" % (Data.order)

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    # t       = Data.t0 + istep * Data.dt # physical time
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 
    
    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSizeVal)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in Data.stepsToDo: # starts at 1 or after
        t = Data.list_tk[istep]
        dt = tf.convert_to_tensor(Data.list_tk[istep] - Data.list_tk[istep-1], dtype=tf.float32)
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f (dt=%3.3f)\n" % (funcname, istep, Data.Nit, t, Data.T, dt))

        #--------------- Training functions

        if (istep==1): # first step : we evaluate phi
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, Data.phi, theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)
        else:
            @tf.function # declaration needed here because otherwise, bug
            def optimizeControl (Data, x, theNetControl, listOfNetValue, dt): 
                funcname = 'optimizeControl'
                eval = oneStepCall (Data, listOfNetValue[-1], theNetControl, x, dt)
                # eval = tf.minimum (eval, Data.eps0)
                return tf.reduce_mean(eval)

        if (Data.SL2ValLag=="full"):
            @tf.function # declaration needed here since listOfNetControl changes
            def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): # dt unused, for compat.
                funcname = 'optimizeValue'
                target = recurCall (Data, x, listOfNetControl, tag=1)
                # target = tf.minimum (target, Data.eps0)
                return Data.riskFunc (target, theNetValue(x))

        elif (Data.SL2ValLag=="semi"):
            if (istep==1): # based on the initial condition
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.phi(characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.phi, listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))
            else: # based on the previous projection 
                @tf.function # declaration needed here since listOfNetControl changes
                def optimizeValue (Data, x, theNetValue, listOfNetControl, dt): 
                    funcname = 'optimizeValue'
                    # target = Data.listOfNetValue[-1](characteristic (Data, listOfNetControl[-1], x, dt))
                    target = oneStepCall (Data, Data.listOfNetValue[-1], listOfNetControl[-1], x, dt)
                    # target = tf.minimum (target, Data.eps0)
                    return Data.riskFunc (target, theNetValue(x))

        else:
            print("[%s] SL2ValLag '%s' not implemented. Abort" % (funcname, Data.SL2ValLag))
            exit(1)

        #--------------- Training : first control, then value

        for (optimized, gen, optimize, listOfNet, listOfOtherNet, Next, batchSize) in zip(\
            ["control", "value"], \
            [genControl, genValue],\
            [optimizeControl, optimizeValue],\
            [Data.listOfNetControl, Data.listOfNetValue],\
            [Data.listOfNetValue, Data.listOfNetControl],\
            [Data.Next, Data.Next_value],\
            [Data.batchSize, Data.batchSizeVal]):

            print("-------------------------------------------- Optimizing %s" % (optimized))

            optVal = 1e6
            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                if (istep==1): # brand new network
                    theNet = gen.create()
                    factor = Data.nbIterFactor
                    MH_phi = Data.phi
                else: # transfer previous weights 
                    theNet = gen.create(initWeight=listOfNet[-1].get_weights())
                    factor = 1
                    MH_phi = Data.listOfNetValue[-1]

                for iout in range(Next*factor): # outer loop 
                    start_time = time.time()
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,batchSize)
                            toOpt = optimize(Data, XX_train, theNet, listOfOtherNet, dt)
                        gradients = tape.gradient(toOpt, theNet.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNet.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime

                    print("%s optim %d/%d, iout %3d/%3d, time/tcpu %6.2f/%7.2f, Opt %11.8f" \
                        #% (optimized,iOpt,Data.nbOpt,iout,Data.Next,rtime,tcpu,toOpt.numpy()))
                        % (optimized,iOpt,Data.nbOpt,iout,Next*factor,rtime,tcpu,toOpt.numpy()))
                # end for iout (outer loop)
                if (toOpt < optVal):
                    optVal = toOpt
                    theNetOpt = theNet
            # end for nbOpt

            listOfNet.append(theNetOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving %s %d .." % (funcname, optimized, istep))
                theNetOpt.save (Data.saverep+"/%sNets/%s%d" % (optimized, optimized, istep))
                print("[%s] .. Done" % (funcname))

        [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, batchSize)
        MH_tcpu += MH_time
        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,evaluateLast)



==> numeikc/EIKOD64000EXT/code/SolverHJB_SL3.py <==
# Learn the control for HJB
import tensorflow as tf
import numpy as np
import time

from utils import recurCall, evaluateLast, evaluateLast_fromControl, init_XX_train
from utils import actualize_in_inner_loop_XX_train, actualize_at_end_of_timestep_XX_train
from metropolis import obs_metropolis_points, metropolis_points
from error import error_and_plots

def solver_SL3 (Data, genControl, genValue):
    funcname="solver_SL3" 

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep   = Data.stepsToDo[0]         # first step of this optim
    t       = Data.list_tk[istep]       # physical time
    tcpu    = 0.0                       # computation time
    MH_tcpu = 0.0                       # computation time for MH
    toOpt   = 0.0                       # loss function 

    optimizer = tf.keras.optimizers.Adam(learning_rate = Data.initLR)
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time

    if (istep==0):
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
        error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        Data.stepsToDo = Data.stepsToDo[1:]

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    if (Data.optimized == "control"):        
        # for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        for istep in Data.stepsToDo: # istep=0 already done, N included

            if (Data.t0>0.0):
              print('###########################################################')
              print('#- Commenter le tf.function pour des tests avec t0>0.0 !   ')
              print('###########################################################')
              print('FORCED ABORT.')
              exit(1)

            t = Data.list_tk[istep]
            optVal = 1e6
            print("[%s] it %2i / %2i \tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))

            for iOpt in range(Data.nbOpt): # trying nbOpt times, the best is chosen

                @tf.function
                def optimizeControl (Data, x, theNetControl, tag=0): 
                    funcname = 'optimizeControl'
                    eval_phi = recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag)
                    eval_phi = tf.minimum (eval_phi, Data.eps0)
                    return tf.reduce_mean(eval_phi)

                if (istep==1): # brand new control
                    theNetControl  = genControl.create()
                    factor = Data.nbIterFactor
                else: # transfer previous weights 
                    theNetControl  = genControl.create(initWeight=Data.listOfNetControl[-1].get_weights())
                    factor = 1
                
                MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl+[theNetControl], tag=1)

                for iout in range(Data.Next * factor): # outer loop 
                    start_time = time.time()
                    toOptMean = 0.0
                    for epoch in range(Data.num_epoch): # inner loop
                        with tf.GradientTape() as tape:
                            XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                            toOpt = optimizeControl(Data,XX_train,theNetControl,tag=2)
                            toOptMean += toOpt
                        gradients = tape.gradient(toOpt, theNetControl.trainable_variables)
                        optimizer.apply_gradients(zip(gradients,theNetControl.trainable_variables))
                    # end for epoch (inner loop)

                    end_time = time.time()
                    rtime = end_time-start_time
                    tcpu  = tcpu + rtime
                    toOptMean /= Data.num_epoch
                    
                    XX_eval = tf.random.uniform([Data.batchSizeOpt,Data.dim],minval=Data.Xmin,maxval=Data.Xmax) 
                    toOptFiable = optimizeControl(Data,XX_eval,theNetControl,tag=2)

                    print("Optim ", iOpt, " iout: %3i/%3i" % (iout,Data.Next*factor),\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f" % toOpt.numpy())
                    

                # end for iout (outer loop)

                if (Data.batchSizeOpt != Data.batchSize):
                    # Mean   : moyenne sur num_epoch * batchSize points  (effectuée lors de la descente) 
                    # Fiable : moyenne sur batchSizeOpt          points  (dernieres parametres fixés)
                    print("Optim ", iOpt, " iout: ---/---",\
                            "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                            "  Opt: %11.8f (Mean) " % toOptMean.numpy(),\
                            "  Opt: %11.8f (Fiable)" % toOptFiable.numpy())


                if (toOptMean < optVal):
                    optVal = toOptMean
                    theNetControlOpt = theNetControl
            # end for nbOpt

            Data.listOfNetControl.append(theNetControlOpt)

            #- Network save
            if (Data.SAVE_NETS):
                print("[%s] Saving control %2d/%2d .." % (funcname, istep, Data.Nit))
                theNetControlOpt.save (Data.saverep+"/controlNets/control"+str(istep))
                print("[%s] .. Done" % (funcname))

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluateLast_fromControl)
        # end for istep - Optimized = control
    # end if optimized=control

    #---------------------------------------------------------------------------
    #- DEB. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    elif (Data.optimized=="value"):

        @tf.function # declaration needed here since listOfNetControl changes
        # def optimizeValue (Data, x, theNetValue, listOfNetControl):
        def optimizeValue (Data, x, theNetValue):
            funcname = 'optimizeValue'
            target = recurCall (Data, x, Data.listOfNetControl, tag=1) # dt=1.0, not used
            target = tf.minimum (target, Data.eps0)
            return Data.riskFunc (target, theNetValue(x))

        theNetValue = genValue.create()

        for iout in range(Data.Next): # outer loop
            start_time = time.time()
            for epoch in range(Data.num_epoch): # inner loop
                with tf.GradientTape() as tape:               
                    XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                                    minval = Data.Xmin, maxval = Data.Xmax)
                    toOpt = optimizeValue(Data, XX_train, theNetValue)
                gradients = tape.gradient(toOpt, theNetValue.trainable_variables)
                optimizer.apply_gradients(zip(gradients, theNetValue.trainable_variables))
            end_time = time.time()
            rtime = end_time-start_time
            tcpu  = tcpu + rtime
            tf.print("iout: %3i/%3i" % (iout,Data.Next), "  time/tcpu: %6.2f/%7.2f" % (rtime,tcpu),\
                    "  Opt: %11.8f" % toOpt)

        Data.listOfNetValue.append(theNetValue)

        if (Data.SAVE_NETS):
            print("[%s] Saving value %2d/2d .." % (funcname, istep, Data.Nit))
            theNetValue.save (Data.saverep+"/valueNets/value"+str(istep))
            print("[%s] .. Done" % (funcname))

        error_and_plots (Data, 1, 0.0, tcpu, 0.0, XX_train, evaluateLast) # !! istep=1 meaningless

    #---------------------------------------------------------------------------
    #- FIN. Pour approcher la valeur par un RN, mais n'est pas necessaire
    #---------------------------------------------------------------------------
    else:
        print("[%s] Error : unknown optimized variable '%s'" % (funcname, Data.optimized))




#---------------------------------------------------------------
#- EXPLORATION OF POINTS (here to avoid circular import)
#---------------------------------------------------------------

def explore_MH (Data):
    funcname="explore_MH"

    #----------------------------------------------------------------
    #- INIT
    #----------------------------------------------------------------

    # local variables
    istep       = 0             # iteration step
    t           = Data.t0       # physical time
    tcpu        = 0.0           # computation time
    MH_tcpu     = 0.0           # computation time for MH
    XX_train    = []

    # if (Data.MH_POINTS):
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    #     MH_start_time = time.time()
    #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, Data.phi, \
    #         Data.MH_Niter, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
    #     tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
    #         % (funcname, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
    #     print("[%s] it %2i / %2i\tt=%3.3f / %3.3f" % (funcname, istep, Data.Nit, t, Data.T))
    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
    #         [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)
    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    #     MH_tcpu += time.time() - MH_start_time

    MH_start_time = 0.0
    [XX_train,XX_obs,MH_time] = init_XX_train (Data, t, istep, Data.batchSize)
    MH_tcpu += MH_time
    error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, Data.phi)

    #----------------------------------------------------------------
    #- ITERATIONS
    #----------------------------------------------------------------

    for istep in range(1,Data.Nit+1): # istep=0 already done, N included
        # t = Data.t0 + istep * Data.dt
        t = Data.list_tk[istep]
        print("[%s] it %2i / %2i\tt=%3.3f / %3.3f\n" % (funcname, istep, Data.Nit, t, Data.T))

        MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t, x), dtype=tf.float32) # definition of the density

        if (Data.MH_POINTS):
            #------------------------------
            #- OB print & modify batchSize
            #------------------------------
            if (Data.MH_USE_OLD_PTS):
                print("[%s] MH init points : use old pts" % funcname)
            else:
                Data.batchSize=int(Data.batchSize*Data.batchSizeFactor)
                print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,Data.batchSize))

            for iout in range(Data.Next * (Data.nbIterFactor if istep==1 else 1)): # outer loop 
                print("iout = ", iout)
                for epoch in range(Data.num_epoch): # inner loop
                    XX_train = actualize_in_inner_loop_XX_train (Data,MH_phi,epoch,XX_obs,XX_train,Data.batchSize)
                    # if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
                    #     [XX_train,MH_it,_,_,_] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,\
                    #             oldpoints=XX_train[:Data.batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
                    #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
                    #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)
                    #     if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
                    #         print("[%s] Metropolis iterations reached %5d." \
                    #             % (funcname, Data.MH_ShNiter))
                # end for epoch (inner loop)
            # end for iout (outer loop)

            # if (istep < Data.Nit):
            #     Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init + t * Data.MH_stop_ratio_end) / Data.T
            #     # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            #     [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            #         MH_phi, Data.MH_Niter, oldpoints=XX_train[:Data.batchSize,:], \
            #         start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
            #     tf.print("[%s] MH update %2d/%2d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            #         % (funcname, istep, Data.Nit, MH_it, MH_inzone, Data.batchSize, MH_ratio, MH_nBox, Data.batchSize))
            #     if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            #         XX_train = tf.concat ([XX_train, XX_obs], axis=0)

            [XX_train, MH_time] = actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train, Data.batchSize)
            MH_tcpu += MH_time 

        error_and_plots (Data,istep,t,tcpu,MH_tcpu,XX_train,MH_phi)

==> numeikc/EIKOD64000EXT/code/data_2Dsquare4.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare4 [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 1.5    # terminal time
eps0        = 100
eps1        = 1e10
get_Xmin = lambda dim : -3.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  3.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 1  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "square4" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25

A1   = np.array([[  1.,  1. ]])
A2   = np.array([[ -1.,  1. ]])
A3   = np.array([[  1., -1. ]])
A4   = np.array([[ -1., -1. ]])

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))
    

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    def __init__(self,dim):
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=2
    return aDim

class DynFunc :

    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction

        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]

        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]

        return tf.stack([y0,y1], axis=-1)


#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        #x=x-self.A0
        t=0
        #- centrage en A1:
        #y1=x[:,1]-self.A1[1];
        #res1= tf.maximum(tf.abs(x1+y1), tf.abs(x1-y1) - (r0+t))
        x1=x-A1; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A2; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        #res2= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.minimum(res1,res2);
        x1=x-A3; 
        res1= tf.maximum(tf.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
        x2=x-A4; 
        res2= tf.maximum(tf.abs(x2[:,0]+x2[:,1]), tf.abs(x2[:,0]-x2[:,1])) - (r0+t)
        res= tf.minimum(res,tf.minimum(res1,res2));
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)

    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #nr=np.maximum(np.abs(x1[:,0]+x1[:,1]), tf.abs(x1[:,0]-x1[:,1])) - (r0+t)
    x1=x-A1; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A2; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr1,nr2)
    x1=x-A3; 
    nr1=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    x1=x-A4; 
    nr2=np.maximum(np.abs(x1[:,0]-x1[:,1]), np.abs(x1[:,0]+x1[:,1]))
    nr=np.minimum(nr,np.minimum(nr1,nr2))

    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V

    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  distances = np.zeros((x.shape[0],4))
  for iA,AA in enumerate([A1, A2, A3, A4]):
    distances[:,iA] = np.linalg.norm(x - AA, axis=1)
  mindist = np.min(distances, axis=1)

  for iA,AA in enumerate([A1, A2, A3, A4]):
    loc = (np.abs(distances[:,iA]-mindist)<1e-8)
    diagd = x[:,0]+x[:,1]-(AA[0,0]+AA[0,1]); diagm = x[:,0]-x[:,1]-(AA[0,0]-AA[0,1])
    res[loc & (diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
    res[loc & (diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
    res[loc & (diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
    res[loc & (diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numeikc/EIKOD64000EXT/code/data_2dextension.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = "expend with rotation +/- 1"

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.25+0.125+0.025 # terminal time
eps0        = 0.2 # 1e3
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  20   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   4   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2dext" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   =   0 # True # False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.1 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.1 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.1  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
# MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.6] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])
        self.coef = 1.0 

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, self.coef * (r1-tf.norm(x-self.B0,axis=1,keepdims=True)))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

def aDim_func(dim):
    return 1

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        b=2*a[:,0]-1 # b=2*a-1
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        #self.name = "PhiFunc"
        #self.A0 = A0
        #self.r0 = r0
        #self.eps0= eps0
        #self.fObst = fObst 
        #self.fObst = g_obstacle(dim)
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1,keepdims=True)-r0, y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th=thbase
    th0=-2*pi*t
    tht= 2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0

    #- gestion de la partie de propagation vers le bas: idem avec x[:,1] = - x[:,1]

    #- OBSTACLE CIRCULAIRE: boulle centree en B de rayon r1
    if (OBSTACLE==1):

        #- point X: angle th

        thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
        th0b=thB+0.0 
        thtb=thB+2*pi*t
        thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
        thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
        #- (Rotation de B) = Calcul de yp, projection de X 
        #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

        #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
        RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
        xpb=np.zeros(x.shape)
        xpb[:,0]=np.cos(thpb)*RAYONB 
        xpb[:,1]=np.sin(thpb)*RAYONB 
        nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
        #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
        #resg= np.maximum(-eps1, r1-nr)
        V=np.maximum(V,r1-nr)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]

    else:
        #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
        # V=np.maximum(np.minimum(V,eps0),-eps1)
        V=np.maximum(V,-eps1)
        return V[:,0]


#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  1 : move anticlockwise
  1/2 : don't move
  0 : move clockwise
  """
  th  = np.arctan2(x[:,1],x[:,0])
  res = np.array(1/2 + 1/2 * (th >= 2*np.pi*t) - 1/2 * (th <= -2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1, :] = 1/2
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD64000EXT/code/data_2drot.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf


######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'rotation 2d'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 0.5 # terminal time
eps0        = 0.2
eps1        = 1e10
get_Xmin = lambda dim : -2.5 * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim :  2.5 * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters 
scheme      = 'SL3' 
SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
# SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 5
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        = 3 # Number of layers
Nneur       = 40 # Number of neurons per layer
Next        = 5 # Number of epochs in outer loop 
Next_value  = 5 # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100  # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       = 1 # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor= 1 # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001   # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "2Drotation" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS  = True # do we use MH at all
MH_Niter   = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq  =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter =   1 # during optimization, number of iterations used for shaking
MH_tau = 0.4 # time step
MH_drift = "FDgrad_abs_v"
MH_drift_ww    = 2.0 
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 3000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.4

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:
    # old class  fObstacle:
    def __init__(self,dim):
        #self.name = "ObstFunc"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
        #   print("Shape ostRes : ", tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True)).shape)
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=1
def aDim_func(dim):
    aDim=1
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x): 
        b=a[:,0]
        y1 = -2*np.pi*x[:,1]*b
        y2 =  2*np.pi*x[:,0]*b
        return tf.stack([y1,y2], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0   = np.array([[ 1.0, 0.0 ]])
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        # return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        return tf.maximum(tf.norm(x -self.A0, axis=1, keepdims=True)-r0, y)

#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    #def NORM(X): 
    #  Z = np.linalg.norm(X,axis=1).reshape(-1,1)
    #  return Z

    A0   = np.array([[ 1.0, 0.0 ]])
    B0   = np.array([[ 0.0, 1.0 ]])

    nDim=x.shape[1]

    # Initial condition
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    #- computation of projection of x on curved segment:
    pi=np.pi
    thbase=np.arctan2(x[:,1],x[:,0])
    th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*pi, thbase)
    th0=0.0 
    tht=2*pi*t 
    thp=np.minimum(np.maximum(th,th0),tht)   
    xp=np.zeros(x.shape)
    xp[:,0]=np.cos(thp)*A0[0,0]  
    xp[:,1]=np.sin(thp)*A0[0,0]   
    nr=np.linalg.norm(x-xp, axis=-1, keepdims= True) 
    #V=self.fonc(nr-r0) # V = nr-self.r0
    V=nr-r0 # V = nr-self.r0


    #- OBSTACLE CIRCULAIRE: boule centree en B de rayon r1
    if (OBSTACLE==1):

      #- point X: angle th

      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      th0b=thB+0.0 
      thtb=thB+2*pi*t
      thpb=np.minimum(np.maximum(th,th0b),thtb)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*pi,thpb)
      #- (Rotation de B) = Calcul de yp, projection de X 
      #-  sur l'arcle de cercle R_[0;2pit](B) = Arcle d'angle (thB,thB+2pit) de rayon rB

      #- coordonnees du point xp [projeté de X sur arcle [thB,tB+2pit] de rayon RB]
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=-1, keepdims= True)   #- nr=||x-yp(B)||
      #resg= self.foncOb(self.r1-nr) # np.maximum(-self.eps1,self.r1-nr)   #- g(x)=max(-eps1, ||x-XB||-RB)
      #resg= np.maximum(-eps1, r1-nr)
      V=np.maximum(V,r1-nr)
      V=np.maximum(np.minimum(V,eps0),-eps1)
      return V[:,0]

    else:
      #print('This OBSTACLE (%i) not well defined' % OBSTACLE)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
      return V[:,0]

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control (0 if no move, 1 if move)
  """
  thbase=np.arctan2(x[:,1],x[:,0])
  th =  np.where( (x[:,1]<0) & (x[:,0]<=0),  thbase+2*np.pi, thbase)
  res = np.array(1.0 * (th >= 2*np.pi*t)).reshape(-1,1)
  if (OBSTACLE==1):
      B0 = np.array([[ 0.0, 1.0 ]])
      thB =np.arctan2(B0[0,1],B0[0,0])  #- angle de B
      thpb=np.minimum(np.maximum(th,thB),thB+2*np.pi*t)    #- projection of (th) on [th0b, thtb]
      thpb=np.where(thpb<= 1e-10,thpb+2*np.pi,thpb)
      RAYONB=np.linalg.norm(B0, axis=-1) #, keepdims= T)
      xpb=np.zeros(x.shape)
      xpb[:,0]=np.cos(thpb)*RAYONB 
      xpb[:,1]=np.sin(thpb)*RAYONB 
      nr=np.linalg.norm(x-xpb, axis=1)   #- nr=||x-yp(B)||
      res[nr < r1,:] = 0.0
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph


==> numeikc/EIKOD64000EXT/code/data_2dsquare.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_2dsquare [2d extensions with directions +/-(1,0), +/-(0,1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0   # initial time
T           = 1.0   # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL2' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squa2" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   0   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 4
MH_frozenpc = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.25

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc :
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        F1=np.array([1., 1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        F2=np.array([1.,-1.])/2 # pour que la vitesse soit 1/sqrt(2) dans cette direction
        a0=2*a[:,0]-1  # controle dans [-1,1]
        a1=2*a[:,1]-1  # controle dans [-1,1]
        y0=a0*F1[0] + a1*F2[0]
        y1=a0*F1[1] + a1*F2[1]
        return tf.stack([y0,y1], axis=-1)

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)
        self.A0   = np.array([[ 0., 0. ]]) # donnée centrée [old way]

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        #- Square |x+/-y|<=1
        #return tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
        x=x-self.A0
        t=0
        res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)
        res= tf.maximum(res,y)
        # res= tf.maximum(tf.minimum(res,eps0),-eps1)
        res= tf.maximum(res,-eps1)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    # |x+/-y|<=r0+c*t =>
    # v(t,x,y) = max(-r0, max(|x+y|,|x-y|) -(r0+c*t))  avec c=1/sqrt(2)
    #A0   = np.array([[ 1.0, 0.0 ]])
    #B0   = np.array([[ 0.0, 1.0 ]])

    # Initial condition
    #nDim=x.shape[1]
    #A0 = -np.ones([nDim])
    #A0 = A0/lng.norm(A0);
    #B0 = np.zeros([nDim])

    nr=np.maximum(np.abs(x[:,0]-x[:,1]),np.abs(x[:,0]+x[:,1]))
    #c=1.0/np.sqrt(2);
    c=1.;
    V=np.maximum(nr-r0-c*t,-r0) 

    #res= tf.maximum(tf.abs(x[:,0]+x[:,1]), tf.abs(x[:,0]-x[:,1])) - (r0+t)

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
      #- ici pas d'obstacle programmé
      resg=-eps1
      V=np.maximum(V,resg)
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)
    else:
      # V=np.maximum(np.minimum(V,eps0),-eps1)
      V=np.maximum(V,-eps1)

    return V

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if center is at the origin
  For this example, independent of t
  """
  res = 0.0*x

  # # version où les contrôles sont les directions diagonales
  # res[np.all(x<0,axis=1),:]   = np.array([0,1/2])
  # res[np.all(x>=0,axis=1),:]  = np.array([1,1/2])
  # res[(x[:,0]<0) & (x[:,1]>=0),:] = np.array([1/2,0])
  # res[(x[:,0]>=0) & (x[:,1]<0),:] = np.array([1/2,1])

  # version où les contrôles sont les directions parallèles aux axes
  diagd = x[:,0]+x[:,1]; diagm = x[:,0]-x[:,1]
  res[(diagd< 0) & (diagm< 0),:] = np.array([0.,0.])
  res[(diagd< 0) & (diagm>=0),:] = np.array([0.,1.])
  res[(diagd>=0) & (diagm< 0),:] = np.array([1.,0.])
  res[(diagd>=0) & (diagm>=0),:] = np.array([1.,1.])
  return res


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD64000EXT/code/data_advection.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'data_advection [n-d, advection in dir. (1,1,1,...1)]'

#- Mathematical problem data
dim         = 2
t0          = 0.0 # initial time
T           = 2.00 # terminal time
eps0        = 0.2
eps1        = 1e10
xxmin       = -2.5
xxmax       =  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   2   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "adv" # name for folder, figures and error file
loadrep  = saverep # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.3 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.3 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.8  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

MH_Nobs = 0 # 1000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = 0 # False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to control plot
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.6]; cut_end = [0.8, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

#- old
output_activation = tf.nn.sigmoid
EXAMPLE_TAG = ""

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 1.00
r1   = 0.50

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0 = np.zeros((1,dim))

    def __call__(self, x):
        # print("shape x : ", x.shape)
        # print("shape B0 : ", self.B0.shape)
        # print("shape diff : ", (x - self.B0).shape)
        if (tf.is_tensor (x)):
            res = - eps1 * tf.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = tf.maximum (res, r1 - tf.norm(x-self.B0,axis=1,keepdims=True))
        else: # numpy version
            res = - eps1 * np.ones ((x.shape[0],1))
            if (self.OBSTACLE):
                res = np.maximum (res, r1 - np.linalg.norm (x-self.B0,axis=1,keepdims=True))
        # print ("shape res : ", res.shape)
        return res

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc # modif Averil (ajout)
#aDim=2
def aDim_func(dim):
    # aDim=dim
    return 1 # modif Averil

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf

    def __init__( self,  dim):
        fdyn = np.ones([dim])
        fdyn = fdyn/lng.norm(fdyn)
        self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        #- 7.mar.2022: a -> a[:,0]
        #- on veut renvoyer a*fdyn
        # res = tf.einsum("i,j->ij",a[:,0],self.fdyn) 
        res = a * self.fdyn
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.A0 = - np.ones((1,dim))
        self.A0 = self.A0/lng.norm(self.A0)
        self.obstFunc = ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        # res = tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0)
        if (tf.is_tensor (x)):
            res = tf.maximum (tf.norm(x-self.A0, axis=1,keepdims=True)-r0, lbound)
        else:
            res = np.maximum (np.linalg.norm (x-self.A0,axis=1,keepdims=True)-r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    # Initial condition
    A0 = -np.ones([dim])
    A0 = A0/lng.norm(A0);
    B0 = np.zeros([dim])

    #eps0=1e10  
    #eps1=eps0
    #r0  =1.0
    #r1  =0.5

    fdyn = np.ones([dim])
    fdyn = fdyn/lng.norm(fdyn);

    epsxx=1e-10
    nf  = epsxx+np.linalg.norm(fdyn) 
    h   = np.sum(x-A0, axis=1) * fdyn[0]  # h=( A0X, f/|f|); suppose que fdyn[i]=const, normalisé
    hp  = np.minimum(np.maximum(0.,h), nf*t).reshape(h.shape[0],1)
    Xp  = A0 + hp*fdyn/nf
    # V = np.minimum( eps0, np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0)
    V = np.linalg.norm(Xp-x,axis=1,keepdims=True)-r0

    #- GESTION DE L'OBSTACLE 
    if (OBSTACLE==1):
        h2  = np.sum(x-B0, axis=1) * fdyn[0] # h=( B0X, f/|f|); suppose que fdyn[i]=const, normalisé
        hp2 = np.minimum(np.maximum(0.,h2), nf*t).reshape(h2.shape[0],1)
        Yp  = B0 + hp2*fdyn/nf
        # G = np.maximum(-eps1, np.minimum(eps0, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True)))
        G = np.maximum(-eps1, r1-np.linalg.norm(Yp-x,axis=1,keepdims=True))
        Y=np.maximum(V, G)

    else: 
        Y=V

    # return Y[:,0]
    return Y

#-------------------------
#- Exact control 
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  """

  dim = x.shape[1] 
  DIR = np.ones((dim,1))
  A0 = -np.ones([dim])
  A0 = A0/lng.norm(A0)
  dt = T / N

  dotprods = np.dot (x-A0, DIR)
  # res = np.where (dotprods <= dt, np.maximum(0.0, dotprods / dt), 1.0) # pour un pas de temps
  res = np.where (dotprods <= 0.0, 0.0, 1.0) # temps continu

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
#   x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; x_plan[0,1]=-1.0;
#   y_plan=np.ones((1,dim))

  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation

  #- inversion de x et y pour avoir l'axe y_plan dirigé suivant Ox :
  return [y_plan, x_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------
    funcname='[data_xx..'+':XtestGridGenerator]'

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    # print('[%s] Xmin[0][0]= %8.5f' % (funcname,Xmin[0][0]))
    # print('[%s] Xmax[0][0]= %8.5f' % (funcname,Xmax[0][0]))
    # print('[%s] Pour xplot: ' % funcname)
    # print('[%s] np.dot(Xmin,x_plan.T) = %8.5f' % (funcname,np.dot(Xmin,x_plan.T)))
    # print('[%s] np.dot(Xmax,x_plan.T) = %8.5f' % (funcname,np.dot(Xmax,x_plan.T)))
    # print('[%s] x_plan = ', x_plan)
    # print('[%s] y_plan = ', y_plan)
    # exit(1)


    #xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    #yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xplot = np.linspace(Xmin[0][0],Xmax[0][0], nn_user).reshape(nn_user,1)  # OB modif
    yplot = np.linspace(Xmin[0][1],Xmax[0][1], nn_user).reshape(nn_user,1)  # OB modif
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD64000EXT/code/data_eikonale.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale 2-trous'

#- Mathematical problem data
dim         = 6
t0          = 0.00 # initial time
T           = 2.00 # terminal time
eps0        = 1e2
eps1        = 1e10
xxmin       = -5.0
xxmax       =  5.0
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag  ="full" # when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   4
order       =   1   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  40   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   2   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance  dans le cas de  nbOpt > 1  # OB/AP ENCOURS : ancienne variable batchSizeValLast 

batchSizeVal= 10000*f # pour evaluation d'erreur sur la projection de value  (batchSize associée a la valeur pour SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eik"    # = eikonal : name for folder, figures and error file
loadrep  = saverep  # by default
LATEX=1 # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 500 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0 # drift weight
MH_stop_ratio_start= 0.10 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.30 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.80 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  1.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 4              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.0 # at every iteration in time, batchSize *= batchSizeFactor
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

MH_Nobs = 100 # 2000 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.8 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# ######################################################
# # OB: MODIFS LOCALES POUR TESTS [overwritting previous data]
# ######################################################
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# MH_sc_freq  = 20  # ever ~ MH iterations, we test for stopping criteria
# #MH_tau      = 0.1 # time step
# #MH_drift_ww = 1.0 # drift weight
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#-------------------------------
#- overwritting previous data [for tests]
#-------------------------------
# dim=2
# FF = 1
# Nit  = 2*FF 
# Next = 5*FF
# order       = 1     # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
# nbIterFactor= 5     # first time, we do nbIterFactor * Next (*num_epoch) iterations,  instead of Next (*num_epoch) 
# #batchSize=500+int((dim-2)/3)*500 # dim=2,5,8,11: (dim-2)/3=0,1,2,3 => b=500,1000,1500,2000
# batchSize= 1000*FF  # initial batchSize
# # batchSizeFactor= (2**(dim))**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor
# batchSizeFactor= (4.0)**(1.0/(Nit)) # at every iteration in time, batchSize *= batchSizeFactor
# MH_Rho         = 0      # 0:1;   4:1/(1+max(V,level_max)); 
# MH_USE_OLD_PTS = True # at each time step, do we start from old or not
# 
# 
# if (dim==11):
#     # little modif to attempt to improve the first iteration in particular 
#     MH_ShFreq   =  50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
#     MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
# 
# 
# if (batchSizeFactor>2.0 and MH_POINTS):
#     print('batchSizeFactor=%6.2f >2 !' % (batchSizeFactor))
#     print('  ==> changing to factor = 2 to avoid later pbs. with MH')
#     batchSizeFactor=2


#-------------------------------------------
#- PRE TESTING in order to fit parameters
#-------------------------------------------
# dim=    2 
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    8
# batchSize=200 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

# dim=    11 
# batchSize=400 
# EXPLORE_MH = True 
# MH_stop_ratio_start= 0.50 # 1st step  (set to MH_stop_ratio_init  for simple tests)
# MH_stop_ratio_init = 1.00 # beginning of linear interpolation of stop_ratio
# MH_stop_ratio_end  = 1.00 # end       of linear interpolation of stop_ratio
# batchSizeFactor= min(2, (2**(dim))**(1.0/(Nit-1))) # at every iteration in time, batchSize *= batchSizeFactor
# MH_drift_ww = 2.0 # drift weight
# MH_tau      = 0.5 # time step
# MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted






# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50
r1   = 0.25  # pour un obstacle

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    if (DYN_TYPE in ["np1IRdecomp", "np101decomp"]):
      aDim=dim+1 # modif Averil : test de décomposition en direction / norme
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # old class gFunc

    def __init__( self,  dim):
        self.name = "DynFunc"
        #fdyn = np.ones([dim])
        #fdyn = fdyn/lng.norm(fdyn);
        #self.fdyn= tf.convert_to_tensor(fdyn, dtype=tf.float32)
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c
   

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.A0= np.zeros(dim).reshape(-1,dim); self.A0[0,0]=-1.0
        self.B0= np.zeros(dim).reshape(-1,dim); self.B0[0,0]= 1.0   
        print('[%s]' % self.name, 'A0:=', self.A0)
        print('[%s]' % self.name, 'B0:=', self.B0)

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          y=self.obstFunc(x)
        else:
          y=-eps1
        res1=tf.norm(x -self.A0, axis=1)-r0;
        res2=tf.norm(x -self.B0, axis=1)-r0;
        resmin = tf.minimum(res1,res2) 

        # # tentative de régularisation du min : c'est manifestement pas le problème
        # alpha = 3.0 # alpha greater = min is harder
        # llambda = tf.exp(alpha * res1) / (tf.exp(alpha * res1) + tf.exp(alpha * res2))
        # resmin = res1 * (1 - llambda) + res2 * llambda # modif Averil

        # return tf.minimum(resmin, eps0)
        return resmin
        # return x[:,0]
        #return tf.maximum( tf.minimum(tf.minimum(res1,res2), eps0), y)


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]

    A0= np.zeros(dim).reshape(-1,dim); A0[0,0]=-1.0
    B0= np.zeros(dim).reshape(-1,dim); B0[0,0]= 1.0  

    #tf.maximum(tf.minimum(tf.norm(x -self.A0, axis=1)-r0, eps0), y)
    nr1=tf.norm(x-A0,axis=1); 
    nr2=tf.norm(x-B0,axis=1); 
    nr=tf.minimum(nr1,nr2)

    c=1.0;
    V=tf.maximum(nr-r0-c*t,-r0) 
    res=tf.maximum(V,-eps1)
    return res.numpy()

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  Analytical control if centers are in (+-1, 0, 0, .. 0)
  For this example, independent of t
  """

  dim = x.shape[1] 
  A0 =  np.eye(1,dim); norm_to_A0 = np.linalg.norm(x - A0,axis=1)
  B0 = -np.eye(1,dim); norm_to_B0 = np.linalg.norm(x - B0,axis=1)

  res = np.zeros(x.shape)
  nnzero = ((norm_to_A0 > 1e-8) & (norm_to_B0 > 1e-8))
  locA0 = (norm_to_A0 <= norm_to_B0) & nnzero # arbitrairement choisi
  locB0 = (norm_to_A0 >  norm_to_B0) & nnzero

  TsurN = T/N
  norm_to_A0[norm_to_A0 <= TsurN] = TsurN # le contrôle devient l'identité sur la boule unité
  norm_to_B0[norm_to_B0 <= TsurN] = TsurN # de rayon T/N
  res[locB0, :] = ((x[locB0,:]) - B0) / norm_to_B0[locB0].reshape(-1,1)
  res[locA0, :] = ((x[locA0,:]) - A0) / norm_to_A0[locA0].reshape(-1,1)

  if (DYN_TYPE == "np1IRdecomp"):
    # prendre la boule paramétrée par deux types de contrôle (activation = None)
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
    res = np.concatenate ([res, np.arctanh(norm)], axis=1)

  elif (DYN_TYPE == "np101decomp"):
    norm = np.minimum (lng.norm(res, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
    res = np.concatenate ([res, norm], axis=1)

  elif (DYN_TYPE == "n01sphere"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "n01clip"):
    # prendre la sphère (activation = sigmoid)
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRclip"):
    # prendre la boule par troncature (activation = None)
    res = res # rien à faire 

  elif (DYN_TYPE == "n01prop"):
    # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
    norme2res = np.linalg.norm(res, 2, axis=1, keepdims=True)
    normeIres = np.linalg.norm(res, np.inf, axis=1, keepdims=True)
    mask = (norme2res>1e-8).flatten ()
    res[mask,:] *= (norme2res[mask] / normeIres[mask])
    
    res = (res + 1.0)*0.5 # maintenant chaque coord dans [0,1]

  elif (DYN_TYPE == "nIRtransf"):
    # ramener tout l'espace sur la boule unité (activation = None)
    res = res / (1 + 1e-6 - np.linalg.norm (res, ord=2, axis=1, keepdims=True)) # régularisation au cas où

  else:
    print("DYN TYPE ", DYN_TYPE, " inconnu")

  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD64000EXT/code/data_eikonale_obstacle.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'

#- Mathematical problem data
dim         = 2
t0          =  0.00 # initial time
T           =  7.00 # terminal time
eps0        = 1.0   # 1e10
eps1        = 1e10
# get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
# get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)
xxmin1  = -5.0
xxmax1  =  5.0
xxmin   = -5.0
xxmax   =  5.0
get_Xmin = lambda dim : np.array([[xxmin1]+[xxmin]*(dim-1)]) # shape (1,dim)
get_Xmax = lambda dim : np.array([[xxmax1]+[xxmax]*(dim-1)]) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         =   5
order       =  20   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5     # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =   5   # Number of epochs in outer loop 
Next_value  =  10   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.001 # learning rate 
f=1
batchSize   =  1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep  = "eiko" # eikonal+obstacle # name for folder, figures and error file
loadrep  = saverep # by default
LATEX    = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 101 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.2 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 2.0 
MH_stop_ratio_start= 0.01 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.01 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.08 # end of the linear interpolation of stop_ratio
MH_level_min= -0.5 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis     = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 0.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 2.0**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs =  0 # 500  # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS   = True  # do we save nets
SAVE_GRAPHS = True  # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.2]; cut_end = [0.75, 0.8] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################
c_coeff             =  1.0 # vitesse du nageur
alpha_min           = -3.0 # valeur minimale de la condition initiale (|x-O|+alpha_min)
coeff_extension     =  1.0 # redresse la face nord de l'obstacle. + grand = obstacle plus pentu
coeff_eloignement   =  1.0 # redresse les faces éclairées de l'obstacle. + grad = plus pentu
g_max               =  1.5 # valeur maximale de l'obstacle => à changer pour changer la taille
g_center_norm       =  2.0 # éloignement de l'obstacle (relatif à l'origine)
origin_displacement =  0.0 # origin located at (~,0,..,0)^t

memoire = False # if True, then add one control to have 0/1 dynamic


######################################################
# OB: MODIFS LOCALES POUR NO-GRAPH
######################################################
# SAVE_GRAPHS = 0 # do we save graphs

# # Execution control
# COMPUTE=1       # 1/0 or True/False
# 
# if COMPUTE: 
#   #- mode classique de calcul / sans sauvegarde des graphes
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = True # do we train the networks
#   POSTT = False # do we execute the post-treatment code
#   SAVE_NETS = True # do we save nets
#   SAVE_GRAPHS = 0 # do we save graphs  <==
#   SHOW_GRAPHS = False # do we show graphs
# 
# else:
#   #- mode post-traitement, graphes, pas de calcul :
#   EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
#   RELOAD = False # do we reload networks (better keep False)
#   TRAIN = 0 # do we train the networks  <==
#   POSTT = 1 # do we execute the post-treatment code <==
#   SAVE_NETS   = 0 # do we save nets
#   SAVE_GRAPHS = 1 # do we save graphs   <==
#   SHOW_GRAPHS = 0 # do we show graphs


######################################################
# OB: DEB MODIFS LOCALES POUR TESTS
######################################################
# EXPLORE_MH = True

MH_POINTS   = False  ## True # do we use MH at all
MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_stop_ratio_start= 0.50 # first value
MH_stop_ratio_init = 1.00 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 1.00 # end of the linear interpolation of stop_ratio
MH_tau      = 0.1 # time step
MH_sc_freq  = 20 # ever ~ MH iterations, we test for stopping criteria

dim=2
FF =1;
batchSize=FF*1000  # 1000
T   =  6        # 8 
Nit =  4*FF     # number of time steps (same as "N" parameter)
Next=  5        # 
batchSizeFactor = (4.0)**(1.0/Nit) # at every iteration in time, batchSize *= batchSizeFactor
MH_Rho          = 4     # 0:1;   4:1/(1+max(V,level_max)); 
MH_USE_OLD_PTS  = 1     # at each time step, do we start from old or not
MH_tau      = 0.3 # time step
MH_drift_ww = 1.0 
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  1.0 # OB: 0.5 -> 1.0
#nbIterFactor=   1  # first time, we do nbIterFactor * num_epoch * Next iterations.
#levels = [-1.0, -0.5, 0.0, 0.5, 1.0]                      # which levels to plot 
MH_Slicewidth = 0.1 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted

#- POINT SUPPLEMENTAIRES FIXES POUR OBSTACLE
FF=0;
MH_Nobs = FF* 1000 # adding a number of points in the region {g >= MH_g_level} .. or {...} : see metropolis
MH_obs_level     = -0.20 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio=  0.80 # choice of density for the obstacle points (critere arret ratio > threshold)
MH_obs_tau       = 0.4 # obstacle-specific tau
MH_obs_drift_ww  = 3.0 # obstacle-specific drift weight

#- OB modif
MH_obs_level     = 0.50 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio= 0.50 # choice of density for the obstacle points (critere arret ratio > threshold)


# DNN parameters
#Nlay        =   3   # Number of layers
#Nneur       =  60   # Number of neurons per layer

#-----------------------------------
#- 2iemes modif pour calcul Xavier
#-----------------------------------

######################################################
# OB: FIN MODIFS LOCALES POUR TESTS
######################################################

memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.eye (dim,1)
    #DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)


def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

def g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm):
    return np.minimum (g_max - coeff_extension * (dotprods - g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods - g_center_norm)))

def get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return PP + (g_max - alpha) * (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def get_extendedgg (dotprods, normxPerpD, g_max, g_center_norm, coeff_extension, coeff_eloignement):
    return g_max + g_center_norm * normxPerpD / (normxPerpD / coeff_extension - dotprods * (1.0/coeff_eloignement+1.0/coeff_extension))

def get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir):
    safe_direction = generic_dir * 1.0
    division_ok = (normxPerpD > 1e-7).flatten()
    safe_direction[division_ok] = xPerpD[division_ok,:] / normxPerpD[division_ok]
    return - (DIR.T/coeff_extension + (1.0/coeff_extension + 1.0/coeff_eloignement) * safe_direction)

def phi_0 (x, ORIGIN, alpha_min):
    return np.norm(x - ORIGIN,axis=1,keepdims=True) + alpha_min

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle" # gobs
        self.OBSTACLE=OBSTACLE
        #self.g_max = g_max
        #self.g_min = g_min
        #self.coeff_eloignement = coeff_eloignement
        #self.coeff_extension = coeff_extension
        #self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.reduce_sum((x-tfORIGIN) * tf.transpose(tfDIR),axis=1,keepdims=True)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (g_max - coeff_extension * (dotprods-g_center_norm), \
                       g_max - coeff_eloignement * (normxPerpD - (dotprods-g_center_norm)))
                return tf.maximum (-eps1, gg)
            else:
                dotprods = np.dot(x - self.ORIGIN, self.DIR)
                xPerpD = get_xPerpD (x, self.ORIGIN, self.DIR)
                normxPerpD = np.linalg.norm (xPerpD, axis=1, keepdims=True)
                gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
                return np.maximum (-eps1, gg)
        else:
            return -eps1

#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    #aDim=dim
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        #self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        #self.b_norm = b_norm
        #self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3) *')
        print('**************************************************************')
        
    def __call__(self,a,x):
        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        return c * c_coeff

        # OB tentative adaptation from AP: data_eikonale_obstacle_drift.
        # deuxième étape : drift proprement dit
        #if tf.is_tensor (x):
        #    DIR = get_DIR (x.shape[1],"tf",c.dtype)
        #    res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        #else:
        #    DIR = self.DIR
        #    res = self.c_coeff * c + self.b_norm * DIR.T

        #return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN.numpy())
        # print('[%s]' % funcname, 'ORIGIN:=', self.ORIGIN)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + alpha_min
            res = tf.maximum(value, lbound)
        else:
            value = np.linalg.norm(x -self.ORIGIN, axis=1, keepdims=True) + alpha_min
            res =  np.maximum(value, lbound)

        return res

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

def norme (x):
    return np.linalg.norm(x,axis=1,keepdims=True)

def dua (xx, yy): # produit scalaire
    return np.sum(xx * yy, axis=1, keepdims=True)

def newton_alpha (xx, xPerpD, normxPerpD, t, init, ORIGIN, DIR, PP, generic_dir, \
    c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min):
    
    # initialisation 
    ecart = 1.0; normef = 1.0
    Nit_max = 10; it=0; tol = 1e-10; 
    alpha = init * 1.0        # objet de calcul principal
    alpha_new = init * 1.0    # objet de calcul secondaire

    m = (alpha==alpha) # computation mask

    # independant de alpha
    da_projxx = get_da_projxx (xPerpD, normxPerpD, coeff_extension, coeff_eloignement, DIR, generic_dir)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        # print("itération ", it)
        alpha = alpha_new * 1.0

        proj_xx = get_projxx (xPerpD, normxPerpD, g_max, coeff_extension, coeff_eloignement, PP, DIR, alpha, generic_dir)
        TA_xi_proj = 1.0/c_coeff * (norme(proj_xx - ORIGIN) - (alpha - alpha_min))
        TA_proj_xx = 1.0/c_coeff * norme (xx - proj_xx)

        grad_TA_xi_proj = 1.0/c_coeff * (proj_xx - ORIGIN) / norme(proj_xx - ORIGIN)
        grad_TA_proj_xx = 1.0/c_coeff * (xx - proj_xx) / (norme (xx - proj_xx) + 1e-6)

        TA_xi_xx = TA_xi_proj + TA_proj_xx
        da_TA_xi_xx = dua (grad_TA_xi_proj, da_projxx) - 1.0/c_coeff - dua (grad_TA_proj_xx, da_projxx) 
        # print("shapes : ", TA_xi_xx.shape, ", ", da_TA_xi_xx.shape)

        m &= (np.abs(da_TA_xi_xx) > 1e-6)
        alpha_new[m] = alpha[m] - (TA_xi_xx[m] - t) / da_TA_xi_xx[m]
        m &= (np.abs(TA_xi_xx - t) >= tol)
        ecart   = np.max (np.abs(alpha - alpha_new))
        normef  = np.max (np.abs(TA_xi_xx - t))

        # print("Itération %d / %d : norme %e, écart %e" % (it, Nit_max, normef, ecart))

        it += 1

    # print("%d/%d iterations for Newton" % (it-1, Nit_max))
    return alpha_new

######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    """
    Inputs : \n
    \t* t time, double \n
    \t* x list of points, type np.zeros((nn_user*nn_user,dim)) \n
    Outputs : \n
    \t* list of values, type np.zeros((nn_user*nn_user,1))
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    # après rude bataille, solution contre les nan : 
    # construire une direction orthogonale à DIR pour les projections des points 
    # tels que normxPerpD ~= 0.
    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        V[useful] = alpha

    return np.maximum (V, gg)

#-------------------------
#- Exact control # modif Averil 
#-------------------------

def safeNormalization (xx, axis):
    norm = np.linalg.norm(xx, axis=axis, keepdims=True)
    return xx / np.where(norm <= 1e-8, 1.0, norm)

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control given by nabla V / |nabla V|
    Ok we do Newton computation twice, but more flexible
    """
    dim = x.shape[1]

    if (tf.is_tensor(x)):
        xx = x.numpy ()
    else:
        xx = x

    ORIGIN = get_ORIGIN(dim,"np","")
    DIR = get_DIR (dim,"np","")
    PP = ORIGIN + g_center_norm * DIR.T

    dotprods = np.dot(xx - ORIGIN, DIR)
    xPerpD = xx - ORIGIN - dotprods * DIR.T
    normxPerpD = norme (xPerpD)

    imax = np.argmax (normxPerpD)
    generic_dir = xPerpD[imax] / normxPerpD[imax]
    generic_dir = np.tile (generic_dir, (xx.shape[0],1))

    behind_obstacle = (- coeff_eloignement * normxPerpD + (coeff_extension + coeff_eloignement) * (dotprods - g_center_norm) > 0)
    gg = g (dotprods, normxPerpD, g_max, coeff_extension, coeff_eloignement, g_center_norm)
    extendedgg = 1.0 * gg
    extendedgg[behind_obstacle] = get_extendedgg (dotprods[behind_obstacle], normxPerpD[behind_obstacle], \
         g_max, g_center_norm, coeff_extension, coeff_eloignement)

    sol_sans_obstacle = np.maximum(norme(xx - ORIGIN) - c_coeff * t, 0.0) + alpha_min
    V = np.maximum (sol_sans_obstacle, gg) # pour les points hors du domaine de calcul
    ctrl = safeNormalization (xx - ORIGIN, axis=1)

    # Ensemble des points utiles à calculer
    atteignables = (sol_sans_obstacle < extendedgg)
    useful = (atteignables & behind_obstacle).flatten ()

    if (np.any(useful)):
        init = V[useful]
        alpha = newton_alpha (xx[useful,:], xPerpD[useful,:], normxPerpD[useful], t, init, ORIGIN, DIR, PP, generic_dir[useful,:],\
            c_coeff, coeff_extension, coeff_eloignement, g_max, alpha_min)        
        proj_xx = get_projxx (xPerpD[useful,:], normxPerpD[useful], g_max, coeff_extension, coeff_eloignement, \
            PP, DIR, alpha, generic_dir[useful,:])
        ctrl[useful] = safeNormalization (xx[useful,:] - proj_xx,axis=1)

    TsurN = T/N

    if (DYN_TYPE == "np1IRdecomp"):
        # prendre la boule paramétrée par deux types de contrôle (activation = None)
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, (1.0-1e-5)*np.ones((x.shape[0],1)))
        ctrl = np.concatenate ([ctrl, np.arctanh(norm)], axis=1)

    elif (DYN_TYPE == "np101decomp"):
        norm = np.minimum (lng.norm(ctrl, 2, axis=1, keepdims=True)/TsurN, np.ones((x.shape[0],1)))
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1] (à faire après avoir pris la norme !)
        ctrl = np.concatenate ([ctrl, norm], axis=1)

    elif (DYN_TYPE == "n01sphere"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "n01clip"):
        # prendre la sphère (activation = sigmoid)
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRclip"):
        # prendre la boule par troncature (activation = None)
        ctrl = ctrl # rien à faire 

    elif (DYN_TYPE == "n01prop"):
        # ramener la boule inf sur celle euclidienne (activation = sigmoid)    
        norme2res = np.linalg.norm(ctrl, 2, axis=1, keepdims=True)
        normeIres = np.linalg.norm(ctrl, np.inf, axis=1, keepdims=True)
        mask = (norme2res>1e-8).flatten ()
        ctrl[mask,:] *= (norme2res[mask] / normeIres[mask])
        
        ctrl = (ctrl + 1.0)*0.5 # maintenant chaque coord dans [0,1]

    elif (DYN_TYPE == "nIRtransf"):
        # ramener tout l'espace sur la boule unité (activation = None)
        ctrl = ctrl / (1 + 1e-6 - np.linalg.norm (ctrl, ord=2, axis=1, keepdims=True)) # régularisation au cas où

    else:
        print("DYN TYPE ", DYN_TYPE, " inconnu")
    return ctrl * c_coeff

######################################################
# End of dedicated functions
######################################################


#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD64000EXT/code/data_eikonale_obstacle_drift.py <==
#################################################################
# Équation eikonale avec obstacle et drift :
#   min(u_t + max_{a in B(0,1)} (b + c * a) . \nabla u, u - g) = 0
# La valeur initiale est phi_0 = |x - ORIGIN| + alpha_min
#
# L'exemple est orienté par une direction principale DIR normalisée, 
# telle que la vitesse soit b_norm * DIR (b_norm potentiellement nulle), 
# et le coefficient de diffusion est noté c_coeff dans la suite.
#
# ############### Paramétrisation de l'obstacle 
# Soient ORIGIN et DIR fixés. On considère l'hyperplan donné par
# H := < x - ORIGIN, DIR > = g_center_norm
# Notons g_center l'intersection de H avec la droite ORIGIN + vect(DIR).
# On se donne deux valeurs g_max > g_min. Pour chaque g_max >= alpha >= g_min, 
# l'obstacle associé (g=alpha) est constitué du mur
#   mur := { < x - ORIGIN, DIR > \in [g_center_norm-h, g_center_norm+h] }
#       où h = (g_max - alpha) / coeff_eloignement
# auquel on retranche les points du cylindre
#   cylindre := H inter { |x-g_center| < (alpha - g_min) / coeff_extension }
# 
# ## Hypothèses sur la paramétrisation 
#  - g_center_norm est "suffisamment grand" : soit O_{alpha_min}
#    la coupe {g=alpha_min}, et x_{alpha_min} le point de O_{alpha_min}
#    le plus proche de l'origine, on a < x_{alpha_min} - ORIGIN, DIR > > 0. 
#  - g_min est inférieur ou égal à alpha_min.
#  - coeff_eloignement et coeff_extension sont strictement positifs.
# 
#################################################################

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'eikonale + drift + obstacle'
# CASE = "non controllable"
CASE = "controllable"

#- Mathematical problem data [default]
dim         = 6
t0          = 0.0 # initial time
eps0        = 1e10
eps1        = 1e10 
# non-controllable case
if (CASE=="non controllable"):
    T           = 16.00    # terminal time
    get_Xmin = lambda dim : np.array([[-15.0]+[-10.0]*(dim-1)]) # shape (1,dim)
    get_Xmax = lambda dim : np.array([[ 15.0]+[ 10.0]*(dim-1)]) # shape (1,dim)

if (CASE=="controllable"):
    T           = 7.00    # terminal time
    get_Xmin = lambda dim : -10.0 * np.ones((1,dim)) 
    get_Xmax = lambda dim :  10.0 * np.ones((1,dim)) 

#- Scheme parameters  [default]
scheme      = 'SL3' 
# SL2ValLag   = "full" # when optimizing value, follow the whole characteristic
SL2ValLag   = "semi" # when optimizing value, follow the characteristic on 1 time step only
Nit         = 8
order       = 20  # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step = 5 # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101 # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
# genCName    = "GroupSort" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   = 5 # for GroupSort generator : size of the sorted groups
OBSTACLE    = 1

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)
    # even [0.0, 0.88, 1.75, 2.62, 3.50, 4.38, 5.25, 6.12, 7.0] # Nit=8, even
    # return [0.00, 2.20, 3.50, 4.00, 4.50, 5.15, 5.80, 6.40, 7.00] # Nit=8, local 1
    # return [0.00, 2.00, 3.00, 4.00, 4.50, 5.00, 5.50, 6.00, 7.00] # Nit=8, local 2
    # return [0.00, 1.50, 3.00, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 1
    # return [0.00, 1.16, 2.33, 3.33, 3.67, 4.00, 4.33, 4.67, 5.00, 5.50, 6.00, 6.50, 7.0] # Nit=12, local 2

# Neural networks parameters [default]
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =4000   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=4
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
if (CASE=="non controllable"):
    saverep = "eikod" # = eikonal+obstacle+dritf #  name for folder, figures and error file
if (CASE=="controllable"):
    saverep = "eikodc" # = eikonal+obstacle+dritf #  name for folder, figures and error file
loadrep = saverep # by default
LATEX   = False # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = False # do we use MH at all
MH_Niter    = 150 # maximal iteration number - at every iteration (in time)
MH_ShFreq   = 50 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.4 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 1.0
MH_stop_ratio_start= 0.08 # 1st step  (set to MH_stop_ratio_init  for simple tests)
MH_stop_ratio_init = 0.08 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end  = 0.40 # end of the linear interpolation of stop_ratio
MH_level_min= -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max=  0.5
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max  # best :   res = tf.maximum (VV, Data.MH_level_max)
# MH_Vbis = "SqOverTh" # square over a treshold
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq  = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice= "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho        = 0              # 0:1;   4:1/(1+max(V,level_max)); 
MH_frozenpc   = 5.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = 1.5**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = 0.5 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.78 # choice of density for the obstacle points
MH_obs_tau = 0.2 # obstacle-specific tau
MH_obs_drift_ww = 1.5 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # if 1/true then skip network part (this in order to explore MH_Points)
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.2, 0.5]; cut_end = [0.8, 0.5] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = False             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# SYNTAXE : n ou np1 (dimension) PUIS IR ou 01 (espace d'arrivée) PUIS mot-clef d'identification.
# DYN_TYPE = "np1IRdecomp" # control in IR^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "np101decomp" # control in [0,1]^dim+1, dim first coord = direction, last = norm
# DYN_TYPE = "n01sphere" # regular old sphere
# DYN_TYPE = "n01clip" # projection on euclidian sphere when outside
DYN_TYPE = "nIRclip" # projection on euclidian sphere when outside, but coming from R : a*min(1,1/|a|) <==> 1_{|a|<1} + a/|a| 1_{|a|>=1}
# DYN_TYPE = "n01prop" # projection from sup-sphere on 2-sphere by proportionnality of norms
# DYN_TYPE = "nIRtransf" # transformation x -> x / (1.0 + |x|)

# output_activation = (None if "IR" in DYN_TYPE else tf.nn.sigmoid)
output_activation = None
EXAMPLE_TAG = DYN_TYPE

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

if (CASE=="non controllable"):
    origin_displacement = -12.0 # origin located at (~,0,..,0)^t
    b_norm   =  1.0 # the drift is drift_norm * DIR
    c_coeff  =  0.5 # the eikonale "diffusion" is pondered by ~

if (CASE=="controllable"):
    origin_displacement = -3.0 # origin located at (~,0,..,0)^t
    b_norm   =  0.5 # the drift is drift_norm * DIR
    c_coeff  =  1.0 # the eikonale "diffusion" is pondered by ~

# common values
alpha_min= -1.0 # phi_0 is |x - ORIGIN| + alpha_min
g_center_norm = 4.0 # the cylinder is centered around ORIGIN + ~ * DIR
g_max    =  2.0 # maximal value of the obstacle function
g_min    = -2.0 # value of the obstacle function when the cylinder reduces to a segment
coeff_eloignement = 1.0 # ce coeff; keep > 0
coeff_extension   = 1.0 # cx coeff; keep > 0; take smaller to increase diameter of door 
memoire = False # if True, then add one control to have 0/1 dynamic

# useful functions 
def get_ORIGIN (dim, typ, tftype):
    """ Vecteur (1,dim) """
    if (typ=="tf"):
        # return tf.zeros((1,dim),dtype=tftype)
        return origin_displacement * tf.eye(num_rows=1, num_columns=dim, dtype=tftype)
    else: # default
        # return np.zeros((1,dim))
        return origin_displacement * np.eye (1,dim)

def get_DIR (dim, typ, tftype):
    """ Covecteur (dim,1) """
    DIR = np.array([[1.0]+[0.0]*(dim-1)]).T
    if (typ=="tf"):
        tfDIR = tf.convert_to_tensor (DIR,dtype=tftype)
        return tfDIR / tf.norm (tfDIR)
    else: # default
        return DIR / np.linalg.norm (DIR)

def norme (xx):
    """ Pour arrêter d'oublier les keepdims. Uniquement (?,dim) (pas (dim,?)) """
    return np.linalg.norm (xx,axis=1,keepdims=True)

# fonctions utiles à l'intérieur de ce fichier
def get_xPerpD (xx, ORIGIN, DIR):
    if (tf.is_tensor(xx)):
        return xx - ORIGIN - tf.matmul (xx - ORIGIN, DIR) * tf.transpose (DIR)
    else:
        return xx - ORIGIN - np.dot (xx - ORIGIN, DIR) * DIR.T


######################################################
# STANDARD FUNCTIONS 
######################################################

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))

#----------------------------
#- OBSTACLE
#----------------------------

class ObstFunc:

    def __init__(self,dim):
        self.name = "Obstacle"
        self.OBSTACLE=OBSTACLE
        self.g_max = g_max
        self.g_min = g_min
        self.coeff_eloignement = coeff_eloignement
        self.coeff_extension = coeff_extension
        self.g_center_norm = g_center_norm
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.DIR = get_DIR (dim,"np","")
        # self.tfORIGIN = get_ORIGIN (dim,"tf")
        # self.tfDIR = get_DIR (dim,"tf")

    def __call__(self, x):
        if (self.OBSTACLE==1):
            if (tf.is_tensor (x)):
                tfORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
                tfDIR = get_DIR (x.shape[1],"tf",x.dtype)
                dotprods = tf.matmul(x - tfORIGIN, tfDIR)
                normxPerpD = tf.norm (get_xPerpD(x, tfORIGIN, tfDIR), axis=1, keepdims=True)
                gg = tf.minimum (self.g_max - self.coeff_eloignement * tf.abs (self.g_center_norm - dotprods), \
                    self.coeff_extension * normxPerpD + self.g_min)
                return tf.maximum (-eps1, gg)
                # return tf.maximum (-eps1, tf.minimum(eps0, gg))
            else:
                normxPerpD = norme (get_xPerpD(x, self.ORIGIN, self.DIR))
                dotprods = np.dot (x - self.ORIGIN, self.DIR)
                gg = np.minimum (self.g_max - self.coeff_eloignement * np.abs (self.g_center_norm - dotprods), \
                                    self.coeff_extension * normxPerpD + self.g_min)
                return np.maximum (-eps1, gg)                
                # return np.maximum (-eps1, np.minimum(eps0, gg))
        else:
            return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# dimension of control space
def aDim_func(dim):
    if ("np1" in DYN_TYPE):
      aDim=dim+1 
    else:
      aDim=dim # default
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    def __init__( self,  dim):
        self.name = "DynFunc"
        self.DIR = get_DIR (dim,"np","")
        # self.tfDIR = get_DIR (dim,"tf","")
        self.b_norm = b_norm
        self.c_coeff = c_coeff
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        # première étape : convertir a en un élément c de la sphère euclidienne

        if (DYN_TYPE == "np1IRdecomp"):
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect=a[:,0:-1]          
          norm=tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(tf.tanh(a[:,-1]),(-1,1))
          c = rho * c 
        
        elif (DYN_TYPE == "np101decomp"): 
          # prendre la boule paramétrée par deux types de contrôle (activation = None)
          vect = 2.0 * a[:,0:-1] - 1.0          
          norm = tf.norm(vect,2,axis=1,keepdims=True)
          safenorm = tf.where (norm > 1e-8, norm, 1e-8)
          c   =  vect / safenorm
          rho = tf.reshape(a[:,-1],(-1,1))
          c = rho * c 

        elif (DYN_TYPE == "n01sphere"):
          # prendre la sphère (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = b / nb

        elif (DYN_TYPE == "n01clip"):
          # prendre la boule par troncature (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          c = tf.where (nb <= 1.0, b, b / nb)

        elif (DYN_TYPE == "nIRclip"):
          # prendre la boule par troncature (activation = None)
          na=tf.norm(a,2,axis=1,keepdims=True)
          c = tf.where (na <= 1.0, a, a / na)

        elif (DYN_TYPE == "n01prop"):
          # ramener la boule inf sur celle euclidienne (activation = sigmoid)
          b=2.0*a-1.0        # controle dans [-1,1]^aDim
          nb=tf.norm(b,2,axis=1,keepdims=True)
          safenorm = tf.where (nb > 1e-8, nb, 1.0)
          c = b * tf.norm (b, np.inf, axis=1, keepdims=True) / safenorm # modif Averil (!! se répercute sur le contrôle analytique)

        elif (DYN_TYPE == "nIRtransf"):
          # ramener tout l'espace sur la boule unité (activation = None)
          c = a / (tf.norm(a, 2, axis=1, keepdims=True) + 1.0)

        else:
          print("DYN TYPE ", DYN_TYPE, " inconnu")

        # deuxième étape : drift proprement dit
        if tf.is_tensor (x):
            DIR = get_DIR (x.shape[1],"tf",c.dtype)
            res = self.c_coeff * c + self.b_norm * tf.transpose(DIR)
        else:
            DIR = self.DIR
            res = self.c_coeff * c + self.b_norm * DIR.T

        return res
   
#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    #def __init__( self, A0, r0, eps0 , fObst):
    def __init__(self,dim):
        funcname='PhiFunc'
        self.ORIGIN = get_ORIGIN (dim,"np","")
        self.alpha_min = alpha_min

        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

        # print('[%s]' % funcname, 'ORIGIN    := ', self.ORIGIN)
        # print('[%s]' % funcname, 'alpha_min := ', self.alpha_min)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        if (tf.is_tensor(x)):
            ORIGIN = get_ORIGIN (x.shape[1],"tf",x.dtype)
            value = tf.norm(x - ORIGIN, axis=1, keepdims=True) + self.alpha_min
            # res = tf.minimum(tf.maximum(value, lbound), eps0)
            res = tf.maximum(value, lbound)
        else:
            value = norme (x - self.ORIGIN) + self.alpha_min
            # res = np.minimum(np.maximum(value, lbound), eps0)
            res =  np.maximum(value, lbound)

        return tf.convert_to_tensor(res, dtype=tf.float32)

######################################################
# REFERENCE SOLUTION COMPUTATION (full numpy zone)
######################################################

# Obstacle-related functions 

def g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension): # duplicate, but more convenient
    return np.minimum (g_max - coeff_eloignement * np.abs (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def extended_g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension):
    """ Son hypographe inclut celui de g + l'ombre de l'obstacle relativement à une source lumineuse en ORIGIN """
    return np.minimum (g_max - coeff_eloignement * (g_center_norm - dotprods), coeff_extension * normxPerpD + g_min)

def get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension):
    """ Projection de xx sur le bord de l'obstacle le plus éloigné de l'origine """
    # eloignement = g_center_norm + np.maximum(0.0,g_max - alpha) / coeff_eloignement
    eloignement = g_center_norm + (g_max - alpha) / coeff_eloignement
    extension = (alpha - g_min) / coeff_extension
    res = ORIGIN + eloignement * DIR.T
    safe = (normxPerpD > 1e-8).flatten ()
    res [safe] += extension[safe] * xPerpD[safe,:] / normxPerpD[safe]
    return res

def get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha):
    """ Vecteur dérivé de la projection par rapport à alpha """
    # return (-1.0 *((g_max - alpha) >= 0.0)/ coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)
    return (-1.0 / coeff_eloignement) * DIR.T + xPerpD / (normxPerpD * coeff_extension)

# Time-related functions 

def get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """
        Renvoie l'ensemble des racines de l'équation, possiblement confondues / négatives / complexes / infinies...
        La première est le temps d'atteinte
        La seconde est le temps de départ : pour eikonale pure, négatif
    """
    degenrcy = b_norm**2 - c_coeff**2
    bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
    cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur

    if (np.abs(degenrcy) < 1e-8):
        res = [- cc / bb, - cc / bb]
    else:
        delta = (bb**2 - 4.0 * degenrcy * cc)
        delta[np.abs(delta) < 1e-8] = 0.0 # problème de calcul scientifique !! 
        res = [0.5 * (- bb - np.sqrt(delta+0j)) / degenrcy, 0.5 * (- bb + np.sqrt(delta+0j)) / degenrcy]
    return res

def get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff):
    """
        Renvoie : 
            - sign_switch : le temps t0 pour lequel \partial_t u(x,t0) change de signe (de négatif à positif).
            - plancher_times : [temps d'entrée, de sortie] dans la zone alpha=alpha_min. 
        Possiblement négatif, infini, complexe...
    """
    degenrcy = b_norm**2 - c_coeff**2
    dotprods = np.dot(xx - ORIGIN, DIR) 

    # détermination des hypothétiques temps d'entrée/sortie du plancher
    # deux temps, possiblement égaux, possiblement complexes
    AA = degenrcy
    BB = - 2.0 * b_norm * dotprods
    CC = norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        plancher_times = [-CC/BB, -CC/BB]
    else:
        plancher_times = [(-BB-np.sqrt(DD+0j))/(2.0*AA), (-BB+np.sqrt(DD+0j))/(2.0*AA)]

    # détermination du temps de changement de signe de la dérivée : si réel, on prend le bon (le + grand), sinon pas intéressant
    AA = b_norm**2 * degenrcy
    BB = - 2.0 * degenrcy * dotprods * b_norm
    CC = (b_norm * dotprods)**2 - c_coeff**2 * norme(xx - ORIGIN)**2
    DD = BB**2 - 4.0*AA*CC
    if (np.abs(AA) <= 1e-8):
        sign_switch = - CC / BB
    else:
        sign_switch = (-BB+np.sqrt(DD+0j))/(2.0*AA)

    return [sign_switch] + plancher_times

def get_dLevel_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Vecteur (??,1) des dérivées du temps d'atteinte par rapport à level 
    """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps): # si équation non triviale
            res = - 1.0/c_coeff * np.ones((xx.shape[0],1))
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        bbprime = - 2.0 * c_coeff
        ccprime = - 2.0 * (level - alpha_min)
        if (np.abs(degenrcy) < eps):
            res = - ccprime / bb + cc * bbprime / bb**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - bbprime / (2.0 * degenrcy) - (bb * bbprime - 2.0 * degenrcy * ccprime) / (np.sqrt(delta+0j) * 2.0 * degenrcy)
    return res

def get_gradxx_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, level):
    """ Différentielle (dim, ??) du temps d'atteinte par rapport à la position """
    eps = 1e-8
    if (np.abs(b_norm) < eps): # si pure eikonale
        if (np.abs(c_coeff) >= eps):
            res = (xx - ORIGIN).T / (c_coeff * norme(xx - ORIGIN).T + eps)
    else: # si b non nul
        degenrcy = b_norm**2 - c_coeff**2
        bb = - 2.0 * (b_norm * np.dot (xx - ORIGIN, DIR) + c_coeff * (level - alpha_min)) # vecteur
        cc = norme (xx - ORIGIN)**2 - (level - alpha_min)**2 # vecteur
        grad_bb = - 2.0 * b_norm * DIR * np.ones(xx.shape).T
        grad_cc = 2.0 * (xx - ORIGIN).T
        if (np.abs(degenrcy) < eps):
            res = - grad_cc / bb.T + cc.T * grad_bb / bb.T**2
        else:
            delta = bb**2 - 4.0 * degenrcy * cc
            res = - grad_bb / (2.0 * degenrcy) - (bb.T * grad_bb - 2.0 * degenrcy * grad_cc) / (np.sqrt(delta+0j).T * 2.0 * degenrcy)
    return res

# [particular values of alpha]-related functions

def get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg):
    """ À chaque point x (considéré derrière l'obstacle), associe la valeur alpha telle que le segment
        [(alpha, xi_0), (alpha, x)] soit tangent à l'hypographe de la fonction obstacle (le touche, ne le coupe pas).
        C'est une valeur limite, qui indique pour quel problème (au sens : quelle coupe de valeur alpha) le point x
        sera atteint par une caractéristique partant de xi_0, en ligne droite, et touchant juste l'obstacle. """
    res = 1.0 * cut_ext_gg # pur transport
    if (np.abs(c_coeff) >= 1e-8): 
        useful = (dotprods >= g_center_norm).flatten()
        aa = b_norm / c_coeff
        bb = dotprods - b_norm / c_coeff * (alpha_min + g_min + coeff_extension * normxPerpD) + coeff_extension * normxPerpD / coeff_eloignement
        cc = - g_min * dotprods + alpha_min * g_min * b_norm / c_coeff - coeff_extension * normxPerpD * (g_center_norm + g_max / coeff_eloignement - b_norm * alpha_min / c_coeff)
        if (np.abs(b_norm) < 1e-8): # pure eikonale 
            res[useful] = np.minimum((- cc[useful] / bb[useful]), g_max)
        else: # cas général
            delta = bb**2 - 4.0 * aa * cc
            res[useful] = np.minimum (g_max, (- bb + np.sqrt(delta)) / (2.0 * aa))[useful]    
    return res

def get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg):
    """ Pour le cas b_norm >= c_coeff, donne la limite en t->\infty de la fonction valeur. """
    res = - np.inf * np.ones (dotprods.shape) # élément neutre de min 
    degenrcy = b_norm**2 - c_coeff**2
    if (degenrcy > 0):
        res = ext_gg * 1.0

        if (np.abs(c_coeff) > 1e-8):
            hh = (g_max - g_min) / coeff_extension
            kappa = np.sqrt(degenrcy) * hh / c_coeff
            if (np.abs(hh) > 1e-8):
                delta_g = g_max - g_min

                k2 = - delta_g / (kappa + delta_g / coeff_eloignement)
                k1 = coeff_extension * (1.0 + k2 / coeff_eloignement)
                k3 = g_min - k2 * (g_center_norm + delta_g / coeff_eloignement)
                res = k1 * normxPerpD + k2 * dotprods + k3
    return res

def get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=False):
    if (memoire and (b_norm**2 - c_coeff**2 > 0)): # si classe plutôt eikonale, mémoire = sans mémoire
        [switch_time,_,_] = get_switch_times (xx, ORIGIN, DIR, b_norm, c_coeff)
        tt = np.maximum(0.0, np.minimum (np.real(switch_time), t))
    else:
        tt = t
    return np.maximum (0.0, norme (xx - ORIGIN - tt * b_norm * DIR.T) - c_coeff * tt) + alpha_min 

# Newton

def alpha_to_beta (alpha, g_max, alpha_min):
    return (g_max-alpha_min)/np.pi * np.tan (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2))

def beta_to_alpha (beta, g_max, alpha_min):
    return (g_max+alpha_min)/2 + (g_max-alpha_min)/np.pi * np.arctan (np.pi / (g_max-alpha_min) * beta)

def dbeta_alpha (alpha, g_max, alpha_min):
    return 1.0 / (np.cos (np.pi/(g_max-alpha_min) * (alpha - (g_max+alpha_min)/2)))**2

def get_newton_alpha (xx, t, alpha0, xPerpD, normxPerpD, \
    g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension,\
    ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False): 
    """
        Résolution en alpha de l'équation du temps d'atteinte J(alpha,t) = 0, où
            J(alpha,t) = | TA (xi, proj_xx, alpha, alpha_min) + TA (proj_xx, xx, 0.0, 0.0) - t |
        avec TA (centre, objectif, level, min) le temps d'atteinte du point objectif par un front
        partant de centre, modélisé comme {|x-centre|-min == level}.

        En français, pour chaque x et t, on calcule le alpha tel que x soit exactement atteint
        par le front initial {|y-ORIGIN|+alpha_min==alpha} au temps t, sachant que x se situe
        derrière un obstacle dont la forme varie en fonction de alpha.

        Notations pour le calcul de d_J/d_alpha (alpha, t) : 
          pa_f = \partial f / \partial alpha
          da_f = d_f / d_alpha
          dx_f = différentielle de f par rapport à x (si x est de shape (?,dim), dx_f sera de shape (dim,?))

        Dépendance de J par rapport à alpha en 3 endroits : par proj_xx et directement dans TA_xi_proj, et par proj_xx dans TA_proj_xx.
        Comme le temps d'atteinte est, en réalité, une fonction de xx-ORIGIN, le gradient de TA par rapport à l'origine est l'opposé
        du gradient par rapport à xx. 
    """

    if (verbose):
        print("///////////////////// Newton")

    ########### Paramètres
    Nit_max = 20
    tol = 1e-7 # tolérance newton 

    ########### Initialisation
    ecart = 1.0; normef = 1.0; it=0
    alpha = alpha0 * 1.0        # objet de calcul principal
    alpha_new = alpha0 * 1.0    # objet de calcul secondaire
    f_alpha = 0.0 * alpha0
    m = (alpha==alpha) # computation mask

    if (b_norm <= c_coeff): # easy case
        function = "value"
    else: # not easy case
        # function = "square of module"
        function = "square of module + change of variable"

    if ("change of variable" in function):
        pad_gmax = 0.5; pad_gmin=0.0
        beta_new = alpha_to_beta (alpha, g_max+pad_gmax, g_min-pad_gmin)

    while ((it <= Nit_max) and ((ecart >= tol) | (normef >= tol))):
        alpha = alpha_new * 1.0
        if ("change of variable" in function):
            beta = beta_new * 1.0
            alpha = beta_to_alpha (beta, g_max+pad_gmax, g_min-pad_gmin)
        
        proj_xx = get_projection_xx (xPerpD, normxPerpD, alpha, g_max, g_min, ORIGIN, DIR, g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_proj,_] = get_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # peut être complexe, normalement évité
        [TA_proj_xx,_] = get_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # peut carrément être complexe

        value = TA_xi_proj + TA_proj_xx - t # peut être complexe 
        valuenorm = np.abs(value)

        da_proj_xx = get_dAlpha_projection_xx (xPerpD, normxPerpD, DIR, coeff_eloignement, coeff_extension, alpha) # vecteur (?,dim)
        pa_TA_xi_proj = get_dLevel_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # vecteur (?,1)
        dx_TA_xi_proj = get_gradxx_temps_atteinte (proj_xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha) # covecteur (dim,?)
        dO_TA_proj_xx = - get_gradxx_temps_atteinte (xx, proj_xx, DIR, b_norm, c_coeff, 0.0, 0.0*alpha) # covecteur (dim,?)
        
        # grad_module = value
        # grad_module[valuenorm >1e-8] /= valuenorm[valuenorm>1e-8]
        # grad_module[valuenorm<=1e-8] = 1.0
        grad_module = np.where(valuenorm > 1e-8, value / valuenorm, 1.0)
        grad_value = np.sum (da_proj_xx * dx_TA_xi_proj.T, axis=1, keepdims=True) + pa_TA_xi_proj \
                     + np.sum (da_proj_xx * dO_TA_proj_xx.T, axis=1, keepdims=True)

        if (function=="value"):
            f_alpha = np.real(value)
            da_f_alpha = np.real(grad_value)
            m &= (np.abs(f_alpha) > tol)
            alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]
        elif (function=="square of module + change of variable"):
            f_alpha = valuenorm**2
            da_f_alpha = 2.0 * valuenorm * np.sum(np.real(grad_module) * np.real(grad_value) + np.imag(grad_module) * np.imag(grad_value), axis=1, keepdims=True)
            m &= (np.abs(f_alpha) > tol)
            
            if ("change of variable" in function):
                dbeta_f = da_f_alpha * dbeta_alpha (alpha, g_max+pad_gmax, g_min-pad_gmin)
                beta_new[m] = beta[m] - f_alpha[m] / dbeta_f[m]
                alpha_new = beta_to_alpha (beta_new, g_max+pad_gmax, g_min-pad_gmin)
            else:
                alpha_new[m] = alpha[m] - f_alpha[m] / da_f_alpha[m]

        ecart = np.max (np.abs(alpha - alpha_new))
        normef = np.max(np.abs(f_alpha))
        if (verbose):
            print("It %4d / %4d, ecart : %8.6e, norme : %8.6e, effectif convergé : %5d / %5d" \
                % (it, Nit_max, ecart, normef, np.sum(1*(np.abs(f_alpha) <= tol)), len(alpha)))
        it += 1

    alpha_new = np.minimum (np.maximum(alpha_new, alpha_min), g_max)

    print("%d itérations newton" % (it))   # OB COMMENTED
    return alpha_new


######################################################
# End of dedicated functions
######################################################

def solAnal(t,x):
    #######################################################
    # WARNING this version is only for b_norm < c_coeff
    #######################################################
    
    dim = x.shape[1]
    if (tf.is_tensor (x)):
        xx = x.numpy ()
        # ORIGIN = get_ORIGIN(dim,"tf",x.shape[1]); DIR = get_DIR (dim,"tf",x.shape[1])
    else:
        xx = x
    ORIGIN = get_ORIGIN(dim,"np",""); DIR = get_DIR (dim,"np","")

    sol_sans_obstacle = get_sol_sans_obstacle (xx, t, ORIGIN, DIR, b_norm, c_coeff, alpha_min, memoire=memoire)

    if (OBSTACLE):
        ###### Initialization

        dotprods = np.dot (xx - ORIGIN, DIR)
        xPerpD = xx - ORIGIN - dotprods * DIR.T # Décomposition : xx = ORIGIN + < xx - ORIGIN, DIR > DIR + xPerpD
        normxPerpD = norme (xPerpD)

        gg = g (normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        ext_gg = extended_g(normxPerpD, dotprods, g_max, g_min, coeff_eloignement, coeff_extension)
        cut_ext_gg = np.minimum (ext_gg, g_max)

        behind_obstacle = (ext_gg > gg+1e-6).flatten () # do not move this line (nor the other around)
        cbty_limit = get_cbty_limit (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, ext_gg)
        cbty_limit [~behind_obstacle] = gg[~behind_obstacle]
        cbty_limit = np.maximum (cbty_limit, alpha_min)
        if (b_norm <= c_coeff):
            # dans ce cas, on a exactement cbty_limit = max (gg, alpha_min)
            # ce qui coïncide avec la limite de V(x,t) quand t -> + \infty.
            cbty_limit = np.maximum (cbty_limit, gg)

        final_projection = get_projection_xx (xPerpD, normxPerpD, cbty_limit, g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_fp,_] = get_temps_atteinte (final_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, cbty_limit)
        [cl_switch_time,cl_plancher_time,_] = get_switch_times (xx, final_projection, DIR, b_norm, c_coeff)
        eventually_attained_by_cone = (np.abs(cl_switch_time - cl_plancher_time) < 1e-6)

        lowest_projection = get_projection_xx (xPerpD, normxPerpD, alpha_min * np.ones((xx.shape[0],1)), g_max, g_min, ORIGIN, DIR, \
            g_center_norm, coeff_eloignement, coeff_extension)
        [TA_xi_lowestproj,_] = get_temps_atteinte (lowest_projection, ORIGIN, DIR, b_norm, c_coeff, alpha_min, alpha_min * np.ones((xx.shape[0],1)))
        [_,TA_lowestproj_xx,_] = get_switch_times (xx, lowest_projection, DIR, b_norm, c_coeff)

        # approximation du temps d'atteinte de x par un front passant juste au-dessus de l'obstacle
        [TA_xi_upperlim,_] = get_temps_atteinte (xx, ORIGIN, DIR, b_norm, c_coeff, alpha_min, (g_max+1e-2) * np.ones((xx.shape[0],1)))

        obstacle_shadow = get_obstacle_shadow (dotprods, normxPerpD, coeff_extension, b_norm, c_coeff, coeff_eloignement, g_min, g_max, g_center_norm, cut_ext_gg)

        ###### Iterations

        # selection of computation-worth points
        attainable_by_plancher = (np.abs(np.imag(TA_xi_lowestproj + TA_lowestproj_xx)) < 1e-6)
        attainable_by_plancher &= (dotprods >= g_center_norm + (g_max - alpha_min) / coeff_eloignement)
        max_sso_cegg = (~behind_obstacle) # sur ces points, la solution vaut np.maximum (cut_ext_gg, sol_sans_obstacle)
        if (b_norm >= c_coeff):
            max_sso_cegg |= (cbty_limit >= g_max).flatten()
        certainly_alphamin = (attainable_by_plancher & (TA_xi_lowestproj + TA_lowestproj_xx < t-1e-1)).flatten ()

        to_compute = ~max_sso_cegg.flatten()
        to_compute &= (sol_sans_obstacle < obstacle_shadow).flatten()
        if (b_norm > c_coeff):
            to_compute &= (cl_switch_time > t - TA_xi_fp).flatten()
        to_compute &= ~certainly_alphamin
        to_compute = to_compute.flatten()

        frozen = (eventually_attained_by_cone & (cl_switch_time <= t - TA_xi_fp + 1e-6)).flatten()

        # calcul à part des points d'égalité alpha=alpha_min, qui posent problème pour une raison mystère
        sol = 1.0 * sol_sans_obstacle
        sol[certainly_alphamin & behind_obstacle] = alpha_min

        if (any(to_compute)):
            if (b_norm < c_coeff):
                init = sol_sans_obstacle      
            else: # construction empirique d'une initialisation 
                llambda = np.real(t - (TA_xi_lowestproj+TA_lowestproj_xx)) / np.real(TA_xi_upperlim - (TA_xi_lowestproj+TA_lowestproj_xx))
                llambda = llambda - llambda * (1.0 - llambda)
                init = (1.0 - llambda) * cbty_limit + llambda * sol_sans_obstacle
                init = np.minimum (g_max-1e-2, np.maximum (alpha_min+1e-2, init))       
            newton_alpha = get_newton_alpha (xx[to_compute,:], t, init[to_compute], xPerpD[to_compute,:], normxPerpD[to_compute], \
                g_max, g_min, g_center_norm, coeff_eloignement, coeff_extension, ORIGIN, DIR, b_norm, c_coeff, alpha_min, verbose=False)
            sol[to_compute] = newton_alpha

        if (b_norm >= c_coeff):
            sol[frozen] = cbty_limit[frozen]
        sol[max_sso_cegg] = np.maximum(alpha_min, np.maximum (sol_sans_obstacle[max_sso_cegg], cut_ext_gg[max_sso_cegg]))
        sol = np.maximum (np.maximum(gg, sol), sol_sans_obstacle)

    else:
        sol = sol_sans_obstacle

    # return np.maximum (np.minimum(sol, eps0), -eps1) # !!! no maximum here anymore
    return np.maximum (sol, -eps1)

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
  """
  The motivated reader that lost his steps here 
  could consider completing this function. 
  """
  res = np.zeros(x.shape)
  return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# Need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0;                    # (1,0,...0)
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; #y_plan[0,1]=-1.0; # (0,1,0..0)
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD64000EXT/code/data_squareNd.py <==
# This file should contain all data specific to numerical example

import numpy as np
import numpy.linalg as lng
import tensorflow as tf

######################################################
# GENERAL SIMULATION DATA
######################################################

NAME = 'extensions of p-balls located on +-(0,..,0,1,0,..,0)'

#- Mathematical problem data
dim         = 4
t0          = 0.0   # initial time
T           = 1.2   # terminal time
eps0        = 100   # 100
eps1        = 1e10
xxmin       = -5.0 # -2.5
xxmax       =  5.0 #  2.5
get_Xmin = lambda dim : xxmin * np.ones((1,dim)) # shape (1,dim)
get_Xmax = lambda dim : xxmax * np.ones((1,dim)) # shape (1,dim)

#- Scheme parameters
scheme      = 'SL3' 
#SL2ValLag   ="full" # for SL2: when optimizing value, follow the whole characteristic
SL2ValLag   ="semi" # for SL2: [keep this as default] classical semi-Lagrangian 
Nit         =   5
order       =  10   # (1 or 2 ( or 2.1 or 10.0 20.0) for SL1 - SL3 - OB: 20.0: iterated RK2 scheme + max with obs. at each substeps)
interm_step =   5   # number of Heun iterations if order=10 or order=20
err_thresh  = 0.1
err_thresh_global  = np.inf # threshold pour calcul de l'erreur globale
nn_user     = 101   # number of plotted points
optimized   = "control" # "control" or "value" (for SL3)
genCName    = "FeedForward01" # name of the control neural network generator
genVName    = "FeedForward" # name of the value   neural network generator
sizeGroup   =   5   # for GroupSort generator : size of the sorted groups
OBSTACLE    =   0

def get_list_tk (T0,TT,Nit):
    return np.linspace(T0,TT,Nit+1)

# Neural networks parameters
Nlay        =   3   # Number of layers
Nneur       =  60   # Number of neurons per layer
Next        =  20   # Number of epochs in outer loop 
Next_value  =   5   # Number of epochs in outer loop of SL2 value optim 
num_epoch   = 100   # A PRIORI GARDER 100 ICI + FAIRE VARIER 'Next' via 'work'
nbOpt       =   1   # chaque optimisation est faite nbOpt fois et la meilleure solution conservée
nbIterFactor=   1   # first time, we do nbIterFactor * num_epoch * Next iterations.
initLR      = 0.005 # learning rate 
f=2
batchSize   = 1000*f # pour evaluation d'esperance (iteration du gradient)
batchSizeOpt=  5000*f # pour evaluation d'esperance dans le cas de nbOpt > 1 # ancienne variable batchSizeValLast 
batchSizeVal= 10000*f # pour evaluation d'esperance sur l'optimisation des fonctions valeurs (SL2)
batchSizeFactor = 1.0 # mult. factor after each time iteration (default 1.0)
seed        = 42   # 2       #12345   # if SEED > 0 : will SEED init

# Inputs and outputs
saverep = "squan" # name for folder, figures and error file
loadrep = saverep # by default
LATEX   =   1   # generation d'un pdf. Can be True/False or 1/0

# Metropolis-Hastings
MH_POINTS   = True # do we use MH at all
MH_Niter    = 200 # maximal iteration number - at every iteration (in time)
MH_ShFreq   =   5 # during optimization, every ~, we shake the set with MH_ShNiter iterations 
MH_ShNiter  =   1 # during optimization, number of iterations used for shaking
MH_tau      = 0.05 # time step
MH_drift    = "FDgrad_abs_v"
MH_drift_ww = 5.0
MH_stop_ratio_start = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_init = 0.05 # beginning of the linear interpolation of stop_ratio
MH_stop_ratio_end = 0.2  # end of the linear interpolation of stop_ratio
MH_level_min = -1.0 # the interest zone is (possibly) level_min <= VV <= level_max
MH_level_max =  2.0
# MH_Vbis = "id"
# MH_Vbis = "abs"
MH_Vbis = "truncLmax" # truncate at MH_level_max 2./
# MH_Vbis = "SqOverTh" # square over a treshold 1./
# MH_Vbis = "distToZone" # distance to interest zone
MH_sc_freq = 10 # ever ~ MH iterations, we test for stopping criteria
MH_sc_choice = "rOverThresh" # ratio over threshold 
# MH_sc_choice = "rmOverThresh" # ratio mean over threshold 
# MH_sc_choice = "dr:rUnderThresh" # delta ratio / ratio under threshold 
# MH_sc_choice = "dr:devUnderThresh" # delta ratio / dev under treshold
MH_USE_OLD_PTS = False # at each time step, do we start from old or not
MH_Rho = 0
MH_frozenpc = 40.0 # percentage of frozen points (0-100)
MH_Slicewidth = 0.2 # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
batchSizeFactor = (2.0)**(1.0/(Nit-1)) # at every iteration in time, batchSize *= batchSizeFactor

MH_Nobs = 0 # number of points in the region {g >= MH_g_level}
MH_obs_level = -1.0 # the obstacle interest zone is {g >= MH_g_level}
MH_obs_stop_ratio = 0.5 # choice of density for the obstacle points
MH_obs_tau = 0.1 # obstacle-specific tau
MH_obs_drift_ww = 1.0 # obstacle-specific drift weight
MH_obs_mode = "distToZone" # move points to reach the zone [-MH_obs_level,MH_obs_level]
# MH_obs_mode = "overLevel" # move points to reach the zone [MH_obs_level,+\infty[ (g is bounded)

# Execution control
EXPLORE_MH = False # do we skip network part to explore MH_Points
RELOAD = False # do we reload networks (better keep False)
TRAIN = True # do we train the networks
POSTT = False # do we execute the post-treatment code
SAVE_NETS = True # do we save nets
SAVE_GRAPHS = True # do we save graphs
SHOW_GRAPHS = False # do we show graphs

# Data related to plots
azim=-80; elev=50 
interestVariable = "dynamic"        # "control" or "dynamic" (recommended)
second_ax_type = "cut"              # "info" or "cut", the last one using cut_* and toplot
toplot = "x coord"                  # "magnitude", "x coord", "y coord" or "value" (last only in dim 1, default magnitude)
cut_begin = [0.75, 0.1]; cut_end = [0.75, 0.9] # coordinate in begin/end point of cut in the canonical cut basis (always 2D). \in [0,1]^2
levels = [0.0]                      # which levels to plot 
BATCHPTS_ON_SHOW = True             # do we plot batchpoints (and their cardinal) on the "show" 0-level graph

# DYNTYPE = "nIRsphere" # direct projection on the sphere by renorm
DYNTYPE = "nIRball" # projection on the L1 ball by clipping

spherenorm = 1 # losanges
# spherenorm = 1.5 # aaaaaaaaaaaaa
# spherenorm = 2 # cercles
# spherenorm = 3 # even more aaa
# spherenorm = np.inf # the one for the example (AP supposes) : squares 
  
output_activation = (tf.nn.sigmoid if "01" in DYNTYPE else None)
EXAMPLE_TAG = DYNTYPE+"ord"+str(spherenorm)

######################################################
# SPECIFIC EXAMPLE DATA 
######################################################

r0   = 0.50 # radius of the spheres
r1   = 0.25 # no obstacle here 
r2   = 2.0  # distance 0 - centers

#----------------------------
#- risk function : used for SL2/SL3
#----------------------------
class RiskL2:
    def __init__( self ):
        self.name = "RiskL2"
        
    def __call__(self, target, netVal ):
        return tf.reduce_mean(tf.square(target-netVal))


#----------------------------
#- OBSTACLE
#----------------------------

class  ObstFunc:

    def __init__(self,dim):
        self.name = "obstacle"
        self.OBSTACLE=OBSTACLE
        self.B0   = np.array([[0.0, 1.0]])

    def __call__(self, x ):
        if self.OBSTACLE==1:
          # return tf.maximum(-eps1, tf.minimum(eps0, r1-tf.norm(x-self.B0,axis=1)))
          return tf.maximum(-eps1, r1-tf.norm(x-self.B0,axis=1,keepdims=True))
        else:
          return -eps1


#----------------------------
#- DYNAMICS AND CONTROL SET
#----------------------------

# SL2/SL3: dimension control => a in [0,1]^{aDim} + DynFunc
#aDim=2
def aDim_func(dim):
    aDim=dim
    return aDim

class DynFunc:
    # returns f(a,x) = a*fdyn but for a=a(x) of type tf
    # ici  f(x,a) avec a dans [0,1] => on prend b=2a-1 
    #      pour avoir b dans [-1,1]

    def __init__( self,  dim):
        self.name = "DynFunc"
        print('**************************************************************')
        print('* Initialisation of dynamics via DynFunc (for SL2/SL3)       *')
        print('**************************************************************')
        
    def __call__(self,a,x):

        if (DYNTYPE=="nIRsphere"):
            res = a / (tf.norm(a,ord=spherenorm,axis=1,keepdims=True)+1e-6)
        elif (DYNTYPE=="nIRball"):
            norm = tf.norm(a,ord=spherenorm,axis=1,keepdims=True)
            res = tf.where (norm > 1, a / norm, a)
        else:
            print("[%s] Error : DYNTYPE '%s' not implemented. Abort" % (self.name, DYNTYPE))
            exit (1)
        return res

#-------------------------
#- phi initial function
#-------------------------

class PhiFunc:
    def __init__(self,dim):
        self.name = "PhiFunc"
        self.OBSTACLE= OBSTACLE
        self.obstFunc= ObstFunc(dim)

    def __call__(self,x):
        if self.OBSTACLE==1:
          lbound = self.obstFunc(x)
        else:
          lbound = -eps1

        dim = x.shape[1]
        centers = r2 * tf.eye (dim,dim)
        res = 1e6 * tf.ones((x.shape[0],1))

        # OB modif for test (SL2 do not capture anything...)
        for idim in range(dim):
        #for idim in [0]: 
            res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
            res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

        res = tf.maximum (res - r0, lbound)
        return res


#-------------------------
#- exact solution
#-------------------------

def solAnal(t,x):

    dim = x.shape[1]
    centers = r2 * tf.eye (dim,dim)
    res = 1e6 * tf.ones((x.shape[0],1))
    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        res = tf.minimum (res, tf.norm (x - centers[idim,:],ord=spherenorm,axis=1,keepdims=True))
        res = tf.minimum (res, tf.norm (x + centers[idim,:],ord=spherenorm,axis=1,keepdims=True))

    res = tf.maximum (tf.maximum(res - r0 - t, -r0), -eps1)

    # pas d'obstacle ici
    return res

#-------------------------
#- Exact control # modif Averil
#-------------------------

def ctrlAnal (t,x,T=1.0,N=1):
    """
    Analytical control
    For this example, independent of t
    """
    funcname = "ctrlAnal"

    if (tf.is_tensor(x)): # no item assignment in tf 
        xx = x.numpy ()
    else:
        xx = x

    dim = xx.shape[1]
    centers = r2 * np.eye (dim,dim)
    sol = 1e6 * np.ones((xx.shape[0],1))
    res = 0.0 * xx

    # OB modif for test (SL2 do not capture anything...)
    for idim in range(dim):
    #for idim in [0]:
        for thesign in [1.0, -1.0]:
            thedist = np.linalg.norm (xx - thesign * centers[idim,:],ord=2,axis=1,keepdims=True) # distance.
            mask = (thedist < sol).flatten()
            sol[mask] = thedist[mask]
            if (DYNTYPE in ["nIRsphere", "nIRball"]):
                xxloc = xx[mask,:] - thesign * centers[idim,:]
                res[mask,:] = xxloc / (np.linalg.norm (xxloc,ord=spherenorm,axis=1,keepdims=True)+1e-6)
            else:
                print("[%s] Error : DYNTYPE %s not implemented. Abort" % (funcname, DYNTYPE))
                exit(1)
    
    # res = res / (np.linalg.norm (res,ord=2,axis=1,keepdims=True) + 1e-6)

    if (tf.is_tensor(x)):
        res = tf.convert_to_tensor (res)

    return res

#-------------------------
#- Plane or other subset of grid points for error comput.
#-------------------------

# modif Averil : need to use this for another cut, so directions are extern to function
def get_plan_directions (dim):
  #- Choix de deux vecteurs directeurs du plan
  x_plan=np.zeros((1,dim)); x_plan[0,0]=1.0; # x_plan[0,1]= 1.0
  # y_plan=np.zeros((1,dim)); y_plan[0,0]=1.0; # y_plan[0,1]=-1.0
  y_plan=np.zeros((1,dim)); y_plan[0,1]=1.0; # y_plan[0,1]=-1.0
  x_plan=x_plan/lng.norm(x_plan); # normalisation
  y_plan=y_plan/lng.norm(y_plan); # normalisation
  return [x_plan, y_plan]

def XtestGridGenerator(dim=2, nn_user=100, Xmin=[-3.,-3.], Xmax=[3.,-3.]):
    #-----------------------------------------------------
    #- GENERATION POINTS DANS UN SOUS DOMAINE de R^{dim} - a priori 2-dimensionnel 
    #-   boite de taille [Xmin,Xmax]
    #-   dans le plan Vect (xplan,yplan)
    #- output :
    #-   X_test           : liste des points, de type np.zeros((nn_user*nn_user,dim)) 
    #-   xxgraph, yygraph : maillage (meshgrid) x et y dans les coord. du plan 2d
    #-----------------------------------------------------

    #- Preparation grille pour graphique 2d : 0-level sets et calculs d'erreurs.
    [x_plan, y_plan] = get_plan_directions (dim) 

    #- Dimension fenetre pour affichage graphique 2D
    xplot = np.linspace(np.dot(Xmin,x_plan.T), np.dot(Xmax,x_plan.T), nn_user).reshape(nn_user,1) 
    yplot = np.linspace(np.dot(Xmin,y_plan.T), np.dot(Xmax,y_plan.T), nn_user).reshape(nn_user,1) 
    xxgraph,yygraph = np.meshgrid(xplot, yplot)

    XX_test = np.zeros((nn_user*nn_user,dim)) 
    for it in range(dim):
      somme = (xplot * x_plan[:,it:it+1]).flatten() + yplot *  y_plan[:,it:it+1]
      XX_test[:,it:it+1] = somme.reshape((XX_test.shape[0],1))

    return XX_test,xxgraph,yygraph



==> numeikc/EIKOD64000EXT/code/error.py <==
# error and plot related functions
import numpy as np

import numpy.linalg as lng
from mpl_toolkits.axes_grid1 import make_axes_locatable # modif Averil
import matplotlib.pyplot as plt
from   datetime import datetime
import tensorflow as tf

plt.rcParams.update({'font.size': 6})
plt.rcParams['font.family'] = 'monospace' 

###########################################################################################
def schemeLegend (Data):
    # DENOMINATION DU SCHEMA POUR LES LEGENDES
    #"SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    
    legendWithP = False # add "(p=...)" to the end of the name. The "-scheme" is removed for space
    
    funcname='-schemeLegend'
    if Data.scheme=='SL3':
        Scheme="L"
        #print("cas SL3, Scheme:=", Scheme)
    elif Data.scheme=='SL2':
        if Data.SL2ValLag=="semi":
            Scheme="SL"
        elif Data.SL2ValLag=="full":
            Scheme="H"
        else:
            print('[%s] This SL2ValLag (%s) not programmed !' % (funcname, Data.SL2ValLag));
            exit(1)
        #print("cas SL2, Scheme:=", Scheme)
    else:
        print('[%s] This Scheme (%s) not programmed !' % (funcname, Data.scheme));
        exit(1)

    if (legendWithP):
        # interm_step: number of Heun iterations if order=10 or order=20
        Scheme+=' (p=%i)' % (Data.interm_step if (Data.order==20) else 1)
    else:
        Scheme += "-scheme"
    #print("Scheme:=", Scheme)
    return Scheme
# end schemeLegend
###########################################################################################

###########################################################################################
def plot_error_2D (Data, uu_err, istep, t):
    """ uu_err supposée carrée """
    funcname='plot_error_2D'

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    fig, ax = plt.subplots ()
    vmin=0.0; vmax=0.3; cmap="jet"
    ax.imshow (uu_err, cmap=cmap, vmin=vmin, vmax=vmax, origin='lower', extent=[Xmin,Xmax,Ymin,Ymax], interpolation='spline16') 

    cbar = fig.colorbar(plt.cm.ScalarMappable(cmap=cmap), ax=ax, shrink=1.0, ticks=np.linspace(0.0,1.0,5))
    cbar.ax.set_yticklabels(["%.2f" % vv for vv in np.linspace(vmin,vmax,5)])
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)
    
    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_error2D'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      fig.savefig(Data.saverep+"/"+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_2D
###########################################################################################

###########################################################################################
def plot_level (Data, uu_pred, uu_ex, istep, t, XX_train=[], Infos=""):
    """ uu_[pred/ex] supposée carrée """
    funcname='{utils} plot_level'

    workfig, workax = plt.subplots ()
    showfig, showax = plt.subplots ()
    showfs = 16 ; workfs = 8 # font size 
    plot_sol = True; plot_apx = True

    plot_points_work = (len(XX_train)>0)
    plot_points_show = (plot_points_work and Data.BATCHPTS_ON_SHOW)

    if (plot_points_work or plot_points_show):
        [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
        # projection des points sur le plan de coupe (xx_graph, yygraph)
        proj_x = tf.reduce_sum (x_plan * XX_train, axis=1, keepdims=True)
        proj_y = tf.reduce_sum (y_plan * XX_train, axis=1, keepdims=True)
        close_enough = (tf.norm(proj_x * x_plan + proj_y * y_plan - XX_train,axis=1,keepdims=True) \
        #                <= Data.MH_Slicewidth)
                        <= Data.MH_Slicewidth * (Data.Xmax[0,0] - Data.Xmin[0,0])) # normalisation arbitraire
        n_close_enough = np.sum (1*(close_enough[:,0].numpy()))
        proj_x = tf.reshape(tf.boolean_mask (proj_x, close_enough), (-1,1))
        proj_y = tf.reshape(tf.boolean_mask (proj_y, close_enough), (-1,1))

    if (plot_points_work):
        workax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points
        #Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize, Data.MH_Slicewidth)
        sPourCent="%5.2f" % (int((n_close_enough/(Data.batchSize+Data.MH_Nobs))*100))
        Infos_loc = "%d / %d points affichés (%s %%, tranche de %.3f)" % (n_close_enough, Data.batchSize+Data.MH_Nobs, sPourCent, Data.MH_Slicewidth)

    if (plot_points_show):
        showax.scatter (proj_x, proj_y, s=0.2, alpha=0.8) # affichage des points

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    # for (fig, ax, fs) in zip([workfig, showfig], [workax, showax], [workfs, showfs]):
    for (fig, ax) in zip([workfig, showfig], [workax, showax]):
        handles = []; labels = []
        if (plot_sol):
            h1,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_ex  , colors='k', levels=Data.levels, linewidths=2, \
                linestyles="solid").legend_elements() # exacte 
        if (plot_apx):
            h2,_ = ax.contour(Data.xxgraph,Data.yygraph, uu_pred, colors='r', levels=Data.levels, linewidths=2, \
                linestyles="dashed").legend_elements() # numerique, valeurs <0 en pointillés
        if (plot_sol and plot_apx):
            handles.append (h1[0]); handles.append(h2[0]); labels.append("Exact"); 
            # labels.append("Scheme") # AP
            labels.append(schemeLegend(Data)) # OB

        if Data.OBSTACLE:
            gg = Data.obstFunc (Data.XX_test)
            if (tf.is_tensor(gg)):
                gg = gg.numpy()
            gg = gg.reshape(Data.nn_user,Data.nn_user)
            h3,_ = ax.contour (Data.xxgraph, Data.yygraph, gg, levels=Data.levels, linewidths=2, \
                linestyles="dashed", colors="g", alpha=0.8).legend_elements()
            handles.append(h3[0]); labels.append("Obstacle")

        ax.axis('square')
        ax.grid()
        ax.set_xlim(Xmin,Xmax)
        ax.set_ylim(Ymin,Ymax)

    #- working titles & infos
    workfig.suptitle('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=workfs)
    if (len(Infos) > 0):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.95*(Ymax-Ymin), Infos,ha="left",va="top",fontsize=workfs)
    if (plot_points_work):
        workax.text (Xmin+1.05*(Xmax-Xmin), Ymin+0.05*(Ymax-Ymin), Infos_loc,ha="left",va="bottom",fontsize=workfs)
    workax.legend(handles, labels, loc="lower left", fontsize=workfs)

    # show title
    showax.set_title('0-level set, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=showfs)
    showax.legend(handles, labels, loc="lower left", fontsize=showfs-4)
    if (plot_points_show):
        showax.text(Xmax-0.02*(Xmax-Xmin),Ymin+0.02*(Ymax-Ymin), "#%d" % Data.batchSize, fontsize=showfs-3, ha="right", va="bottom")

    #------------------------------
    #- Sauvegarde
    #------------------------------

    figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % Data.saverep+"/"+figname)
      for fig, prefix in zip([workfig, showfig], ['work', 'show']):
          fig.savefig(Data.saverep+"/"+prefix+'_'+figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (Data.saverep+"/"+prefix+'_'+figname))

    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(workfig)
      plt.close(showfig)
# end plot_level 
###########################################################################################

###########################################################################################
def plot_value (Data, uu_pred, istep):
    """ uu_pred considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_pred,alpha=0.8, rstride=1, cstride=1)
    ax.contour     (Data.xxgraph,Data.yygraph,uu_pred,Data.levels,colors="r",linestyles="solid",alpha=1.0)
    if (Data.OBSTACLE): 
        gg = Data.obstFunc (Data.XX_test)
        if (tf.is_tensor(gg)):
            gg=gg.numpy()
        gg=gg.reshape(Data.nn_user,Data.nn_user)
        ax.plot_surface (Data.xxgraph, Data.yygraph, gg, alpha=0.5, edgecolor="k", linewidths=0.05) 

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_NNsurf'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_value
###########################################################################################

###########################################################################################
def plot_error_3D (Data, uu_err, istep, t):
    """ uu_err considérée carrée """
    fig = plt.figure ()
    ax = fig.add_subplot (projection='3d')

    ax.plot_surface(Data.xxgraph,Data.yygraph,uu_err,alpha=0.8, rstride=1, cstride=1)
    ax.set_title('Error, dim='+str(Data.dim)+ ' (t=%5.2f)' % t, fontsize=16)

    Zmin=-2.0
    Zmax= 5.0

    Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];

    ax.set_xlim(Xmin,Xmax)
    ax.set_ylim(Ymin,Ymax)
    ax.set_zlim(Zmin,Zmax)
    ax.view_init (azim=Data.azim, elev=Data.elev) 

    #--------------------
    #- Sauvegarde 
    #--------------------

    figname=Data.saverep+"/"+'fig_error3D'+str(istep)+'_'+Data.baseName+'.png' 
    if (Data.SAVE_GRAPHS):
      print('.. Saving figure : %s' % figname)
      plt.savefig(figname, dpi=200, bbox_inches='tight')
    else:
      print('.. NOT Saving figure : %s' % (figname))
    
    if (Data.SHOW_GRAPHS):
      plt.show()
    else:
      plt.close(fig)
# end plot_error_3D
###########################################################################################

###########################################################################################
def plot_control (Data, listOfNetControl, istep, t, u_ex, Infos):
    funcname = "plot_control"
    [x_plan, y_plan] = Data.get_plan_directions (Data.dim) # needed for fig 3 & 4

    ### Compute all data
    # get the last control over test grid
    tensorx = tf.convert_to_tensor(Data.XX_test)
    # control_testgrid = listOfNetControl[-1].get(tensorx)
    control_testgrid = listOfNetControl[-1](tensorx)
    ctranal_testgrid = Data.ctrlAnal (t,Data.XX_test,Data.T,Data.Nit)

    Xmin = np.dot(Data.Xmin, x_plan.T); Xmax = np.dot(Data.Xmax, x_plan.T)
    Ymin = np.dot(Data.Xmin, y_plan.T); Ymax = np.dot(Data.Xmax, y_plan.T)

    # Computation of cut points
    llambda = tf.reshape(tf.linspace (tf.constant(0.0,dtype=Data.XX_test.dtype), \
        tf.constant(1.0,dtype=Data.XX_test.dtype),Data.nn_user), (-1,1))
    # first place begin and end of cut in 2D plane, then move them into IR^n space
    cb0 = Xmin + (Xmax - Xmin)*Data.cut_begin[0]
    cb1 = Ymin + (Ymax - Ymin)*Data.cut_begin[1]
    ce0 = Xmin + (Xmax - Xmin)*Data.cut_end[0] 
    ce1 = Ymin + (Ymax - Ymin)*Data.cut_end[1]
    # print("cut_begin : ", cut_begin, ", cut_end : ", cut_end)
    cut_begin_point = tf.convert_to_tensor(cb0*x_plan + cb1*y_plan, dtype=Data.XX_test.dtype)
    cut_end_point = tf.convert_to_tensor(ce0*x_plan + ce1*y_plan, dtype=Data.XX_test.dtype)
    cutpoints = (1.0 - llambda) * cut_begin_point + llambda * cut_end_point

    # control_cut = listOfNetControl[-1].get(cutpoints)
    control_cut = listOfNetControl[-1](cutpoints)
    ctranal_cut = Data.ctrlAnal (t,cutpoints.numpy(),Data.T,Data.Nit)
    if (Data.interestVariable=="dynamic"):
        dyn_cut     = Data.dynFunc(control_cut.numpy(), cutpoints.numpy())
        dynanal_cut = Data.dynFunc(ctranal_cut, cutpoints.numpy()) 

    ### Build figure
    fig, (ax1, ax2) = plt.subplots(1,2,figsize=(15,8))
    fontsize=12

    # experimental : more points = more arrows = less lisibility
    # thus I try to select even more relevant points among the relevant ones
    # based on the assumption that points are on a square grid
    if (True):
        nrlvt = Data.XX_test.shape[0]; width_of_grid = int(np.sqrt(nrlvt)); rrange = np.linspace(0,nrlvt-1,nrlvt)
        margin = int(np.ceil (width_of_grid / 25)) # we keep roughly 25 points
        rlvantPts = ((np.mod(np.mod(rrange, width_of_grid), margin)==0) & \
            (np.mod(np.floor(rrange / width_of_grid), margin)==0))
        # rlvantPts &= ((u_ex < Data.eps0) & (u_ex > - Data.eps1)).flatten () # keep only points under treshold
    else:
        rlvantPts = ((u_ex < Data.eps0) & (u_ex > - Data.eps1)) 

    # first ax
    if (Data.interestVariable=="dynamic"):
        dyn     = Data.dynFunc(control_testgrid.numpy(), tensorx.numpy())
        dynanal = Data.dynFunc(ctranal_testgrid, tensorx.numpy()) # may need .numpy()
        if (tf.is_tensor(dyn)):
            dyn = dyn.numpy()
        if (tf.is_tensor(dynanal)):
            dynanal = dynanal.numpy()
        Qsol = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dynanal[rlvantPts,0], \
            dynanal[rlvantPts,1], color="k", zorder=5)
        Qdyn = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], dyn[rlvantPts,0], \
            dyn[rlvantPts,1], color="r", zorder=5)
        ax1.quiverkey(Qsol, 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.quiverkey(Qdyn, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
            fontproperties=dict(size=fontsize))
        ax1.set_title ("Dynamics (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)

    elif (Data.interestVariable=="control"):
        if (tf.is_tensor(control_testgrid)):
            control_testgrid = control_testgrid.numpy()
        if (tf.is_tensor(ctranal_testgrid)):
            ctranal_testgrid = ctranal_testgrid.numpy()
        if (ctranal_testgrid.shape[1]==1): # 1D control
            divider = make_axes_locatable(ax1); cax1 = divider.append_axes('right', size='5%', pad=0.05)
            hdl = ax1.scatter (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                c=control_testgrid[rlvantPts], marker=".", s=50, zorder=5, label="scheme", cmap="jet")
            ax1.scatter (Data.XX_test[rlvantPts,0],Data.XX_test[rlvantPts,1],c=ctranal_testgrid[rlvantPts],\
                marker="s", alpha=0.2, s=380, zorder=3, label="exact", cmap="Greys")
            ax1.legend(fontsize=fontsize); fig.colorbar (hdl,ax=ax1,cax=cax1)
        elif (ctranal_testgrid.shape[1]==2): # 2D control
            Qexact  = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                ctranal_testgrid[rlvantPts,0], ctranal_testgrid[rlvantPts,1], color="k", zorder=5)
            Qscheme = ax1.quiver (Data.XX_test[rlvantPts,0], Data.XX_test[rlvantPts,1], \
                control_testgrid[rlvantPts,0], control_testgrid[rlvantPts,1], color="r", zorder=5)
            ax1.quiverkey(Qexact , 0.45, 0.92, 2, 'Exact', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
            ax1.quiverkey(Qscheme, 0.45, 0.9, 2, 'Scheme', labelpos='E', coordinates='figure', \
                fontproperties=dict(size=fontsize))
        else:
            print("Control plot error : control dimension %d not implemented" % (control_testgrid.shape[1]))
            ax1.set_title ("Control (i=%d, t/T = %.3f/%.3f)" % (istep,t,Data.T), fontsize=fontsize)
    else:
        print("[%s] Error : interestVariable '%s' not implemented" % (funcname, Data.interestVariable))

    # second ax
    if (Data.second_ax_type=="info"):
        for pos in ['left', 'right', 'top', 'bottom']:
            ax2.spines[pos].set_color('none')
        ax2.set_xticks([])
        ax2.set_yticks([])
        ax2.text(0.51,0.5, Infos, ha='left', va='center', fontsize=16, transform=fig.transFigure)

    # First ax  : plot control on 2D test grid 
    elif (Data.second_ax_type=="cut"):
        # ax2.text(0.55,0.8, Infos, ha='left', va='top', fontsize=11, transform=fig.transFigure)
        if (Data.interestVariable=="control"):
            interest_scheme = control_cut
            interest_exact  = ctranal_cut
        else:
            interest_scheme = dyn_cut
            interest_exact  = dynanal_cut
        if (Data.toplot == "magnitude"):
            cutdata_scheme = np.linalg.norm(interest_scheme, axis=1)
            cutdata_exact  = np.linalg.norm(interest_exact, axis=1)
        elif (Data.toplot == "x coord"):
            cutdata_scheme = interest_scheme[:,0]
            cutdata_exact  = interest_exact[:,0]
        elif (Data.toplot == "y coord"):
            cutdata_scheme = interest_scheme[:,1]
            cutdata_exact  = interest_exact[:,1]
        elif (Data.toplot == "value"): # be careful to use only in 1D
            cutdata_scheme = interest_scheme
            cutdata_exact  = interest_exact
        else: 
            print("Control plot error : unknown toplot ", Data.toplot)

        ax1.arrow (cut_begin_point[0,0], cut_begin_point[0,1], \
            cut_end_point[0,0]-cut_begin_point[0,0], cut_end_point[0,1]-cut_begin_point[0,1], color="orange", zorder=1, width=0.03)
        ax2.set_title("Variable : %s\nCut from (%s)\nto (%s)" % (Data.toplot,",".join(["%.1f" % a for a in\
            cut_begin_point[0,:]]), ",".join(["%.1f" % a for a in cut_end_point[0,:]])), fontsize=fontsize)
        ax2.plot(llambda, cutdata_exact , marker="o", color="k", label="exact")
        ax2.plot(llambda, cutdata_scheme, marker="o", color="r", label="scheme")
        ax2.legend(fontsize=fontsize)
        
    else:
        print("Control plot error : unknown second ax type", Data.second_ax_type)

    ax2.grid()
    ax1.axis("equal")

    #--------------------
    #- Sauvegarde 
    #--------------------

    if (Data.SAVE_GRAPHS):
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. Saving figure :", figname)
        plt.savefig(figname, dpi=200) # , bbox_inches='tight'
    else:
        figname=Data.saverep+"/"+'fig_control'+str(istep)+'_'+Data.baseName+'.png'
        print(".. NOT Saving figure :", figname)

    if (Data.SHOW_GRAPHS):
        plt.show()
    else:
        plt.close(fig)
###########################################################################################

###########################################################################################
def compute_errors (Data, uerr, u_ex, COMPUTE_LOC):
    funcname = "compute_errors"
    ### global errors
    # absolute
    eLI=lng.norm(uerr,np.inf)
    # relative
    eL1rel=lng.norm(uerr,1)/lng.norm(u_ex,1)

    if (COMPUTE_LOC):
        ### local errors
        mask = (np.abs(u_ex) <= Data.err_thresh).flatten()
        if (np.any(mask)):
            uerrloc=uerr[mask]
            uexxloc=u_ex[mask]
            # absolute
            eLIloc=lng.norm(uerrloc,np.inf)
            # relative
            eL1locrel=lng.norm(uerrloc,1)/lng.norm(np.ones(uexxloc.shape),1) # division par la mesure du domaine 
        else:
            print("\n[%s] WARNING : no points in local error zone" % (funcname))
            exit (1) 
        res = [eLI, eL1rel, eLIloc, eL1locrel]
    else:
        res = [eLI, eL1rel]
    return res
###########################################################################################

###########################################################################################
def communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, \
    # eLI_glob, eL1rel_glob, PRINT, SAVE_HMN, SAVE_MCN):
    PRINT, SAVE_HMN, SAVE_MCN):
    """
    Inputs : 
        * Data : instance of a class, contains everything.
        * istep, tcpu : int and float.
        * e[...] : doubles, errors.
        * PRINT : bool, do we print an output in terminal.
        * SAVE_HMN : bool, do we save a human-readable file.
        * SAVE_MCN : bool, do we save a machine-eadable file (meant for ltf).
    """
    # SYNTAX : [variable, format for machine, format for human, name, max size on screen (in char)]
    towrite = [] # !!! don't forget to modify ltf_dnn_errors if you use it 
    # simulation
    towrite.append([Data.dim, "%3i", "%i", "dim", 3])
    towrite.append([Data.Nit, "%3i", "%i", "Nit", 3])
    towrite.append([tcpu,     "%.8f", "%.2f", "tcpu", 8]) 
    towrite.append([MH_tcpu,  "%.8f", "%.2f", "MH_tcpu", 8]) 
    # réseau & entraînement
    towrite.append([Data.Nlay,  "%i", "%i", "lay",  4]) # remodif AP : la taille d'affichage est 
    towrite.append([Data.Nneur, "%i", "%i", "neur", 4]) # la dernière valeur, pas le format 
    towrite.append([Data.batchSize, "%d", "%i", "batchSize", 10]) 
    towrite.append([Data.MH_Nobs,   "%d", "%i", "Nobs", 6]) # number of obstacle points
    #towrite.append([Data.batchSizeFactor, "%6.2f", "bFactor", 8]) # OB
    #towrite.append([Data.Nit*Data.Next*Data.num_epoch, "%d", "%i", "train", 10]) # nombre total de pas de gradients + OB modif
    towrite.append([Data.Next*Data.num_epoch, "%d", "%i", "train/it", 10]) # nombre total de pas de gradients + OB modif: par iteration
    # erreurs
    towrite.append([eLI, "%.8f", "%2.7f", "errLI", 11])
    towrite.append([eL1rel, "%.8f", "%2.6f", "errL1", 11]) # always relative
    towrite.append([eLIloc, "%.8f", "%2.6f", "errLIloc", 11])
    towrite.append([eL1locrel, "%.8f", "%2.6f", "errL1loc", 11])
    towrite.append([Data.err_thresh, "%.8f", "%.3f", "err_tresh", 11])
    towrite.append([Data.MH_POINTS, "%s", "%s", "MH", 4])   # OB modif
    # # variables annexes
    if (len(Data.EXAMPLE_TAG)>0): 
        towrite.append([Data.EXAMPLE_TAG, "%s", "%s", "ex_tag", 12])

    # Construction de lignes lisibles par l'humain - bien-alignées-pas-trop-grandes-avec-.2-chez-*tcpu
    # titles = " ".join ([("%"+"%ds"%tw[3]) % tw[2] for tw in towrite]) + "\n"
    # values = " ".join ([("%"+"%d"%tw[3]+tw[1][-1]) % tw[0] for tw in towrite]) + "\n"
    titles = " ".join ([("%"+"%ds"%tw[4]) % tw[3] for tw in towrite]) + "\n"
    values = " ".join ([("%"+"%ds"%tw[4]) % (tw[2] % tw[0]) for tw in towrite]) + "\n"

    # affichage pour l'humain 
    if (PRINT):
        print(titles + values, end="")

    # affichage dans un fichier pour l'humain
    if (SAVE_HMN):
        human_error_file = open(Data.saverep+"/"+"errors.txt", "a")
        if (istep==0):
            human_error_file.write("-"*len(titles)+"\n")
            human_error_file.write(titles)
            human_error_file.write("-"*len(titles)+"\n")
        human_error_file.write (values)
        human_error_file.close ()

    # ajout d'éléments à enregistrer qui ne vaillent pas la peine d'être affichés
    towrite.append ([Data.eps0, "%.8f", "%2.6f", "Data.eps0", 11])
    towrite.append ([Data.eps1, "%.8f", "%2.6f", "Data.eps1", 11])
    if (Data.MH_POINTS):
        towrite.append ([Data.MH_level_min, "%.8f", "%2.6f", "MH lev min", 11])
        towrite.append ([Data.MH_level_max, "%.8f", "%2.6f", "MH lev max", 11])
        towrite.append ([Data.MH_tau, "%.8f", "%2.6f", "MH tau", 11])
        towrite.append ([Data.MH_Niter, "%d", "%2.6f", "MH Niter", 11])
        towrite.append ([Data.MH_ShNiter, "%d", "%i", "MH Shake Niter", 10])
        towrite.append ([Data.MH_ShFreq, "%d", "%i", "MH Shake freq", 10])
        towrite.append ([Data.MH_drift_ww, "%.8f", "%2.6f", "MH drift weight", 11])
        towrite.append ([Data.MH_drift, "%s", "%s", "MH drift choice", 10])
        towrite.append ([Data.MH_stop_ratio, "%.8f", "%2.6f", "MH stop ratio", 11])
        towrite.append ([Data.MH_Vbis, "%s", "%s", "MH Vbis", 10])
        towrite.append ([Data.MH_sc_choice, "%s", "%s", "MH stop crit", 10])
        towrite.append ([Data.MH_sc_freq, "%d", "%i", "MH stop crit freq", 10])
    # towrite.append([eLI_glob, "%.8f", "%2.7f", "errLIg", 11])
    # towrite.append([eL1rel_glob, "%.8f", "%2.6f", "errL1g", 11]) # always relative

    # affichage pour la machine
    if (SAVE_MCN):
        ltf_file=open(Data.saverep+"/"+"ltf_data.txt", "a")
        for itw, tw in enumerate(towrite):
            ltf_file.write (tw[1] % (tw[0]))
            if (itw < len(towrite)-1):
                ltf_file.write("\t")
            else:
                ltf_file.write("\n")
        ltf_file.close ()
###########################################################################################

###########################################################################################
# def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel, eLI_glob, eL1rel_glob):
def get_Infos (Data, istep, t, eLI, eL1rel, eLIloc, eL1locrel):
    Infos  = "SCHEME %s (order %d) for seed %d, %s\n" % (Data.scheme, Data.order, Data.seed, datetime.now().strftime("%d-%m-%Y %Hh%M"))
    Infos += "Example %s - %s (MH=%d)\n" % (Data.NAME, Data.EXAMPLE_TAG, 1*Data.MH_POINTS)
    Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
    if (Data.scheme=="SL2"):
      #Infos += "num_epoch %3d (inner loop), Next %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next * Data.nbIterFactor, Data.Next)
       Infos += "[value]   %3d (inner loop), N.v. %3d (i=1) then %3d (i>1) (outer loop))\n" % (Data.num_epoch, Data.Next_value * Data.nbIterFactor, Data.Next_value)

    if (Data.scheme=="SL3"):
        if (Data.optimized=="control"):
            Infos += "Network generator : %s" % (Data.genCName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genCName=="GroupSort") else "\n"
        elif (Data.optimized=="value"):
            Infos += "Network generator : %s" % (Data.genVName)
            Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if (Data.genVName=="GroupSort") else "\n"
    elif (Data.scheme=="SL2"):
        Infos += "Control generator : %s, value generator : %s" % (Data.genCName, Data.genVName)
        Infos += (", sizeGroup = %d\n" % Data.sizeGroup) if ("GroupSort" in [Data.genCName, Data.genVName]) else "\n"
        #Infos += Data.SL2ValLag + " lagrangian for value optimization\n"
        Infos += Data.SL2ValLag + " traj. for value optimization\n"
    Infos += "%d layers of %d neurons, batchSize %d \n" % (Data.Nlay, Data.Nneur, Data.batchSize)
    Infos += "Levels : [" + ", ".join([str(l) for l in Data.levels]) + "]\n"
    if (Data.EXPLORE_MH):
        Infos += "Mode EXPLORE_MH\n"
    else:
        Infos += "istep = %d / %d, t = %.3f / %.3f\n" % (istep, Data.Nit, t, Data.T)
        Infos += "Err LI : glob     %s%.5f, loc    %s%.5f (tresh %.2f)\n" % (r"$\ $",eLI,r"$\ $",eLIloc,Data.err_thresh) 
        Infos += "Err L1 : glob/"+r"$\|u_{ex}\|$"+" %.5f, loc/" % (eL1rel)+r"$\|\Omega\|$"+" %.5f\n" % (eL1locrel) 
        # Infos += "Err glob : LI %10.5f, L1rel %10.5f sur %d points\n" % (eLI_glob, eL1rel_glob, Data.XX_errg.shape[0])
    if (Data.MH_POINTS):
        Infos += "MH_Niter: %d. Every %d epoch, we shake with %d.\n" % (Data.MH_Niter, Data.MH_ShFreq, Data.MH_ShNiter)
        Infos += r"$\tau=$"+" %.3f" % (Data.MH_tau) + ", ratio max %.5f, weight %.2f, levelmin/max [%.2f, %.2f]\n" \
            % (Data.MH_stop_ratio, Data.MH_drift_ww, Data.MH_level_min, Data.MH_level_max)
        Infos += "Drift : %s, VBis : %s\n" % (Data.MH_drift, Data.MH_Vbis)
        Infos += "stop. crit : %s, Rho : %d\n" % (Data.MH_sc_choice, Data.MH_Rho)
    if (Data.MH_Nobs > 0):
        Infos += "%d obstacle points, stop_ratio %.2e with tau %.2e and drift %.2e\n" \
            % (Data.MH_Nobs, Data.MH_obs_stop_ratio, Data.MH_obs_tau, Data.MH_obs_drift_ww)
    if (Data.Nit>0):
        dt = Data.list_tk[1] - Data.list_tk[0]
        if (np.all([(dt==Data.list_tk[i]-Data.list_tk[i-1]) for i in range(2,Data.Nit-1)])):
            Infos += "Maillage uniforme en temps\n"
        else:
            Infos += "list_tk : [" + ",".join(["%.2f" % tt for tt in Data.list_tk]) + "]\n"
    return Infos
###########################################################################################

###########################################################################################
def error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate): 
    funcname = "error_and_plots"
    """
        Computes errors and plots.

        Inputs : 
            * Data : instance of class that contains everything.
            * istep : int, current temporal iteration of the optimization
            * t : real, current physical time
            * tcpu/MH_tcpu : real, current computation time (and same for MH only)
            * XX_train : TF tensor, said MH points
            * evaluate : callable for value function. !! Depends on the scheme.
    """   

    # INITIALISATION

    u_ex      = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0) # plus de treshold *dans* data, mais extérieur
    if ((istep==0) or Data.EXPLORE_MH): # latter : ghost training
        u_pred      = u_ex
    else:
        if (Data.scheme=='SL3'):
            if (Data.optimized=="control"):
                u_pred      = evaluate (Data, Data.listOfNetControl, Data.XX_test) # evaluateLast_fromControl
            elif (Data.optimized=="value"):
                u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast
            else:
                print("[%s] Optimized '%s' not implemented." % (funcname, Data.optimized))
                exit (1)
        else:
            u_pred      = evaluate (Data.listOfNetValue, Data.XX_test) # evaluateLast

    u_pred = tf.reshape(u_pred, (u_pred.shape[0],1))
    u_ex = tf.reshape(u_ex, (u_ex.shape[0],1))

    uerr = u_pred - u_ex
    uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))  # numerique mat. carree
    uu_ex   = tf.reshape(u_ex  , (Data.nn_user,Data.nn_user))  # exacte    mat. carree
    uu_err  = tf.abs (uu_pred - uu_ex)

    # CALCULS D'ERREUR 

    [eLI, eL1rel, eLIloc, eL1locrel] = compute_errors (Data, uerr, u_ex, COMPUTE_LOC=True)
    if (Data.TRAIN): # otherwise, adds unnecessary content to error files
        communicate_errors (Data, istep, tcpu, MH_tcpu, eLI, eL1rel, eLIloc, eL1locrel, PRINT=1,SAVE_HMN=1,SAVE_MCN=1)
    Infos = get_Infos (Data, istep, Data.T - t, eLI, eL1rel, eLIloc, eL1locrel)

    # FIGURES

    if (Data.SAVE_GRAPHS or Data.SHOW_GRAPHS):
        plot_level (Data, uu_pred, uu_ex, istep, Data.T - t, XX_train, Infos) # 2D
        # plot_value (Data, uu_pred, istep) # 3D

        # newbies : visualisation de l'erreur
        plot_error_2D (Data, uu_err, istep, Data.T - t)
        # plot_error_3D (Data, uu_err, istep, Data.T - t)

        # mostly useless
        # if ((istep > 0) and (len(Data.listOfNetControl) > 0)): # otherwise the control is undefined
        #     plot_control (Data, Data.listOfNetControl, istep, Data.T - t, u_ex, Infos)
    else:
        figname='fig_zerolevel'+str(istep)+'_'+Data.baseName+'.png'
        print('.. NOT Saving figure : %s' % (Data.saverep+"/"+figname))

    return 0
###########################################################################################

###########################################################################################
def plot_trackedPoints (Data, listOfNetControl):
    """
    Picks some random points and plots their motion under Data.dynFunc. 
    The list of controls is taken from last to first.
    """
    # trackedPoints = np.array([[2.5, -2.0], [3.5, 2.0], [4.0, 0.0]])
    trackedPoints = np.array([[2.5, -2.0]])

    fig, ax = plt.subplots ()
    cols = plt.get_cmap("plasma")(np.linspace(0.2, 0.8, len(listOfNetControl)+1))
    ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[0], marker="o")

    for icontrol, control in enumerate(listOfNetControl[::-1]):
        control_eval = control (trackedPoints).numpy()
        trackedPoints = Data.dynFunc (control_eval, trackedPoints)
        ax.scatter (trackedPoints[:,0], trackedPoints[:,1], color=cols[icontrol+1], marker="o")

    plt.show ()
###########################################################################################


==> numeikc/EIKOD64000EXT/code/latex_table_formatter.py <==
#######################################################################################
# Latex table formatter
# 
# Input : 
#   - a format file (.py) containing objects (see generic_format.py)
#   - a data file (.txt or readable as)
#   - if wanted : an output file name (if provided, no terminal output)
# 
# The data file contains raw data from simulation
# The format file describes how the table must be constructed from the data
# 
# Output : latex, in form of a terminal output or a compilable .tex file (mutually exclusive in this version)
#
#######################################################################################

import numpy as np
import sys
import importlib
from os import path

verbose = False

####################################################################
# Récupération des infos du format file

args = sys.argv[1:]
if (len(args)<2):
    print("WARNING : Please provide a format_file and a data_file.")
    exit (1)
elif (len(args)==2):
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = "" # if no output is provided, do not print
else:
    format_file_name = args[0].replace(".py","")
    data_file_name = args[1]
    output_file_name = args[2]
    if ("." not in output_file_name):
        output_file_name += ".txt"

try:
    fmt = importlib.import_module(path.realpath(format_file_name))
except Exception as e:
    print("WARNING : error opening format file '%s' (" % (format_file_name), e, "). Abandon")
    exit (1)
####################################################################

if (len(output_file_name) == 0): # otherwise silent
    print("Welcome in latex table formatter.")
    print("Call this script with the following arguments : format_file data_file <output_file>")
    print("You may need to \\usepackage{multirow} if funny 2* appear in the head.")

####################################################################
# Vérification que le format file est bien conforme
try:
    fmt.columns
except:
    print("WARNING : 'columns' not found in format file. Abandon")
    exit (1)

# more format check
def recur_check (col, is_ok):
    if (np.mod(len(col),2) != 0):
        is_ok = False
        print("WARNING : uneven number of elements in a level of columns")
    else:
        for ic, c in enumerate(col[1::2]):
            if ((type(col[2*ic]) is not str) or (not ((type(c) is list) or (type(c) is dict)))):
                is_ok = False
                print("WARNING : bad type in columns. Use strings for name and dicts/lists of columns for datas")
            if (is_ok and (type(c) is list)):
                is_ok = recur_check (c, is_ok)
    return is_ok

is_ok = recur_check (fmt.columns, True)
if (not is_ok):
    print("WARNING : 'columns' is not well formatted. Abandon")
    exit (1)
if (len(fmt.columns)==0):
    print("WARNING : empty 'columns'.")

try:
    fmt.caption
except:
    print("WARNING : 'caption' not found in format file. Add 'caption = \"mycaption\"' to format file if you want one.")
    fmt.caption = ""

try:
    fmt.label
except:
    print("WARNING : 'label' not found in format file. Add 'label = \"mylabel\"' to format file if you want one.")
    fmt.label = ""

try:
    fmt.datarows
except:
    print("WARNING : 'datarows' not found in format file. Taking default datarows=\":\".")
    fmt.datarows = ":"

try:
    fmt.sep
except:
    print("WARNING : 'sep' not found in format file. Taking default sep=\":\". This may cause column discrimination error!")
    fmt.sep = "\t"
####################################################################

####################################################################
# Extraction des infos pratiques du format file
def recur_count (columns, ncols, nrows, current_row):
    for c in columns[1::2]:
        if type(c) is dict:
            ncols += 1
            nrows = np.max([nrows, current_row])              
        elif type(c) is list:
            [ncols, nrows, current_row] = recur_count (c, ncols, nrows, current_row+1)
        else: 
            print("WARNING : error in extracting infos from column. Please check format.")
    return [ncols, nrows, current_row-1]

[ncols, nrows, current_row] = recur_count (fmt.columns, 0, 1, 1)

lines_head = [[] for _ in range(nrows)]
lines_data = []

def recur_lines (columns, lines_head, lines_data, current_row, level_width, nrows):
    for ic, c in enumerate(columns[1::2]):
        if type(c) is dict:
            # remplissage jusqu'au plancher de l'en-tête
            lines_head[current_row].append([columns[2*ic], nrows-current_row, 1])
            for irow in range(nrows-current_row-1):
                lines_head[current_row+1+irow].append([]) # laisser du blanc
            lines_data.append (c)
            if (current_row > 0):
                level_width[-2] += 1 # ajouter la largeur de cette colonne à celle du dessus

        else: # si (comme ?) le boulot de vérification a bien été fait, type(c)=list ici
            [lines_head, lines_data, current_row, level_width] = recur_lines (c, lines_head, lines_data, current_row+1, level_width+[0], nrows)
            lines_head[current_row].append ([columns[2*ic], 1, level_width[-1]])
            if (current_row > 0):
                level_width[-2] += level_width[-1] # ajouter la largeur de cette colonne à celle du dessus
                level_width[-1] = 0 # passer à la colonne suivante
            else:
                level_width = [0] # passer à la colonne principale suivante : remise à 0
    return [lines_head, lines_data, current_row-1, level_width[:-1]]

[lines_head, lines_data, current_row, level_width] = recur_lines (fmt.columns, lines_head, lines_data, 0, [0], nrows)
####################################################################

####################################################################
# Récupération des données
try:
    datafile = open(data_file_name, "r")
except:
    print("WARNING : datafile %s not found. Abandon" % (data_file_name))
    exit (1)
datalines = datafile.readlines ()
datafile.close ()

datalines = [[numstr.replace("\n","") for numstr in line.split(fmt.sep)] for line in datalines]
datas = []
for rawline in datalines:
    line = []
    for f in rawline:
        try: # brutal, but very efficient
            line.append(float(f))
        except:
            line.append(f)
    datas.append(line)

# supprimer les éventuelles lignes vides
datas = [line for line in datas if ((len(line)>0) and (line!=[""]))]
lendatas = len(datas)

if verbose:
    print("datas : ", datas)
####################################################################

####################################################################
########## Coeur du script : construction de la table latex

output = "\\begin{table}\n"
output += "\t\\centering\n"
output += "\t\\begin{tabular}{|" + "c|"*ncols + "} \\hline\n"

########## placement de l'en-tête
for iline, line in enumerate(lines_head):
    output += "\t"
    # si pas la première ligne : remplissage des lignes brisées (\cline)

    if (iline > 0):
        coldep = 1
        cline_open = False
        for iele, ele in enumerate(line):
            if (len(ele)>0): # pas vide
                if (cline_open):
                    colarr += ele[2] # continuation d'une cline ouverte : somme des largeurs
                else:
                    cline_open = True # ouverture d'une cline
                    colarr = coldep + 1
            else: # ele vide
                if (cline_open):
                    cline_open = False # fermeture d'une cline
                    output += "\\cline{%d-%d} " % (coldep, colarr-1)
                    coldep = colarr+1
                else:
                    coldep += 1 # recherche d'une future cline
        # fermeture d'une éventuelle cline laissée ouverte
        if (cline_open):
            output += "\\cline{%d-%d} " % (coldep, colarr-1)

    # remplissage des noms
    for ic, c in enumerate(line): # soit [], donc remplissage, soit [nom, lignes, colonnes]
        if (len(c)>1): 
            if (c[2] > 1): # multicolonnes
                if (ic==0):
                    output += "\\multicolumn{%d}{|c|}{%s} " % (c[2], c[0])
                else:
                    output += "\\multicolumn{%d}{c|}{%s} " % (c[2], c[0])
            elif (c[1] > 1): # multilignes
                output += "\\multirow{%s}*{%s} " % (c[1], c[0])
            else: # single output
                output += c[0] + " "
        if (ic < len(line)-1):
            output += "& "
        else:
            output += "\\\\ \n"
output += "\t\\hline \\hline \n" 

########## placement des données
if (type(fmt.datarows) is str):
    try:
        rows_bounds = fmt.datarows.split(":")
        if (len(rows_bounds) != 2):
            print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
            list_of_rows = range(lendatas)
        else:
            for irb in [0,1]:
                if (rows_bounds[irb]==""):
                    rows_bounds[irb] = 0
                else:
                    try:
                        rows_bounds[irb] = int(rows_bounds[irb])
                    except:
                        print("WARNING : datarow[%d] = unknown thing %s. Taking 0 by default" % (irb, rows_bounds[irb]))
                        rows_bounds[irb] = 0
            list_of_rows = np.arange(rows_bounds[0], lendatas-rows_bounds[1], 1)
            if (len(list_of_rows)==0):
                print("WARNING : empty datarows.")
    except:
        print("WARNING : could not cast %s as valid datarows. Taking datarows=\":\" by default")
        list_of_rows = range(lendatas)

elif (type(fmt.datarows) is list):
    list_of_rows = []
    for i in fmt.datarows:
        if type(i) is tuple:
            if (np.min(i) < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % np.min(i))
            elif (np.max(i) >= lendatas):
                print("WARNING : datarows ask for line %d. Line numbering starts from 0 : clipping at %d by default" % (np.max(i), lendatas-1))
            dalist = list(np.arange(np.max([0,np.min(i)]), np.min([np.max(i)+1, lendatas])))
            if (i[0] <= i[1]):
                list_of_rows += dalist
            else:
                list_of_rows += dalist[::-1]
                
        elif type(i) is int:
            if (i < 0):
                print("WARNING : datarows ask for line %d. May the user start line numbering from 0, please ?" % (i))
            elif (i >= lendatas):
                print("WARNING : datarows ask for line %d : clipping at %d by default (line numbering starts from 0)" % (i, lendatas-1))
            list_of_rows.append(np.max([0,np.min([lendatas-1, i])]))
        else:
            print("WARNING : Unknown element ", i, " in datarows, ignored")
else:
    print("WARNING : unknown datarows type : ", type(fmt.datarows), "Please use list or 'a:b' string.")
    list_of_rows = []

for row in list_of_rows:
    output += "\t"
    for ic, c in enumerate (lines_data):
        if (c["datacol"] >= len(datas[row])):
            print("WARNING : format ask for column %d but datafile only have %d columns. Ignored" % (c["datacol"], len(datas[row])))
        else:
            try:
                output += c["format"] % (datas[row][c["datacol"]])
            except:
                print("WARNING : format error. Expected was %s, received data " % (c["format"]), datas[row][c["datacol"]], " of type", type(datas[row][c["datacol"]]))
        if (ic < ncols-1):
            output += " & "
        else:
            output += " \\\\ \\hline \n"

########## end of table
output += "\t\\end{tabular}\n"
if (len(fmt.caption)>0):
    output += "\t\\caption{" + fmt.caption + "}\n"
if (len(fmt.label)>0):
    output += "\t\\label{" + fmt.label + "}\n"
output += "\\end{table}\n"
####################################################################

if (len(output_file_name)>0): # silent mode
    # in this version, creates a full latex document (that can be compiled)
    output_file = open (output_file_name, "w")
    output_file.write ("\\documentclass{article}\n")
    output_file.write ("\\usepackage[landscape]{geometry}\n")
    output_file.write ("\\usepackage{multirow}\n")
    output_file.write ("\\begin{document}\n")
    output_file.write ("\\thispagestyle{empty}\n")
    output_file.write (output)
    output_file.write ("\\end{document}\n")
    output_file.close ()
else:
    print("\n")
    print(output)
    print("\n")
    print("Bye")
#######################################################################################
#                                                                                 Fin #
#######################################################################################

==> numeikc/EIKOD64000EXT/code/ltf_dnn_errors.py <==
##################################################################################
# format file 
# keep a generic version of this file for later use
#  
# Syntax : 
# columns = [
#     "column name 1", tablecolumn (n° in datafile, "format"),
#     "column name 2", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         "subcolumn name b" : tablecolumn (n° in datafile, "format"),
#     ],
#     "column name 3", tablecolumn (n° in datafile, "format"),
#     ...
#     "column name n", [
#         "subcolumn name a" : tablecolumn (n° in datafile, "format"),
#         ...
#         "subcolumn name z" : tablecolumn (n° in datafile, "format"),
#     ],
# ]
#
# datarows : one of the following
# - ":", "a:", ":b", "a:b" : all / starting from a / skipping last b / starting from a and skipping last b
# - [a,b,...,o] : list of elements e, with e being
#       either a number n : pick the corresponding row
#       or a tuple (a,b)  : pick rows between a and b, both included (can be reversed, like (5,3), or equal, like (42,42))
# Remarks :
# - line numbering starts from 0.
# - the order in the table will follow the order in datarows.
# - '0:0' is the same as ':'.
#
#   The datafile may contain any number of rows, 
#   as soon as the columns appearing in [columns] exist and share the same data type
#   1 row = 1 set of different datas (meant to be added during an algo run)
#
#   Any code in this file will be executed once, on loading (building datarows for instance)
#
##################################################################################

# do not modify if you don't do it in the main script as well
def tablecolumn (datacol, format):
    """
    Inputs : 
        * datacol   : un entier dans 0, ..., infty, donne le numéro de la colonne de data.txt où sont rangés les données.
        * format    : chaîne de caractère type "%.3f". 
    """
    col = {"datacol" : datacol, "format" : format}
    return col

###################################
# Parameters
###################################

caption     = "Errors" # Optional (ignore the warning if commented)
label       = "fig:errors" # Optional (ignore the warning if commented)

columns = [
    "Simulation", [
        "dim", tablecolumn (0, "%d"),
        "N it", tablecolumn(1, "%d"),
        "tcpu", tablecolumn(2, "%7.2f"),
        "MH tcpu", tablecolumn( 3, "%7.2f"),
        "ex tag",   tablecolumn(15, "%s"),
        "MH pts",   tablecolumn(14, "%s"),
    ],
    "Network", [
        "lay", tablecolumn (4, "%d"),
        "neur", tablecolumn (5, "%d"),
        "N train", tablecolumn (6, "%d"),
        "grad", tablecolumn (8, "%d"),
    ],
    "Global errors", [
        "$L_{\infty}$", tablecolumn (9, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (10, "%7.2e"), 
    ],
    "Local errors", [
        "$L_{\infty}$", tablecolumn (11, "%7.2e"), 
        "$L_{1}$ rel.", tablecolumn (12, "%7.2e"),
    ],
]

#datarows = ":" 
#datarows = [1,4,8,13,19]
datarows = ":" 
#datarows = [4,13,26,43]

# datarows = [1, 22] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [1, 4, 10, 21, 42] # pour évolution de N dans [1, 2, 5, 10, 20]
# datarows = [5, 11, 17, 23, 29] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [1, 3, 5, 7] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
# datarows = [5, 11, 17] # pour évolution de quoi que ce soit à N=5 fixé et 5 valeurs différentes
sep = "\t" # data file separator

##################################################################################
#                                                                            End #
##################################################################################


==> numeikc/EIKOD64000EXT/code/main.py <==
#!/usr/bin/python
# -*- coding: iso-8859-15 -*-

import tensorflow as tf
import numpy as np
import sys

from os import path 
from os import system
from os import listdir
from os import mkdir 
from importlib import import_module

from theNetworks import FeedForwardGenerator, FeedForwardGenerator01, GroupSort01Generator01

from utils import copycode, get_cmdline_Data, export_cleandat, export_copydat, generate_latex, evaluateLast_fromControl, evaluateLast
from error import plot_trackedPoints, error_and_plots, plot_value, plot_level
from metropolis import metropolis_points

from SolverHJB_SL2 import solver_SL2
from SolverHJB_SL3 import solver_SL3, explore_MH

def main(argv):
    funcname="main"
    
    #---------------------------------------------------------------------------#
    # VARIABLES                                                                  
    #---------------------------------------------------------------------------#

    datafile = [pair for pair in argv if "datafile=" in pair]
    if (len(datafile)>0):
        argv.remove (datafile[0]) # will not be considered as a variable
        datafile = datafile[0][len("datafile="):]
        datafile = datafile.replace(".py","")
    else:
        datafile = "data"
    print("["+funcname+"] "+"-"*29+" Loading data from "+datafile+" "+"-"*29)
    try:
        Data = import_module(datafile) # contains all data values
    except Exception as e:
        print("[%s] Impossible to import '%s' (" % (funcname, datafile), e, "). Abort")
        exit (1)

    # All items (name,default) of this list will be stored as attributes of a class Data
    # filled with default if name=value does not appear in the command line.
    # If [required values] is not empty, default (or value if provided) must be in these.

    variables = [] # syntax : ("name", default_value, [required values])
    booleans = [0,1,True,False]
    
    # Mathematical problem
    variables.append(("dim",  [])) # physical dimension
    variables.append(("Nit",  [])) # Number of iterations in time
    variables.append(("t0",   [])) # physical initial time
    variables.append(("T",    [])) # physical terminal time
    variables.append(("eps0", [])) # upper truncation limit of the value function
    variables.append(("eps1", [])) # lower truncation limit of the value function

    # Scheme parameters 
    variables.append(("scheme", ["SL2", "SL3"])) # SL2 or SL3
    variables.append(("SL2ValLag", ["full", "semi"])) # full or semi-lagrangian for value optimization
    variables.append(("order", [1,2,2.1,10,20])) # order of the scheme
    variables.append(("interm_step", [])) # Number of RK steps
    variables.append(("err_thresh", [])) # local error domain : |V| <= err_thresh 
    variables.append(("err_thresh_global", [])) # global error domain : |V| <= err_thresh_global
    variables.append(("nn_user", [])) # local error domain : |V| <= err_thresh 
    variables.append(("optimized", ["control", "value"])) # For SL3, either "control" or "value"
    variables.append(("OBSTACLE", booleans)) # do we consider the obstacle    
    
    # Neural networks parameters
    variables.append(("Nlay", [])) # Number of layers
    variables.append(("Nneur", [])) # Number of neurons per layer
    variables.append(("Next", [])) # Number of epochs in outer loop 
    variables.append(("Next_value", [])) # Number of epochs in outer loop of SL2 value optim 
    variables.append(("num_epoch", [])) # number of epochs in the inner loop
    variables.append(("nbIterFactor", [])) # factor of the first number of optimization
    variables.append(("nbOpt", [])) # number of different optimizations - we take the best
    variables.append(("initLR", [])) # learning rate
    variables.append(("batchSize", [])) # number of points drawn for control optimization
    variables.append(("batchSizeOpt", [])) # number of points drawn for control optimization / case nbObt>1
    variables.append(("batchSizeFactor", [])) # Factor to increase number of batch points at each time iteration
    variables.append(("batchSizeVal", [])) # number of points drawn for value optimization (SL2)
    variables.append(("seed", [])) # global random seed parameter
    variables.append(("genCName", ["FeedForward","FeedForward01","GroupSort"])) # name of control the neural network generator
    variables.append(("genVName", ["FeedForward","FeedForward01","GroupSort"])) # name of value the neural network generator
    variables.append(("sizeGroup", [])) # for GroupSort generator : size of sorted groups
    
    # Inputs and outputs
    variables.append(("saverep", [])) # folder where outputs will be placed
    variables.append(("loadrep", [])) # folder from where data will be loaded
    variables.append(("LATEX", booleans)) # do we generate a latex table with errors

    # Metropolis-Hastings    
    variables.append(("MH_Vbis", ["id","abs","truncLmax","SqOverTh","distToZone"])) # type of density for Metropolis-Hastings (string)
    variables.append(("MH_Rho", [0,1,2,3,4])) # type of rho function (int)
    variables.append(("MH_Slicewidth", [])) # double in [0,1]. Only points in a slice of width Slicewidth*(Xmax-Xmin) will be plotted
    variables.append(("MH_Niter", [])) # Maximal number of MH iterations at every time step
    variables.append(("MH_ShFreq", [])) # Frequency of MH shaking
    variables.append(("MH_ShNiter", [])) # Number of iterations in MH shaking
    variables.append(("MH_tau", [])) # equivalent of time step
    variables.append(("MH_drift", ["FDgrad_abs_v"])) # choice of the drift weight (string)
    variables.append(("MH_drift_ww", [])) # ponderation of drift 
    variables.append(("MH_stop_ratio_init", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_end", [])) # stopping ratio - depends on stopping criteria
    variables.append(("MH_stop_ratio_start", [])) # stopping ratio, for first step # OB 
    variables.append(("MH_level_min", [])) # lower truncation of the density
    variables.append(("MH_level_max", [])) # upper truncation of the density
    variables.append(("MH_sc_freq", [])) # frequency of stopping criteria test
    variables.append(("MH_sc_choice", ["rOverThresh", "rmOverTresh", "dr:rUnderThresh", "dr:devUnderThresh",\
        "dr:devSqrtUnderThresh"])) # type of stopping criteria (string)   
    variables.append(("MH_frozenpc", [])) # percentage of frozen points (0-100)   
    variables.append(("MH_POINTS", booleans)) # do we use Metropolis-Hastings points
    variables.append(("MH_USE_OLD_PTS", booleans)) # do we propagate the same set of points

    # Execution control
    variables.append(("EXPLORE_MH", booleans)) # do we skip network part to explore MH_Points
    variables.append(("RELOAD", booleans)) # do we load an interrupted optimization
    variables.append(("TRAIN", booleans)) # do we train the networks
    variables.append(("POSTT", booleans)) # do we execute the post-treatment code
    variables.append(("SAVE_NETS", booleans)) # do we save nets
    variables.append(("SAVE_GRAPHS", booleans)) # do we save graphs
    variables.append(("SHOW_GRAPHS", booleans)) # do we show graphs
    variables.append(("BATCHPTS_ON_SHOW", booleans)) # do we plot batchpoints on show graphs

    Data = get_cmdline_Data (Data, variables, argv, datafile, verbose=True) # embedded prints    

    #---------------------------------------------------------------------------#
    # INITIALIZATION                                                            
    #---------------------------------------------------------------------------#

    if (Data.EXPLORE_MH): # protect the user against itself
        Data.TRAIN = False

    if (Data.scheme=="SL2" and Data.MH_POINTS):
        Data.MH_POINTS=False
        print("\n\n[%s] WARNING : SL2 does not have metropolis points. Setting MH_POINTS=False\n" % (funcname))

    if (Data.seed > 0): # set global seed
        tf.random.set_seed(Data.seed)
    
    for rep in [Data.saverep, Data.saverep+"/controlNets", Data.saverep+"/valueNets"]:
        if not path.exists (rep): # create save directory if needed
            mkdir (rep)
    
    Data.layers = [Data.Nneur]*Data.Nlay # list of number of neurons per layer
    Data.aDim = Data.aDim_func(Data.dim) # control space dimension
    Data.list_tk = Data.get_list_tk (Data.t0, Data.T, Data.Nit) # list of physical times
    # Data.dt = (Data.T-Data.t0 if (Data.Nit==0) else (Data.T-Data.t0)/Data.Nit)
    Data.Xmin = Data.get_Xmin(Data.dim) # array of size dim
    Data.Xmax = Data.get_Xmax(Data.dim) # array of size dim


    activation = tf.nn.relu # default inner layers activation function
    
    def get_gen (Data, genName, dim):
        if (genName=="FeedForward01"):
            gen = FeedForwardGenerator01 (np.array(Data.layers), activation, Data.output_activation, dim)
        elif (genName=="FeedForward"):
            gen = FeedForwardGenerator   (np.array(Data.layers), activation)
        elif (genName=="GroupSort"):
            gen = GroupSort01Generator01 (np.array(Data.layers), Data.sizeGroup, Data.output_activation, dim)
        else:
            print("[%s] Error : generator '%s' not implemented. Abort" % (funcname, genName))
            exit (1)
        return gen

    [genControl, genValue] = [get_gen(Data,Data.genCName,Data.aDim), get_gen(Data,Data.genVName,1)]
    
    print("layers     : ", Data.layers)
    print("aDim       : ", Data.aDim, ", dimension espace des controles")
    print("activation : ", activation)
    print("list of tk : ", Data.list_tk)
    if (len(Data.list_tk) != Data.Nit+1):
        print("[%s] Error : Nit=%d but only %d times in list_tk (0 included). Abort" % (funcname, Data.Nit, len(Data.list_tk)))
        exit(1)
    print("Xmin : ", Data.Xmin, ", Xmax : ", Data.Xmax)
    
    #- Nom compilé
    basenamelist = [] # list of str
    basenamelist.append(Data.scheme)
    basenamelist.append("D%d" % Data.dim)
    basenamelist.append("Nit%d" % Data.Nit)
    basenamelist.append("A"+activation.__name__)
    basenamelist.append("Neu%d" % Data.Nneur)
    basenamelist.append("Lay%d" % Data.Nlay)
    basenamelist.append("Next%d" % Data.Next)
    basenamelist.append("Order%d" % Data.order)
    basenamelist.append("Batch%d" % Data.batchSize)
    basenamelist.append("MH%d" % (1*Data.MH_POINTS))
    basenamelist.append("Vbis" + Data.MH_Vbis)
    basenamelist.append("nbOpt%d" % Data.nbOpt)
    basenamelist.append(Data.genCName)
    if (len(Data.EXAMPLE_TAG)>0):
      basenamelist.append (Data.EXAMPLE_TAG)
    Data.baseName = "_".join (basenamelist)
    # redirect output to directory
    # sys.stdout = open(Data.saverep+"/resFile"+Data.baseName+".txt", 'w') # tf.print does not pass 
    print("BaseName", Data.baseName) 

    Data.riskFunc = Data.RiskL2 ()            # risk function for value approximation
    Data.phi      = Data.PhiFunc (Data.dim)   # init. condition function
    Data.dynFunc  = Data.DynFunc (Data.dim)   # approx. dynamic function
    Data.obstFunc = Data.ObstFunc (Data.dim)  # obstacle function
    [Data.XX_test, Data.xxgraph, Data.yygraph] = Data.XtestGridGenerator (Data.dim, Data.nn_user, Data.Xmin, Data.Xmax)

    # # OB DEBUG STOP TEST (TEMPORAIRE)
    # Xmin=Data.xxgraph[0,0]; Xmax=Data.xxgraph[0,-1];
    # Ymin=Data.yygraph[0,0]; Ymax=Data.yygraph[-1,0];
    # if (Xmax-Xmin<=1e-6 or Ymax-Ymin<=1e-6):
    #     [x_plan, y_plan] = Data.get_plan_directions (Data.dim)
    #     print("x_plan : ", x_plan)
    #     print("y_plan : ", y_plan)
    #     print("Data.dim    = ", Data.dim)
    #     print("Data.nn_user= ", Data.nn_user)
    #     print("Data.xxgraph= ", Data.xxgraph)
    #     print("Xmin = ", Xmin)
    #     print("Xmax = ", Xmax)
    #     print("Ymin = ", Xmin)
    #     print("Ymax = ", Xmax)
    #     print("[%s] Attention Xmin,Xmax (ou Ymin,Ymax) trop proches. Abort." % funcname)
    #     exit(1)

    # containers for the training step
    Data.stepsToDo = range(Data.Nit+1) # default 
    Data.listOfNetControl = []
    Data.listOfNetValue = []

    # independant error evaluation points : oldie
    # Data.XX_errg = tf.random.normal([10000,Data.dim], mean = 0.5*(Data.Xmin+Data.Xmax), stddev = 0.5*(Data.Xmax-Data.Xmin))

    #--------
    #- before entering possible-user-interruption-zone
    #--------
    # export_copydat (Data)
    # export_cleandat (Data.saverep)
    copycode (Data.saverep)
    
    #---------------------------------------------------------------------------#
    # RELOAD                                                                  
    #---------------------------------------------------------------------------#

    if (Data.RELOAD):
        print("[%s] Reloading session from %s.." % (funcname, Data.loadrep))
        if (Data.scheme=="SL3"):
            if (Data.optimized=="control"):
                thelist = Data.listOfNetControl
            else:
                thelist = Data.listOfValueNet
            try:
                nnets = len(listdir(Data.loadrep+"/%sNets/"%(Data.optimized))) 
                print("%d %s networks found" % (nnets, Data.optimized))
                for inet in range(1,nnets+1): # numérotation de 1 à nnets
                    theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (Data.optimized,Data.optimized,inet))
                    thelist.append (theNet)
                Data.stepsToDo = range(nnets+1,Data.Nit+1)
            except Exception as e:
                print("[%s] Error in loading %s nets : " % (funcname, Data.optimized), e)
        elif (Data.scheme=="SL2"):
            for (thelist, nettype) in zip([Data.listOfNetValue, Data.listOfNetControl], ["value", "control"]):
                try:
                    nnets = len(listdir(Data.loadrep+"/%sNets/"%(nettype))) 
                    if (nettype=="value"): # since value is last optimized, 
                        steps = nnets      # we start again the whole step 
                        nnetsV = nnets
                    else:
                        nnetsC = nnets
                        if (nnetsC < nnetsV):
                            print("[%s] Less control nets than value (%d vs %d). Abort" % (funcname, nnets, steps))
                            exit(1)
                    print("%d %s networks found" % (nnets, nettype))
                    for inet in range(1,nnets+1): # numérotation de 1 à nnets
                        theNet = tf.keras.models.load_model(Data.loadrep+"/%sNets/%s%d" % (nettype,nettype,inet))
                        thelist.append (theNet)
                except Exception as e:
                    print("[%s] Error in loading %s nets : " % (funcname, nettype), e)
            Data.stepsToDo = range(np.min([nnetsC,nnetsV])+1,Data.Nit+1)
        else:
            print("[%s] Scheme '%s' not implemented. Abort" % (funcname, Data.scheme))
            exit (1)

        print("[%s] .. Done. StepsToDo is now equal to " % (funcname), Data.stepsToDo)

    #---------------------------------------------------------------------------#
    # TRAINING                                                                  
    #---------------------------------------------------------------------------#
    
    if (Data.EXPLORE_MH):
        explore_MH (Data)

    if (Data.TRAIN):
        if (Data.scheme=='SL2'):
            solver_SL2 (Data, genControl, genValue)
        elif (Data.scheme=='SL3'):
            solver_SL3 (Data, genControl, genValue)
        else:
            print("[%s] Error : scheme %s not implemented." % (funcname, Data.scheme))
    else:
        print("[%s] Skipping train step." % (funcname))

    #---------------------------------------------------------------------------#
    # POST PRODUCTION                                                           
    #---------------------------------------------------------------------------#

    if (Data.POSTT):
        # print("[%s] Loading control .." % (funcname))
        # theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control1")
        # print("[%s] .. Done" % (funcname))

        print("[%s] ----- README : TF will warn that models are not compiled, ignore it" % funcname)

        listOfNetControls = []
        listOfNetValues = []
        print('Data.loadrep : ', Data.loadrep)
        for icontrol in range(Data.Nit):
            theControlNet = tf.keras.models.load_model(Data.loadrep+"/controlNets/control%d" % (icontrol+1))
            listOfNetControls.append (theControlNet)
            
            if (Data.scheme=="SL2"):
                theValueNet = tf.keras.models.load_model(Data.loadrep+"/valueNets/value%d" % (icontrol+1))
                listOfNetValues.append (theValueNet)

        # plot_trackedPoints (Data, listOfNetControl)

        # Data.SAVE_GRAPHS = False
        # Data.SHOW_GRAPHS = True
        for istep in range(Data.Nit+1):
            t = Data.list_tk[istep]
            # # t = istep * Data.dt + Data.t0
            tcpu = 0.0; MH_tcpu = 0.0
            # if (istep==0):
            #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
            # else:
            #     Data.MH_stop_ratio = ((Data.Nit-istep)*Data.MH_stop_ratio_init + istep*Data.MH_stop_ratio_end)/Data.Nit

            XX_train = tf.random.uniform([Data.batchSize,Data.dim], \
                 minval = Data.Xmin, maxval = Data.Xmax)

            Data.listOfNetControl = listOfNetControls[:istep]
            if (Data.scheme=="SL3"):
                evaluate = evaluateLast_fromControl
            else:
                evaluate = evaluateLast       
                Data.listOfNetValue = listOfNetValues[:istep]
            error_and_plots (Data, istep, t, tcpu, MH_tcpu, XX_train, evaluate)

            # # create 3D figures (after Mathrice for instance)
            # u_pred = evaluateLast_fromControl (Data, listOfNetControls[:istep], Data.XX_test)
            # uu_pred = tf.reshape(u_pred, (Data.nn_user,Data.nn_user))
            
            # u_ex = tf.minimum (tf.convert_to_tensor(Data.solAnal(t,Data.XX_test),dtype=tf.float32), Data.eps0)
            # uu_ex = tf.reshape(u_ex,(Data.nn_user,Data.nn_user))
            # # plot_value (Data, uu_pred, istep)
            # plot_level (Data, uu_pred, uu_ex, istep, t, [], "")  

    # if (Data.LATEX):
    #     generate_latex (Data.saverep)
    
    print("Programme ended normally.")
    # system ("cp out.txt %s" % (Data.saverep+"/resFile"+Data.baseName+".txt")) # AP : out.txt directly in folder
    # sys.stdout.close()
    return 0
   
if __name__ == "__main__":
    print("TFVERSION", tf.__version__)
    main(sys.argv[1:])


==> numeikc/EIKOD64000EXT/code/metropolis.py <==
#---------------------------------------------------------------
#- FUNCTIONS
#---------------------------------------------------------------

import numpy as np
import tensorflow as tf
import time

def MH_stopping_criteria (Data, ratio, ratio_old, ratio_mean, ratio_dev, it, verbose):
    # MH_stop_ratio = Data.MH_stop_ratio
    # Data.MH_stop_ratio = Data.MH_stop_ratio_init
    # if it==0:
    #     Data.MH_stop_ratio = Data.MH_stop_ratio_start
    # if it>0:
    #     #----------------------------------------------------------
    #     # OB in order to kept as before for loop, for AP and for OB
    #     #----------------------------------------------------------
    #     #if (Data.MH_stop_ratio_end > Data.MH_stop_ratio_init):
    #     Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
    #     #else:
    #     #  Data.MH_stop_ratio = MH_stop_ratio_copy

    funcname = "MH_Stopping_criteria"
    if (Data.MH_sc_choice=="rOverThresh"): # default
        go_on = (ratio <= Data.MH_stop_ratio)
        stop_description = "ratio %7.3f, treshold %6.3f" % (ratio, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="rmOverThresh"):
        go_on = (ratio_mean <= Data.MH_stop_ratio)
        stop_description = "ratio_mean %7.3f, treshold %6.3f" % (ratio_mean, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:rUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = "|delta ratio| / ratio %7.3f, treshold %6.3f" % (var, Data.MH_stop_ratio)
    elif (Data.MH_sc_choice=="dr:devUnderThresh"):
        var = np.abs(ratio - ratio_old) / ratio_dev
        go_on = (var >= Data.MH_stop_ratio)
        stop_description = " %7.3f (tresh %6.3f)" % (var, Data.MH_stop_ratio)
        #- for debug
        stop_description = " %7.3f (tresh %6.3f)  [r=%6.3f, r_old=%6.3f, r_dev=%6.3f]" % (var, Data.MH_stop_ratio, ratio, ratio_old, ratio_dev)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
        if (np.abs(ratio - ratio_old)<1e-10):
            #- OB forcer la continuation 
            #- Hint : augmenter Data.MH_sc_freq ? / par un facteur 2 ?
            go_on=True

    elif (Data.MH_sc_choice=="dr:devSqrtUnderThresh"):
        var  = np.abs(ratio - ratio_old) / ratio_dev
        var2 = np.abs(ratio - ratio_old) / (ratio_dev/np.sqrt(it))
        #go_on = (var >= Data.MH_stop_ratio)
        go_on = (var2 >= Data.MH_stop_ratio)
        stop_description = "(dr:dev: %7.3f, dr:dev/sqrt(it): %7.3f, tresh: %6.3f)" % (var, var2, Data.MH_stop_ratio)
        if (ratio_dev<1e-10):
            #- OB forcer la continuation si ratio_dev=0 (correspond a pas de points dans la zone ?)
            go_on=True
    else:
        print("[%f] Error : stopping criteria '%s' not implemented, stopping." \
    % (funcname, Data.MH_sc_choice))
        go_on = False
    if (verbose):
        tf.print ("[%s] : (it=%3i) Testing '%s': %s %s" % (funcname, it, Data.MH_sc_choice, \
    stop_description, " ..." if go_on else " ==> stop"))
    return go_on

def MH_Proba (Data, XX, YY, drift, ww_coeff):
    return tf.exp (-(tf.reduce_sum(tf.square(YY - XX - Data.MH_tau * drift), \
    axis=1, keepdims=True))/ (2.*Data.MH_tau*ww_coeff)) 

def MH_rho (Data, X, value):
    V = value(X) - Data.MH_level_max
    res = tf.ones(tf.size(V)) # default RHO0
    if (Data.MH_Rho==1):
        res =  1.0 / (1.0 + tf.abs (tf.maximum (V, Data.MH_level_max))) # RHO1
    elif (Data.MH_Rho==2):
        res = 1.0 / (1.0 + tf.abs(V)) # RHO2
    elif (Data.MH_Rho==3): # RHO3 : Repartition avec + d'importance Value(X)<=level_max
        res = 1.0 / (0.1 + tf.maximum(V,0.0)) 
    elif (Data.MH_Rho==4): # RHO4 : Repartition avec un peu + d'importance Value(X)<=level_max
        res = 1.0 / (1.0 + tf.maximum(V,Data.MH_level_max)) 
    return res

def MH_Drift (Data, VV, XX, value):
    funcname = "MH_Drift"
    eps=1e-4 # gradient parameter
    eye = tf.eye (Data.dim, Data.dim)

    if (Data.MH_drift=="FDgrad_abs_v"): # finite differences gradient 
        #absV = tf.abs (VV)
        absV = MH_Vbis(Data, VV)
        for idim in range(Data.dim):
            # slice keeps the shape correct (morally eye[iData.dim,:])
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            #absVeps = tf.abs(value (XX + perturb))
            absVeps = MH_Vbis(Data, value (XX + perturb))

            # weird code. Explanation : 
            # - TF doc says that append can behave like print in tffunction, thus, is unreliable. 
            # - no item assignement in tf (no grad[:,idim] = something)
            if (idim==0):
                grad = tf.reshape((absVeps - absV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((absVeps - absV) / eps,[-1,1])], axis=1)
        drift = - Data.MH_drift_ww * grad

    else:
        tf.print("[%s] Error : unknown drift '%s'. Abort" % (funcname, Data.MH_drift))
        exit (1)
    return drift

def MH_Vbis (Data, VV):
    funcname = "MH_Vbis"
    if (Data.MH_Vbis=="id"): # default
        res = VV
    elif (Data.MH_Vbis=="abs"): 
        res = tf.abs (VV)
    elif (Data.MH_Vbis=="truncLmax"): # best
        res = tf.maximum (VV, Data.MH_level_max)
    elif (Data.MH_Vbis=="SqOverTh"):
        seuil = 1.0
        VV = tf.maximum (VV, seuil)
        res = tf.maximum (VV, VV**2 / seuil)
    elif (Data.MH_Vbis=="distToZone"):
        res = tf.maximum (Data.MH_level_min, tf.maximum (VV - Data.MH_level_max, -VV))
    else:
        print("[%s] Error : Vbis_choice '%s' is not programmed" % (funcname, Data.MH_Vbis))
    return res


#---------------------------------------------------------------
#- METROPOLIS-HASTINGS
#---------------------------------------------------------------

def metropolis_points (Data, value, Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True):
    """
    Inspired from Metropolis-Hastings algorithm (1953)

    Inputs :
    * Data : contains anything.
    * value : callable (batchSize,dim) -> (batchSize,1), level set function 
    * oldpoints : (?,Data.dim), eventual previous points
    * Niter : int, maximal number of iterations.
    * batchSize : number of desired points (can be batchSize or batchSizeVal in SL2)
    * start_from_old_points : bool, restart from old points (batchSize is erased then)
    * use_bsFactor : bool, do we care to increase the number of points
    * verbose : bool, speaks for itself (haha)

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * in_zone : int, number of XX points in interest zone
    * ratio : float, equal to MH_inzone / batchSize
    * in_box : int, number of XX points in [Data.Xmin, Data.Xmax]
    """
    funcname = "metropolis"
    ww_coeff = 1.0; # OB : to add more random mixing (1.0 means no change !)

    if (start_from_old_points and (Niter == 0)): # pass through option. No computation time
        XX = oldpoints; it=0; in_zone=0; in_box=0
        ratio=0.0; 
    else:
        # Parameters 
        wtproba = False # with transition proba 
        ratio_sum=0.0; ratio_sqsum=0.0; ratio_old=0.0; nfrozen=0

        if (start_from_old_points):
            XX = oldpoints 
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                nnew = int((Data.batchSizeFactor-1.0) * batchSize)
                XXnew = XX[0:nnew,:] + tf.sqrt(ww_coeff*Data.MH_tau) * tf.random.normal ((nnew,Data.dim))
                XX = tf.concat ([XX, XXnew], axis=0)
                batchSize += nnew
                tf.print("[%s] MH init points : use old pts, adding new points (batchSize=%8i, # new_points=%8i)" % (funcname,batchSize,nnew))
        else:
            if (use_bsFactor and (tf.abs(Data.batchSizeFactor-1.0) > 1e-7)):
                batchSize=int(batchSize*Data.batchSizeFactor)
                tf.print("[%s] MH init points : (MH_USE_OLD_PTS=0) re-starts with batchSize=%6i" % (funcname,batchSize))

            XX_full = tf.random.uniform ((batchSize,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
            in_box=tf.reduce_sum(tf.where(tf.reduce_all((Data.Xmin<=XX_full)&(XX_full<=Data.Xmax),axis=1),1,0))

            # garder la valeur d'une partie des points "gelée"
            nfrozen = int(Data.MH_frozenpc * batchSize / 100)
            if (nfrozen > 0):
                unfrozenIndices = tf.reshape(tf.range (0,batchSize - nfrozen), [-1,1]) 
                XX = XX_full[:-nfrozen,:]  
            else:
                XX = XX_full     
            if (verbose):
                tf.print("[%s] init points (in box / total) : %5d / %5d. Freezing %d of them" \
                    % (funcname, in_box, batchSize, nfrozen))

        VV = value (XX)
        it = 0; go_on = True; 
        while ((it < Niter) and go_on):
            ### Candidate state
            WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
            drift = MH_Drift (Data, VV, XX, value)
            YY = XX +  tf.sqrt(ww_coeff*Data.MH_tau) * WW + Data.MH_tau * drift # OB

            ### Acceptance 
            rhoX = MH_rho(Data, XX, value)
            rhoY = MH_rho(Data, YY, value)
            if wtproba: # with transition proba
                AA = tf.minimum(1.0, (rhoY / rhoX) * (MH_Proba (YY,XX,Data.MH_tau,drift,ww_coeff) \
                    / MH_Proba(XX,YY,Data.MH_tau,drift,ww_coeff)))
            else: # without transition proba
                AA = tf.reshape(tf.minimum(1.0, rhoY / rhoX), [-1,1]) # value returns (n,) tensor

            UU = tf.random.uniform ((XX.shape[0],1)) # random acceptance treshold        
            XX = tf.where (AA >= UU, YY, XX) # it AA>= U, set to YY, else set to XX
            VV = value (XX) # update of value (for statistics)
            
            ### Stopping criteria 
            in_zone = tf.reduce_sum (tf.where((Data.MH_level_min <= VV) & (VV <= Data.MH_level_max), 1, 0)) + nfrozen
            in_box = tf.reduce_sum (tf.where(tf.reduce_all((Data.Xmin <= XX)&(XX <= Data.Xmax), \
                axis=1), 1, 0)) + nfrozen
            ratio = in_zone / (XX.shape[0]+nfrozen)
            ratio_sum += ratio; ratio_sqsum += ratio**2 

            if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
                ratio_mean = ratio_sum / (it+1)
                ratio_dev = tf.sqrt (ratio_sqsum/(it+1) - ratio_mean**2)
                go_on = MH_stopping_criteria (Data,ratio,ratio_old,ratio_mean,ratio_dev,it,verbose)
                ratio_old = ratio

            #if (verbose):
            if (False):
                #if iter%stop_crit_freq==0:
                tf.print("[%s] : it %2d / %2d, #(V<level) %5d / %5d, ratio %3.3f, #(in box) %5d / %5d" \
                        % (funcname, it, Data.Nit, in_zone, batchSize, ratio, in_box, batchSize))
                            
            it += 1
        # end while iter

        if ((not start_from_old_points) and (nfrozen > 0)):
            XX = tf.tensor_scatter_nd_update (XX_full, unfrozenIndices, XX)

    return [XX, it, in_zone, ratio, in_box]
# end metropolis_points

# OB4
def MH_V_obs(Data,XX):
    funcname="MH_V_obs"
    if Data.MH_obs_mode=="overLevel":
        res = -tf.minimum(Data.obstFunc(XX),Data.MH_obs_level) # AP1
    elif Data.MH_obs_mode=="distToZone":
        # the interest zone is - level <= VV <= level
        VV=-Data.obstFunc(XX)
        res = tf.maximum (Data.MH_obs_level, tf.maximum (VV - Data.MH_obs_level, -VV))
    else:
        print('[%s] This mode %s not programmed ! Abort.' % (funcname,Data.MH_obs_mode))
        exit(1)
    return res

def obs_metropolis_points (Data, Niter, verbose=True):
    """
    Specific metropolis for obstacle points (way simpler)

    Inputs :
    * Data : contains anything.
    * Niter : int, maximal number of iterations.
    * verbose : bool

    Outputs : 
    * XX : tf.Tensor (n, Data.dim), with n number of generated points 
    * it : int, number of performed iterations
    * ratio : float, equal to MH_inzone / batchSize
    """
    funcname = "g_metropolis"
    eps=1e-4 # gradient parameter
    XX = tf.random.uniform ((Data.MH_Nobs,Data.dim), minval=Data.Xmin, maxval=Data.Xmax)
    eye = tf.eye (Data.dim, Data.dim)
    it = 0; go_on = True; 

    # MH_V_obs is defined just over this function

    while ((it < Niter) and go_on):
        VV = MH_V_obs(Data,XX) 
        WW = tf.random.normal ((XX.shape[0],Data.dim)) # random move in space
        ### drift computation : gradient of min(obsFunc, MH_obs_level)
        for idim in range(Data.dim):
            perturb = eps * tf.repeat(tf.slice(eye, [idim, 0], [1,-1]), XX.shape[0], axis=0)
            Veps = MH_V_obs(Data,XX + perturb) 
           
            if (idim==0):
                grad = tf.reshape((Veps - VV) / eps,[-1,1])
            else:
                grad = tf.concat ([grad, tf.reshape((Veps - VV) / eps,[-1,1])], axis=1)

        XX += tf.sqrt(Data.MH_obs_tau) * WW + Data.MH_obs_tau * Data.MH_obs_drift_ww * (-grad)
        
        ### Stopping criteria 
        if ((it > 0) and ((it % Data.MH_sc_freq) == 0)):
            if (Data.MH_obs_mode=="overLevel"):
                GG = Data.obstFunc (XX)
                in_zone = tf.reduce_sum (tf.where((Data.MH_obs_level <= GG), 1, 0)) 
            elif (Data.MH_obs_mode=="distToZone"):
                in_zone = tf.reduce_sum (tf.where( VV <= Data.MH_obs_level, 1, 0))  # OB3, on se base sur VV= MH_V_obs(XX) fonction speciale
            else:
                print("[%s] Mode '%s' not programmed. Abort" % (funcname,Data.MH_obs_mode))
                exit(1)
            ratio = in_zone / XX.shape[0]
            go_on = (ratio <= Data.MH_obs_stop_ratio)
            tf.print ("[%s] (it=%3i) Testing rOverThresh : ratio=%e, thresh=%e %s" % (funcname, it, ratio, Data.MH_obs_stop_ratio, \
                " ..." if go_on else " ==> stop"))
        it += 1
    # end while iter

    return [XX, it, ratio]
# end metropolis_points


==> numeikc/EIKOD64000EXT/code/theNetworks.py <==
import numpy as np
import tensorflow as tf
from tensorflow.keras import  layers, models
from tensorflow.keras.layers import Layer

# Reinvected netwrok
class DenseReinj(Layer):
  def __init__(self, units=32, activation= None,   use_bias= True, initWeight= None):
      super(DenseReinj, self).__init__()
      self.units = units
      self.activation = activation
      self.use_bias = use_bias
      self.initWeight= initWeight
   
  def build(self, input_shape):  # Create the state of the layer (weights)
      if (self.initWeight == None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[0][-1],self.units]),  trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[1][-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
            self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initWeight[0],[input_shape[0][-1],self.units]), trainable = True, dtype=tf.float32)
          self.wY    = tf.Variable(np.reshape(self.initWeight[1],[input_shape[1][-1],self.units]), trainable = True, dtype=tf.float32)
          self.b    = tf.Variable(np.reshape(self.initWeight[2],[self.units]), trainable = True, dtype=tf.float32)
           

  def call(self, input):  # Defines the computation from inputs to outputs
        
      if (self.use_bias == True):
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY) + self.b
      else:
          theMatMul= tf.matmul(input[0], self.w) +  tf.matmul(input[1], self.wY)
        

      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      if (self.use_bias == True):
          return self.w.numpy(), self.wY.numpy(), self.b.numpy()
      else:
          return self.w.numpy(), self.wY.numpy()
   
    
# classical feedforward
###########################
class FeedForward( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward - init  '
        n=len(funcname)+30+len('[activation :]')

        # activ_loc=activation        # (default)
        # #activ_loc=tf.nn.sigmoid    # test for SL1 : not good !
        # # activ_loc=tf.nn.sigmoid    # test for SL2 : encours
        print('-' * n)
        print('[%s] activation : %s' % (funcname,activation))
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(1))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,\
                 kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                 bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            #self.ListOfDense.append(layers.Dense(1, kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
            #                        bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))
            self.ListOfDense.append(layers.Dense(1, activation= output_activation,\
                    kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        #return output[:,0]
        return output
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
    
# network generator
class FeedForwardGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return FeedForward(self.nbNeurons,activation=self.activation,output_activation=self.output_activation,initWeight= initWeight)


  
# classical feedforward output in 01
###########################
class FeedForward01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, initWeight= None, aDim=1):
        super().__init__()
        self.nbNeurons = nbNeurons

        funcname='class FeedForward01 - init'
        n=len(funcname)+30+len('[activation :]')

        tf.print('-' * n)
        tf.print('[%s] activation        : %s' % (funcname,activation))
        tf.print('[%s] output_activation : %s (derniere couche)' % (funcname,output_activation))
        tf.print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [layers.Dense( nbNeurons[i],activation= activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*i]),\
                bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x): 
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        # return output[:,0]
        return output
        # remplacement de "output[:,0]" par "output" pour traiter le cas dim(a)>=2
         
    def getGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return   g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    
    def getAndGrad(self,x):
        with tf.GradientTape(watch_accessed_variables=False) as g:
            g.watch(x)
            output= x
            for layer in self.ListOfDense:
                output = layer(output)
            output = output[:,0]
        return  output, g.gradient(output,x)
        # NOTES: a modifier car maintenant a : multi-dim
    

# network generator
class FeedForwardGenerator01:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "Dense"
        #funcname='class FeedForwardGenerator01 - init'
        #print('[%s] activation : %s' % (funcname,activation))

    def create(self, initWeight = None, aDim=1):
        return FeedForward01(self.nbNeurons,activation= self.activation,\
            output_activation=self.output_activation,initWeight= initWeight,aDim=self.aDim)


# My dense with truncation
class MyDense(Layer):

  def __init__(self, units=32, activation= None, initializer= None,  use_bias= True, maxValWeight =1e6):
      super(MyDense, self).__init__()
      self.units = units
      self.initializer = initializer
      self.activation = activation
      self.use_bias = use_bias
      self.maxValWeight=maxValWeight
 
  def build(self, input_shape):  # Create the state of the layer (weights)
      
      if (self.initializer==None):
          self.w    = tf.Variable(tf.keras.initializers.GlorotUniform()([input_shape[-1],self.units]),  trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(tf.keras.initializers.GlorotUniform()([self.units]),  trainable = True, dtype=tf.float32)
      else:
          self.w    = tf.Variable(np.reshape(self.initializer[0],[input_shape[-1],self.units]), trainable = True, dtype=tf.float32)
          if (self.use_bias == True):
              self.b    = tf.Variable(np.reshape(self.initializer[1],[self.units]), trainable = True, dtype=tf.float32)

  def call(self, inputs):  # Defines the computation from inputs to outputs
      if (self.use_bias == True):
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight )) + self.b
      else:
          theMatMul= tf.matmul(inputs, tf.clip_by_value(self.w,-self.maxValWeight,self.maxValWeight ))
          
      if( self.activation is None):
          return theMatMul
      else:
          return self.activation(theMatMul)

  def get_weights(self):
      return self.w.numpy(),  self.b.numpy()

  
# Group Sort output in 01
###########################
class GroupSort01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, sizeGroup=5, initWeight= None, output_activation=None, aDim=1,  maxValWeight =1e6):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.groupSort= [ int(nb/sizeGroup) for nb in nbNeurons]

        funcname='class Group Sort - init'
        n=len(funcname)+30+len('[activation :]')
        print('-' * n)
        print('[%s] activ_loc  : %s (derniere couche)' % (funcname,output_activation))
        print('-' * n)

        if (initWeight == None):
            self.ListOfDense =  [MyDense( nbNeurons[i],activation= None,  maxValWeight=maxValWeight)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation))
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =\
                [MyDense( nbNeurons[i],activation= None,\
                          initializer = [initWeight[2*i],initWeight[2*i+1]],\
                          maxValWeight=maxValWeight)  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(aDim,activation=output_activation,\
                kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),\
                bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for ilayer in range(len(self.ListOfDense)-1):
            output = self.ListOfDense[ilayer](output)
            # sort
            output= tf.concat([tf.sort(output[:,ig*self.sizeGroup:(ig+1)*self.sizeGroup],axis=-1, direction='DESCENDING') for ig in range(self.groupSort[ilayer])], axis=-1)
        return self.ListOfDense[-1](output)
             

# network generator
class GroupSort01Generator01:
    def  __init__( self, nbNeurons, sizeGroup=5, output_activation=None, aDim=1):
        self.nbNeurons = nbNeurons
        self.sizeGroup= sizeGroup
        self.output_activation = output_activation
        self.aDim= aDim
        self.name= "GroupSort01Generator01"

    def create(self, initWeight = None, aDim=1):
        return GroupSort01(self.nbNeurons,self.sizeGroup,initWeight=initWeight,output_activation=self.output_activation,aDim=self.aDim)



# feed forward reinj
###########################
class FeedForwardReinj( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.theDense = layers.Dense(nbNeurons[0])
            self.ListOfDense = [DenseReinj( nbNeurons[i],activation= activation)  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj(1))               
        else:
            self.theDense = layers.Dense(nbNeurons[0],
                                         kernel_initializer= tf.constant_initializer(initWeight[0][0]),
                                         bias_initializer= tf.constant_initializer(initWeight[0][1]))
            self.ListOfDense =  [DenseReinj( nbNeurons[i],activation= activation,initWeight= initWeight[i] )  for i in range(1,len(nbNeurons)) ]
            self.ListOfDense.append(DenseReinj( 1,initWeight= initWeight[len(nbNeurons)]))
 
    def call (self, x):
        z= self.theDense(x)
        for layer in self.ListOfDense:
            z = layer([z,x])
        return z[:,0]
    
    def get_weights(self):
        return [ self.theDense.get_weights()] + [ self.ListOfDense[i].get_weights() for i in range(len(self.ListOfDense))]
 
# network generator
class FeedForwardReinjGenerator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseReinj"
        
        
    def create(self, initWeight = None):
        return FeedForwardReinj(self.nbNeurons,activation= self.activation,initWeight= initWeight)


    
# classical feedforward t and x
###############################
class FeedForwardTAndX( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, N, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.N = N
        self.ListListOfDense =[]
        for i in range(N):
            ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            ListOfDense.append(layers.Dense(1))
            self.ListListOfDense.append(ListOfDense)

    def call (self, t, x):
        output= x
        for layer in self.ListListOfDense[t]:
            output = layer(output)       
        return output[:,0]
    
# network generator
class FeedForwardTAndXGenerator:
    def  __init__( self,  N, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseTANDXPart"+str(N)
        self.N = N
        
        
    def create(self):
        return FeedForwardTAndX(self.N, self.nbNeurons,activation= self.activation)
        

# For Two levels
#################
class FeedForwardLevel2( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self,  outputDim, nbNeurons, activation= tf.nn.tanh):
        super().__init__()
        self.nbNeurons = nbNeurons
        self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
        self.ListOfDense.append(layers.Dense(outputDim))               
 

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return output
    
    def get0( self, x):
        output= tf.expand_dims(x,-1)
        for layer in self.ListOfDense:
            output = layer(output)
        return output
         
 
# network generator
class FeedForwardLevel2Generator:
    def  __init__( self, outputDim, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "DenseLevel2"
        self.outputDim = outputDim
        
        
    def create(self, initWeight = None):
        return FeedForwardLevel2(self.outputDim, self.nbNeurons,activation= self.activation)
  


  
# classical softmax  probability for two values
###############################################

class  Softmax01( tf.keras.Model):
    # activate01       activation function in (0,1)
    def __init__( self, nbNeurons, activation= tf.nn.tanh, initWeight= None):
        super().__init__()
        self.nbNeurons = nbNeurons
        if (initWeight == None):
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation)  for i in range(len(nbNeurons)) ]
            self.ListOfDense.append(layers.Dense(2))               
        else:
            nbLayer = len(nbNeurons)
            self.ListOfDense =  [layers.Dense( nbNeurons[i],activation= activation,
                                               kernel_initializer= tf.constant_initializer(initWeight[2*i]),
                                               bias_initializer= tf.constant_initializer(initWeight[2*i+1]))  for i in range(nbLayer)]
            self.ListOfDense.append(layers.Dense(2,kernel_initializer= tf.constant_initializer(initWeight[2*nbLayer]),
                                    bias_initializer= tf.constant_initializer(initWeight[2*nbLayer+1])))

    def call (self, x):
        output= x
        for layer in self.ListOfDense:
            output = layer(output)
        return tf.exp(output)/tf.reduce_sum(tf.exp(output),axis=-1, keepdims= True)
         

    
# network generator
class Softmax01Generator:
    def  __init__( self, nbNeurons, activation= tf.nn.tanh):
        self.nbNeurons = nbNeurons
        self.activation = activation
        self.name= "Dense"
        
        
    def create(self, initWeight = None):
        return Softmax01(self.nbNeurons,activation= self.activation,initWeight= initWeight)


      


==> numeikc/EIKOD64000EXT/code/utils.py <==
# Common functions to all semi-Lagrangian schemes
import tensorflow as tf
import numpy as np

from datetime import datetime
from os import path 
from os import system 
from time import time

from metropolis import obs_metropolis_points, metropolis_points

###############################################################
# Functions for numerical schemes
###############################################################

def actualize_at_end_of_timestep_XX_train (Data, MH_phi, t, istep, XX_obs, XX_train,batchSize):
    funcname = "actualize_at_end_of_timestep_XX_train"
    #- Training points update
    MH_time=0.0
    if (Data.MH_POINTS and (istep < Data.Nit)):
        Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
            + t * Data.MH_stop_ratio_end) / Data.T
        # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
        #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, \
            MH_phi, Data.MH_Niter,batchSize,\
            oldpoints=XX_train[:batchSize,:],\
            start_from_old_points=Data.MH_USE_OLD_PTS, use_bsFactor=True, verbose=True)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        MH_time = time() - MH_start_time
        tf.print("[%s] MH update %3d : %5d it\t#(V<level) %5d / %5d\tratio %3.3f\t#(in box) %5d / %5d" \
            % (funcname, istep, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    return [XX_train, MH_time]

def actualize_in_inner_loop_XX_train (Data, MH_phi, epoch, XX_obs,XX_train,batchSize):
    funcname="actualize_in_inner_loop_XX_train"
    if (Data.MH_POINTS and (np.mod(epoch+1,Data.MH_ShFreq)==0)):
        [XX_train,MH_it,MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, Data.MH_ShNiter,batchSize,\
            oldpoints=XX_train[:batchSize,:], start_from_old_points=True, use_bsFactor=False, verbose=True) 
        if ((Data.MH_ShNiter >= 2) and (MH_it >= Data.MH_ShNiter)):
            print("[%s] Metropolis iterations reached %5d." \
                % (funcname, Data.MH_ShNiter))
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))

    if (not Data.MH_POINTS):
        XX_train = tf.random.uniform([batchSize,Data.dim], \
            minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
    return XX_train

def init_XX_train (Data, t, istep,batchSize):
    funcname="init_XX_train"
    XX_obs = []; MH_time=0.0 # compatibility obstacle/no obstacle

    if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
        [XX_obs, MH_obs_it, MH_obs_ratio] = obs_metropolis_points (Data, Data.MH_Niter, verbose=True)

    if (Data.MH_POINTS): # computation points with the initial condition
        if istep==0:
            Data.MH_stop_ratio = Data.MH_stop_ratio_start
            if (Data.t0 > 0.0):
                MH_phi = lambda x : tf.convert_to_tensor(Data.solAnal (t,x),tf.float32)
            else:
                MH_phi = Data.phi
        else:
            # Data.MH_stop_ratio = ((Data.Nit - (istep+1))*Data.MH_stop_ratio_init \
            #     + (istep+1) * Data.MH_stop_ratio_end) / Data.Nit
            Data.MH_stop_ratio = ((Data.T - t)*Data.MH_stop_ratio_init \
                + t * Data.MH_stop_ratio_end) / Data.T
            MH_phi = lambda x : recurCall (Data, x, Data.listOfNetControl, tag=1)
        MH_start_time = time()
        [XX_train, MH_it, MH_inzone, MH_ratio, MH_nBox] = metropolis_points (Data, MH_phi, \
            Data.MH_Niter, batchSize, oldpoints=[], start_from_old_points=False, use_bsFactor=False, verbose=True) 
        MH_time = time() - MH_start_time
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)): # add obstacle points
            XX_train = tf.concat ([XX_train, XX_obs], axis=0)
        tf.print("[%s] MH init : %3d it  #(zone) %5d / %5d  ratio %3.3f   #(in box) %5d / %5d" \
            % (funcname, MH_it, MH_inzone, batchSize, MH_ratio, MH_nBox, batchSize))
    else:
        XX_train = tf.random.uniform([batchSize,Data.dim], minval = Data.Xmin, maxval = Data.Xmax)
        if (Data.OBSTACLE and (Data.MH_Nobs > 0)):
            XX_train = tf.concat ([XX_train, XX_obs], axis=0) # pour compatibilité avec plot
    
    return [XX_train, XX_obs, MH_time]

# def characteristic (Data, theNetControl, x, dt):
def oneStepCall (Data, func, theNetControl, x, dt):
    funcname = "characteristic"
    res = Data.obstFunc (x)
    a = theNetControl(x)
    if Data.order==1:
        x = x - dt * Data.dynFunc(a,x)
    elif Data.order==2:
        x = x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
    elif Data.order==2.1: # RK2-1
        k1 = Data.dynFunc(a,x)
        x1  = x - dt * k1
        x = x - dt/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
    elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
        dh = dt/Data.interm_step
        for i in range(Data.interm_step):
            k1  = Data.dynFunc(a,x)
            x1  = x - dh * k1;  
            x = x - dh/2 * (k1 + Data.dynFunc(a,x1))
            res = tf.maximum (res, Data.obstFunc(x))
    else:
        print("[%s] This order (%i) is not programmed." % (funcname,Data.order))
        exit (1)

    res = tf.maximum (res, func(x))
    return res

def recurCall (Data, x, listOfNetControl, tag):
    # calcule une approximation de y(t_n+dt) partant de y(t_n)=x
    # solution de la trajectoire
    # dy/dt = f(y(t), a(y(t))),  avec y(t_n)=x
    funcname = 'recurCall'
    res = Data.obstFunc(x)
    ncontrol = len(listOfNetControl)
    for icontrol, controlnn in enumerate(listOfNetControl[::-1]):
        dt = Data.list_tk[ncontrol-icontrol] - Data.list_tk[ncontrol-icontrol-1]
        # a = controlnn.get(x)
        a = controlnn(x)
        # Order1 or 2
        if Data.order==1:
            x  =  x - dt * Data.dynFunc(a,x)
        elif Data.order==2:
            x  =  x - dt * Data.dynFunc(a,x - 0.5*dt*Data.dynFunc(a,x))
        elif Data.order==2.1: # RK2-1
            x1 =  x - dt * Data.dynFunc(a,x)
            x  =  x - dt/2 * (Data.dynFunc(a,x) + Data.dynFunc(a,x1))
        elif Data.order==10:  # RK10 : plusieurs appels d'un RK2
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
        elif Data.order==20:  # RK11 : plusieurs appels d'un RK2 + max. sur points calculés
            dh=dt/Data.interm_step
            for i in range(Data.interm_step):
                k1 = Data.dynFunc(a,x)
                x1 = x - dh* k1;  
                x  = x - dh/2 * (k1 + Data.dynFunc(a,x1))
                res = tf.maximum (res, Data.obstFunc(x))
        else:
            print("[%s] This order (%i) is not programmed. Abort[%d]" % (funcname,Data.order,tag))
            exit (1)
        res = tf.maximum (res, Data.obstFunc(x))
        if (icontrol==len(listOfNetControl)-1): # just last control
            if (Data.t0 < 1e-6):
                res = tf.maximum (res, Data.phi(x))
            else:
                res = tf.maximum (res, Data.solAnal(Data.t0,x))
    if (len(listOfNetControl)==0): # for example in optimized=value
        if (Data.t0 < 1e-6):
            res = tf.maximum (res, Data.phi(x))
        else:
            res = tf.maximum (res, Data.solAnal(Data.t0,x))
    return res

def evaluateLast (listOfNetValue, x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[-1].get(x).numpy()
    return  listOfNetValue[-1](x).numpy()

def evaluateLast_fromControl (Data, listOfNetControl, x):
    #- Calcul de v1(x)= max(g(x),phi(x1)) où x1 = PSI(x,a0), et  a0=1ier control optimal
    #- doit renvoyer les valeurs v1(x)
    x = tf.convert_to_tensor(x,dtype = tf.float32) # still useful for this 
    # istep = len(listOfNetControl) # inference of where we are
    # if (istep==0):
    #     dt = 1.0 # not needed
    # else:
    #     dt = Data.list_tk[istep] - Data.list_tk[istep-1]
    res = recurCall (Data, x, listOfNetControl, tag=6).numpy()
    return np.minimum(Data.eps0, res)
    # return res

# iDate from 0 to N 
def evaluate (x, iDate, listOfNetValue):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  listOfNetValue[iDate-1].get(x).numpy()
    return  listOfNetValue[iDate-1](x).numpy()

def evaluateControl (self, iDate,x):
    x = tf.convert_to_tensor(x,dtype = tf.float32)
    # return  self.listOfNetControl[iDate-1].get(x).numpy()
    return  self.listOfNetControl[iDate-1](x).numpy()

###############################################################
# Functions for data save
###############################################################

# class DataClass (object):
#     def __init__(self):
#         super (); 
# # end class DataClass

def get_cmdline_Data (Data, variables, argv, datafile, verbose=False):
    """ 
    Inputs : 
        * Data : module containing all datas.
        * variables : list of tuples (name, default), with name a string, and default a value.
        * argv : list of strings, expected type "name=value".
        * datafile : string, name of the data file (without .py)
        * verbose : speaks for itself.
    Outputs : 
        * instance of a class Data, with parameters names filled with values / default.
    """
    funcname = "get_cmdline_Data"

    # Data = DataClass () # currently empty
    names_in_command_line = [(nn.split('='))[0] for nn in argv]
    args_as_string = "|"+"|".join(names_in_command_line)+"|" # easier to check if name is in
    
    for (name,required) in variables:
        # looking for name in command-line arguments
        if "|"+name+"|" in args_as_string:
            value_source = "command line"
            ind = args_as_string.split(name)[0].count("|")-1 # indice of name in argv
            value = argv[ind][len(name)+1:] # skip the 'name='
            try:
                value = float(value) # if number
                if (np.abs(value - int(value)) < 1e-8): # if int
                    value = int(value)
            except:
                if value.lower() in ["true","false"]:
                    value = (value.lower()=="true")
                value = value # do nothing (default string)
            names_in_command_line.remove(name)
        else: # if we need default value
            value_source = datafile
            try:
                value = getattr (Data, name) # useless but to check existence & requirements
            except Exception as e:
                print("[%s] Error : '%s' not found in %s (" % (funcname, name, datafile), e, "). Abort")
                exit (1)
        # checking whether value \in required
        if (len(required)>0): # otherwise no requirements
            if (value not in required):
                print("[%s] Error : " % (funcname), name, " = ", value, " of type ", type(value), " not in ", required)
                print("Please be sure to use python[3] main.py name1=arg1 ... nameN=argN (no space around = sign)")
                print("Abort")
                exit (1)
        # end of is name in args
        setattr(Data, name, value)
        if (verbose):
            print("[%s] Getting %20s from %15s : %18s of type %16s" % (funcname, name, value_source, str(value), type(value)))
    # end of for name
    if (len(names_in_command_line) > 0):
        print ("[%s] Error : the following command-line parameters were not found\n" % (funcname), names_in_command_line)
        exit (1)
    return Data
# end get_data

def export_copydat (Data):
    funcname="export_copydat"
    print("[%s] Creating copydat.." % funcname)
    
    # compiled directory name
    dirname_list = []
    dirname_list.append (Data.scheme)
    dirname_list.append ("D%02d" % (Data.dim)) # OB modif 
    dirname_list.append ("N%02d" % (Data.Nit)) # OB modif
    #dirname_list.append ("NEXT%02d" % (Data.Next))
    dirname_list.append ("NEXT%02d-%03d" % (Data.Next,Data.Next*Data.nbIterFactor)) # OB modif : enregistrement du "premier Next"
    if (Data.scheme=="SL2"):
      dirname_list.append ("NEXTV%02d-%03d" % (Data.Next_value,Data.Next_value*Data.nbIterFactor)) # OB modif 
    dirname_list.append ("o%02d" % (Data.order))    # OB modif
    dirname_list.append ("B%04d" % (Data.batchSize))
    if (Data.MH_POINTS):                            # OB modif
      dirname_list.append ("RHO%d" % (Data.MH_Rho))
    #dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list) + "/"
    dirname = "-".join ([datetime.now().strftime("%Y-%m-%d-%Hh%M"), "save", Data.saverep.replace("/","")] + dirname_list)
    print ("[%s] Directory name : " % funcname, dirname)
    
    # writing file
    thefile = open("copydat", "w")
    thefile.write ("REP='%s'\n" % dirname)
    thefile.write ("if [ -d $REP ]\n")
    thefile.write ("then\n")
    thefile.write ("\techo \"Erreur - repertoire \"$REP\" deja existant\"\n")
    thefile.write ("\texit\n")
    thefile.write ("else\n")
    thefile.write ("\tmkdir -p $REP\n")
    thefile.write ("\t./copycode\n")
    thefile.write ("\tcp -r code $REP\n")
    thefile.write ("\tcp copydat $REP\n")
    thefile.write ("\tcp copycode $REP\n")
    thefile.write ("\tcp out.txt $REP\n")
    thefile.write ("\tcp -r ./%s/* ./$REP\n" % (Data.saverep))
    thefile.write ("\tcp ltf_dnn_errors.py ltf_output.tex ltf_output.pdf ./$REP\n")
    thefile.write ("\techo \"Saving into dir: \" ./$REP\n")
    #thefile.write ("\tzip -r $REP.zip $REP\n")
    #thefile.write ("\techo \"zipping into  \" ./$REP.zip\n")
    thefile.write ("fi\n")
    thefile.close ()
    system ("chmod a+x copydat")
    thefile.close ()

    print("[%s] .. Done" % funcname)
# end export_copydat

def export_cleandat (saverep):
    funcname = "export_cleandat"
    print("[%s] Creating cleandat.. " % (funcname))
    thefile = open("cleandat", "w")
    thefile.write ("rm -rf ./%s/*\n" % saverep)
    # thefile.write ("rm -rf %s\n" % saverep) # OB ajout
    thefile.write ("rm -rf ltf_output*\n")
    thefile.write ("rm -rf data.txt*\n")
    thefile.close ()
    system ("chmod a+x cleandat")
    print("[%s] .. Done" % (funcname))
# end export_cleandat

def copycode (saverep):
    system ("mkdir %s/code" % (saverep))
    filenames = ["main", "data_*", "theNetworks", "utils", "metropolis", \
        "error", "SolverHJB*", "work", "latex_table_formatter", "ltf_dnn_errors"]
    for filename in filenames:
        system("cp %s.py %s/code/" % (filename, saverep))
# end copycode

def generate_latex (saverep):
    print("Latex table generation.. ")
    try:
        # system ("python3 ./%s/code/latex_table_formatter.py ./%s/code/ltf_dnn_errors.py ./%s/ltf_data.txt ./%s/ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("python3 ./%s/code/latex_table_formatter.py ltf_dnn_errors.py ../ltf_data.txt ltf_output.tex" % (saverep,saverep,saverep,saverep))
        system ("rm -f ./%s/ltf_output.pdf" % (saverep))
        system ("pdflatex --interaction=batchmode ./%s/ltf_output.tex" % (saverep))
        if not path.exists ("./%s/ltf_output.pdf" % (saverep)):
            print("ERROR in table generation. See texput.log")
        else:
            system ("rm -rf ./%s/ltf_output.aux ./%s/ltf_output.log" % (saverep,saverep))
        print(".. Done")
    except:
        print("ERROR in table generation.")
# end generate_latex

